EPRL/FK Asymptotics and the Flatness Problem

Spin foam models are an approach to quantum gravity based on the concept of sum over states, which aims to describe quantum spacetime dynamics in a way that its parent framework, loop quantum gravity, has not as of yet succeeded. Since these models' relation to classical Einstein gravity is not explicit, an important test of their viabilitiy is the study of asymptotics - the classical theory should be obtained in a limit where quantum effects are negligible, taken to be the limit of large triangle areas in a triangulated manifold with boundary. In this paper we will briefly introduce the EPRL/FK spin foam model and known results about its asymptotics, proceeding then to describe a practical computation of spin foam and semiclassical geometric data for a simple triangulation with only one interior triangle. The results are used to comment on the "flatness problem" - a hypothesis raised by Bonzom (2009) suggesting that EPRL/FK's classical limit only describes flat geometries in vacuum.

==> anc/Delta3hessian_equilateralconfig.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    264001,       7371]
NotebookOptionsPosition[    251738,       7017]
NotebookOutlinePosition[    252165,       7035]
CellTagsIndexPosition[    252122,       7032]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   StyleBox["(*", "Text"], 
   StyleBox[" ", "Text"], 
   RowBox[{
    StyleBox["Computing", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["the", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["Hessian", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["matrix", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["and", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["its", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["determinant", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["for", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["geometrical", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["constructions", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["of", "Text"], 
    StyleBox[" ", "Text"], 
    RowBox[{
     StyleBox["\[CapitalDelta]3", "Text"], 
     StyleBox[".", "Text"], 
     StyleBox[" ", "Text"], "First"}], " ", "we", " ", "introduce", " ", 
    "some", " ", 
    RowBox[{"definitions", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Our", " ", "parameterization", " ", "of", " ", "SU", 
      RowBox[{"(", "2", ")"}], " ", "by", " ", "angles", " ", "0"}], " ", "<",
      " ", "\[Gamma]", " ", "<", " ", 
     RowBox[{"Pi", "/", "2"}]}], ",", " ", 
    RowBox[{"0", " ", "<", " ", "\[Beta]1"}], ",", " ", 
    RowBox[{"\[Beta]2", " ", "<", " ", 
     RowBox[{"2", " ", "Pi"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.663975762058914*^9, 3.6639757946855884`*^9}, {
  3.668351278028373*^9, 3.6683513090110435`*^9}, {3.6683546654572363`*^9, 
  3.668354691902257*^9}, {3.6683549091496706`*^9, 3.6683549107769976`*^9}, {
  3.668354966936556*^9, 3.6683549973298063`*^9}, {3.668377808972685*^9, 
  3.668377845396448*^9}},
 TextJustification->1.,
 FontFamily->"Courier New"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"\[Gamma]_", ",", "\[Beta]1_", ",", "\[Beta]2_"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "\[Gamma]", "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "\[Beta]1"}], "]"}]}], ",", 
       RowBox[{"I", " ", 
        RowBox[{"Sin", "[", "\[Gamma]", "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "\[Beta]2"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"I", " ", 
        RowBox[{"Sin", "[", "\[Gamma]", "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "\[Beta]2"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Cos", "[", "\[Gamma]", "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "\[Beta]1"}], "]"}]}]}], "}"}]}], "}"}]}], 
  ";", 
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"\[Gamma]", ",", "\[Beta]1", ",", "\[Beta]2"}], "]"}], "//", 
   "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.6639755367109833`*^9, 3.6639755512898703`*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Beta]1"}]], " ", 
       RowBox[{"Cos", "[", "\[Gamma]", "]"}]}], 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Beta]2"}]], " ", 
       RowBox[{"Sin", "[", "\[Gamma]", "]"}]}]},
     {
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Beta]2"}]], " ", 
       RowBox[{"Sin", "[", "\[Gamma]", "]"}]}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Beta]1"}]], " ", 
       RowBox[{"Cos", "[", "\[Gamma]", "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6639755532430725`*^9, 3.677966561077278*^9, 
  3.6858315097822084`*^9, 3.69604188277608*^9},
 FontFamily->"Courier New"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Definition", " ", "of", " ", "a", " ", "coherent", " ", "state"}], " ", 
    "|", 
    RowBox[{"n", ">", " ", 
     RowBox[{
     "depending", " ", "on", " ", "the", " ", "spherical", " ", "coordinates",
       " ", "of", " ", "the", " ", "vector", " ", "n", " ", 
      RowBox[{"(", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "and", " ", "an", " ", "arbitrary", " ", "phase", " ", "\[Alpha]"}], " ", 
   "*)"}], "\[IndentingNewLine]", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"n", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", "\[Alpha]"}], "]"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "/", "2"}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", "\[Phi]"}], "]"}]}], 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Theta]", "/", "2"}], "]"}]}], "}"}]}], "}"}]}]}], ";", 
   RowBox[{
    RowBox[{"n", "[", 
     RowBox[{"\[Alpha]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "//", 
    "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.6639760688246565`*^9, 3.6639761950967617`*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]}]]}], " ", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Theta]", "2"], "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6639761959717827`*^9, 3.6779665610906196`*^9, 
  3.6858315117166653`*^9, 3.6960418845659294`*^9},
 FontFamily->"Courier New"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Using", " ", "the", " ", "definition", " ", "for", " ", "the", " ", 
     "antilinear", " ", "operator", " ", "J", " ", "in", " ", "the", " ", "2",
      " ", "qubit", " ", "space"}], ",", " ", 
    RowBox[{
     RowBox[{"J", 
      RowBox[{"(", 
       RowBox[{"a", ",", "b"}], ")"}]}], " ", "=", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "b"}], ",", " ", 
       RowBox[{"I", " ", "a"}]}], ")"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "obtain", " ", "an", " ", "expression", " ", "for", " ", "Jn", 
    " ", "based", " ", "on", " ", "the", " ", "parameterization", " ", 
    "above"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", "\[Alpha]"}], "]"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"I", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Phi]"}], "]"}], 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Theta]", "/", "2"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"I", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]", "/", "2"}], "]"}]}], "}"}]}], "}"}]}]}], ";", 
   RowBox[{
    RowBox[{"Jn", "[", 
     RowBox[{"\[Alpha]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "//", 
    "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.663976253351817*^9, 3.663976399218663*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]}]], " ", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Theta]", "2"], "]"}]}]},
     {
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6639764006249766`*^9, 3.6779665611026263`*^9, 
  3.6858315129628305`*^9, 3.6960418861989093`*^9},
 FontFamily->"Courier New"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "cartesian", " ", "formulation", " ", "is", " ", "also", " ", 
    "useful"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Jn2", "[", 
    RowBox[{"n1_", ",", "n2_"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "I"}], " ", "n2"}], ",", " ", 
     RowBox[{"I", " ", "n1"}]}], "}"}], " "}]}]], "Input",
 CellChangeTimes->{{3.6779654397365713`*^9, 3.6779654436776953`*^9}, {
  3.6779654992036853`*^9, 3.6779655806826563`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", "n2"}], ",", 
   RowBox[{"\[ImaginaryI]", " ", "n1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.677965544222886*^9, 3.677965581268174*^9}, 
   3.6779665611161346`*^9, 3.6858315169604588`*^9, 3.6960418872036753`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "Hessian", " ", "comes", " ", "in", " ", "the", " ", "form", 
      " ", "H"}], " ", "=", " ", 
     RowBox[{"Hpure", " ", "+", " ", "Hcoupling"}]}], ","}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "where", " ", "Hpure", " ", "comes", " ", "from", " ", "derivatives", " ", 
    "of", " ", "the", " ", "interior", " ", "action", " ", "and"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Hcoupling", " ", "comes", " ", "from", " ", "the", " ", "dependency", " ",
     "of", " ", "the", " ", "boundary", " ", "action", " ", "on", " ", "the", 
    " ", "interior", " ", "group", " ", "elements"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"We", " ", "start", " ", "with", " ", "computing", " ", 
    RowBox[{"Hpure", ".", " ", "The"}], " ", "interior", " ", "action", " ", 
    "will", " ", "be", " ", "called", " ", "Spure", " ", 
    RowBox[{"here", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"spure", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "I", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Gamma]"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"n", "[", 
              RowBox[{"\[Alpha]BA", ",", "\[Theta]BA", ",", "\[Phi]BA"}], 
              "]"}], "]"}], ".", 
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"g", "[", 
              RowBox[{"\[Gamma]A5P", ",", "\[Beta]1A5P", ",", "\[Beta]2A5P"}],
               "]"}], "]"}], ".", 
            RowBox[{"g", "[", 
             RowBox[{"\[Gamma]A6P", ",", "\[Beta]1A6P", ",", "\[Beta]2A6P"}], 
             "]"}], ".", 
            RowBox[{"n", "[", 
             RowBox[{"\[Alpha]AC", ",", "\[Theta]AC", ",", "\[Phi]AC"}], 
             "]"}]}], "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"n", "[", 
              RowBox[{"\[Alpha]CB", ",", "\[Theta]CB", ",", "\[Phi]CB"}], 
              "]"}], "]"}], ".", 
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"g", "[", 
              RowBox[{"\[Gamma]B6P", ",", "\[Beta]1B6P", ",", "\[Beta]2B6P"}],
               "]"}], "]"}], ".", 
            RowBox[{"g", "[", 
             RowBox[{"\[Gamma]B4P", ",", "\[Beta]1B4P", ",", "\[Beta]2B4P"}], 
             "]"}], ".", 
            RowBox[{"n", "[", 
             RowBox[{"\[Alpha]BA", ",", "\[Theta]BA", ",", "\[Phi]BA"}], 
             "]"}]}], "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"n", "[", 
              RowBox[{"\[Alpha]AC", ",", "\[Theta]AC", ",", "\[Phi]AC"}], 
              "]"}], "]"}], ".", 
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"g", "[", 
              RowBox[{"\[Gamma]C4P", ",", "\[Beta]1C4P", ",", "\[Beta]2C4P"}],
               "]"}], "]"}], ".", 
            RowBox[{"g", "[", 
             RowBox[{"\[Gamma]C5P", ",", "\[Beta]1C5P", ",", "\[Beta]2C5P"}], 
             "]"}], ".", 
            RowBox[{"n", "[", 
             RowBox[{"\[Alpha]CB", ",", "\[Theta]CB", ",", "\[Phi]CB"}], 
             "]"}]}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "I", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Gamma]"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"n", "[", 
              RowBox[{"\[Alpha]BA", ",", "\[Theta]BA", ",", "\[Phi]BA"}], 
              "]"}], "]"}], ".", 
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"g", "[", 
              RowBox[{"\[Gamma]A5M", ",", "\[Beta]1A5M", ",", "\[Beta]2A5M"}],
               "]"}], "]"}], ".", 
            RowBox[{"g", "[", 
             RowBox[{"\[Gamma]A6M", ",", "\[Beta]1A6M", ",", "\[Beta]2A6M"}], 
             "]"}], ".", 
            RowBox[{"n", "[", 
             RowBox[{"\[Alpha]AC", ",", "\[Theta]AC", ",", "\[Phi]AC"}], 
             "]"}]}], "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"n", "[", 
              RowBox[{"\[Alpha]CB", ",", "\[Theta]CB", ",", "\[Phi]CB"}], 
              "]"}], "]"}], ".", 
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"g", "[", 
              RowBox[{"\[Gamma]B6M", ",", "\[Beta]1B6M", ",", "\[Beta]2B6M"}],
               "]"}], "]"}], ".", 
            RowBox[{"g", "[", 
             RowBox[{"\[Gamma]B4M", ",", "\[Beta]1B4M", ",", "\[Beta]2B4M"}], 
             "]"}], ".", 
            RowBox[{"n", "[", 
             RowBox[{"\[Alpha]BA", ",", "\[Theta]BA", ",", "\[Phi]BA"}], 
             "]"}]}], "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"n", "[", 
              RowBox[{"\[Alpha]AC", ",", "\[Theta]AC", ",", "\[Phi]AC"}], 
              "]"}], "]"}], ".", 
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"g", "[", 
              RowBox[{"\[Gamma]C4M", ",", "\[Beta]1C4M", ",", "\[Beta]2C4M"}],
               "]"}], "]"}], ".", 
            RowBox[{"g", "[", 
             RowBox[{"\[Gamma]C5M", ",", "\[Beta]1C5M", ",", "\[Beta]2C5M"}], 
             "]"}], ".", 
            RowBox[{"n", "[", 
             RowBox[{"\[Alpha]CB", ",", "\[Theta]CB", ",", "\[Phi]CB"}], 
             "]"}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"Element", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\[Gamma]", ",", "\[Alpha]BA", ",", "\[Theta]BA", ",", "\[Phi]BA", 
           ",", "\[Alpha]CB", ",", "\[Theta]CB", ",", "\[Phi]CB", ",", 
           "\[Alpha]AC", ",", "\[Theta]AC", ",", "\[Phi]AC", ",", 
           "\[Gamma]A5P", ",", "\[Beta]1A5P", ",", "\[Beta]2A5P", ",", 
           "\[Gamma]A6P", ",", "\[Beta]1A6P", ",", "\[Beta]2A6P", ",", 
           "\[Gamma]B6P", ",", "\[Beta]1B6P", ",", "\[Beta]2B6P", ",", 
           "\[Gamma]B4P", ",", "\[Beta]1B4P", ",", "\[Beta]2B4P", ",", 
           "\[Gamma]C4P", ",", "\[Beta]1C4P", ",", "\[Beta]2C4P", ",", 
           "\[Gamma]C5P", ",", "\[Beta]1C5P", ",", "\[Beta]2C5P", ",", 
           "\[Gamma]A5M", ",", "\[Beta]1A5M", ",", "\[Beta]2A5M", ",", 
           "\[Gamma]A6M", ",", "\[Beta]1A6M", ",", "\[Beta]2A6M", ",", 
           "\[Gamma]B6M", ",", "\[Beta]1B6M", ",", "\[Beta]2B6M", ",", 
           "\[Gamma]B4M", ",", "\[Beta]1B4M", ",", "\[Beta]2B4M", ",", 
           "\[Gamma]C4M", ",", "\[Beta]1C4M", ",", "\[Beta]2C4M", ",", 
           "\[Gamma]C5M", ",", "\[Beta]1C5M", ",", "\[Beta]2C5M"}], "}"}], 
         ",", "Reals"}], "]"}]}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.663976443627206*^9, 3.6639766400411186`*^9}, {
  3.6639775744191227`*^9, 3.6639775744503517`*^9}, {3.663980370360775*^9, 
  3.663980372626517*^9}, {3.663980451491914*^9, 3.6639804523825846`*^9}, {
  3.6858315278822007`*^9, 3.6858315509291744`*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Spure", "=", 
   RowBox[{"spure", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.663977581841378*^9, 3.6639776018111525`*^9}, {
  3.6639776510636616`*^9, 3.663977652423126*^9}, {3.663977735069031*^9, 
  3.66397773816292*^9}, {3.663978125102622*^9, 3.6639781252588797`*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Define", " ", "the", " ", "list", " ", "of", " ", "variables", " ", "we", 
    " ", "will", " ", "differentiate", " ", "with", " ", "respect", " ", 
    "to"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"var", "=", 
    RowBox[{"{", 
     RowBox[{
     "\[Theta]BA", ",", "\[Phi]BA", ",", "\[Theta]CB", ",", "\[Phi]CB", ",", 
      "\[Theta]AC", ",", "\[Phi]AC", ",", "\[Gamma]A5P", ",", "\[Beta]1A5P", 
      ",", "\[Beta]2A5P", ",", "\[Gamma]A6P", ",", "\[Beta]1A6P", ",", 
      "\[Beta]2A6P", ",", "\[Gamma]B6P", ",", "\[Beta]1B6P", ",", 
      "\[Beta]2B6P", ",", "\[Gamma]B4P", ",", "\[Beta]1B4P", ",", 
      "\[Beta]2B4P", ",", "\[Gamma]C4P", ",", "\[Beta]1C4P", ",", 
      "\[Beta]2C4P", ",", "\[Gamma]C5P", ",", "\[Beta]1C5P", ",", 
      "\[Beta]2C5P", ",", "\[Gamma]A5M", ",", "\[Beta]1A5M", ",", 
      "\[Beta]2A5M", ",", "\[Gamma]A6M", ",", "\[Beta]1A6M", ",", 
      "\[Beta]2A6M", ",", "\[Gamma]B6M", ",", "\[Beta]1B6M", ",", 
      "\[Beta]2B6M", ",", "\[Gamma]B4M", ",", "\[Beta]1B4M", ",", 
      "\[Beta]2B4M", ",", "\[Gamma]C4M", ",", "\[Beta]1C4M", ",", 
      "\[Beta]2C4M", ",", "\[Gamma]C5M", ",", "\[Beta]1C5M", ",", 
      "\[Beta]2C5M"}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6639777740533566`*^9, 3.663977841103651*^9}, {
   3.6639785260617275`*^9, 3.6639785550475903`*^9}, {3.663978648241804*^9, 
   3.6639786484762144`*^9}, {3.663979123876554*^9, 3.663979148565322*^9}, 
   3.663979202780989*^9},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "phases", " ", "\[Alpha]", " ", 
   RowBox[{"don", "'"}], "t", " ", "contribute", " ", "to", " ", "the", " ", 
   "action", " ", "and", " ", "need", " ", "not", " ", "be", " ", 
   RowBox[{"considered", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.663978660383052*^9, 3.6639786917909374`*^9}, {
  3.6683781390185547`*^9, 3.668378159628997*^9}},
 FontFamily->"Courier New"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "var", "]"}]], "Input",
 CellChangeTimes->{{3.6639778893092594`*^9, 3.6639778898248997`*^9}, {
  3.663977921764063*^9, 3.6639779246392107`*^9}},
 FontFamily->"Courier New"],

Cell[BoxData["42"], "Output",
 CellChangeTimes->{3.6639779251704874`*^9, 3.6639785734079075`*^9, 
  3.6639786516638594`*^9, 3.663979153737461*^9, 3.6639792210162992`*^9, 
  3.663980379798782*^9, 3.6639804629299994`*^9, 3.6779666098549376`*^9, 
  3.69604194959468*^9},
 FontFamily->"Courier New"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Hpure", " ", "is", " ", "a", " ", "42", " ", "x", " ", "42", " ", 
    "matrix", " ", "which", " ", "will", " ", "be", " ", "defined", " ", "by",
     " ", "explicit", " ", "differentiation", " ", 
    RowBox[{"now", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Hpure", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "42"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "42"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ";", 
    RowBox[{"j", "=", "1"}], ";", 
    RowBox[{"While", "[", 
     RowBox[{
      RowBox[{"j", "<", "43"}], ",", 
      RowBox[{
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"i", "<", "43"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Hpure", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
           RowBox[{"D", "[", 
            RowBox[{"Spure", ",", 
             RowBox[{"var", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"var", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";", 
          RowBox[{"i", "++"}]}]}], "]"}], ";", 
       RowBox[{"j", "++"}], ";", 
       RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.663977930983263*^9, 3.663977957390891*^9}, {
   3.6639780261287932`*^9, 3.6639780940853863`*^9}, {3.6639781474475183`*^9, 
   3.6639781485569506`*^9}, 3.6639782004839373`*^9, {3.6639786548984203`*^9, 
   3.663978656273467*^9}, {3.6639787020258374`*^9, 3.663978726167701*^9}, {
   3.6639791566751127`*^9, 3.6639791654255395`*^9}, {3.663979224594631*^9, 
   3.6639792316262426`*^9}, {3.685831666624132*^9, 3.685831667336151*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "The", " ", "derivatives", " ", "are", " ", "computed", " ", "at", " ", 
    "the", " ", "critical", " ", "point"}], ",", " ", 
   RowBox[{
   "which", " ", "we", " ", "will", " ", "define", " ", "by", " ", 
    "inputting", " ", "spin", " ", "foam", " ", "data", " ", 
    RowBox[{"(", 
     RowBox[{"g", ",", " ", "n"}], ")"}], " ", "derived", " ", "from", " ", 
    "geometric", " ", 
    RowBox[{"configurations", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6639782604678135`*^9, 3.6639782859871845`*^9}, {
  3.685929163691489*^9, 3.685929228343816*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Resulting", " ", "matrix", " ", "is", " ", "very", " ", "large", " ", 
    "and", " ", "not", " ", "shown", " ", "in", " ", "this", " ", 
    "printout"}], ",", " ", 
   RowBox[{
   "but", " ", "inputting", " ", "numeric", " ", "values", " ", "for", " ", 
    "the", " ", "given", " ", "variables", " ", "at", " ", "a", " ", 
    "critical", " ", "point", " ", "will", " ", "produce", " ", "a", " ", 
    "numeric", " ", 
    RowBox[{"matrix", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6639784129687157`*^9, 3.6639784183283863`*^9}, {
  3.6683781834271035`*^9, 3.6683782055376225`*^9}, {3.66837853152324*^9, 
  3.668378553414997*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"we", " ", "will", " ", "also", " ", "need", " ", "K"}], ",", " ", 
   RowBox[{
   "which", " ", "is", " ", "a", " ", "list", " ", "of", " ", "first", " ", 
    "derivatives", " ", "of", " ", "the", " ", "pure", " ", "action"}], ",", 
   " ", 
   RowBox[{"as", " ", "specified", " ", "on", " ", "the", " ", 
    RowBox[{"paper", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5860685330739307`*^9, 3.586068548573817*^9}, {
  3.66397933660108*^9, 3.663979349351715*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{
  RowBox[{"K", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "42"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.586068566374835*^9, 3.586068572547188*^9}, {
  3.663979372366458*^9, 3.6639793724289613`*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"i", "<", "43"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"K", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "=", 
      RowBox[{"D", "[", 
       RowBox[{"Spure", ",", 
        RowBox[{"var", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
     RowBox[{"i", "++"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5860685869770136`*^9, 3.586068617141739*^9}, {
  3.6639793772573333`*^9, 3.663979387554738*^9}, {3.6639794201970367`*^9, 
  3.663979421462727*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Now", " ", "we", " ", "need", " ", "to", " ", "compute", " ", "the", " ", 
    "derivatives", " ", "for", " ", "the", " ", "interior"}], "-", 
   RowBox[{"boundary", " ", "coupling", " ", "of", " ", "the", " ", 
    RowBox[{"action", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5860689239782887`*^9, 3.5860689298966274`*^9}, {
  3.586075739741128*^9, 3.5860757550990067`*^9}, {3.586077547822544*^9, 
  3.586077553251855*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "We", " ", "will", " ", "compute", " ", "them", " ", "explicitly", " ", 
    "for", " ", "a", " ", "portion", " ", "of", " ", "the", " ", "coupling", 
    " ", "depending", " ", "on", " ", "just", " ", "one", " ", "of", " ", 
    "the", " ", "elements"}], ",", " ", 
   RowBox[{
    RowBox[{"namely", " ", "GA5"}], "+", 
    RowBox[{
     RowBox[{".", " ", "This"}], " ", "is", " ", "a", " ", "3", "x3", " ", 
     "matrix"}]}], ",", " ", 
   RowBox[{
   "and", " ", "all", " ", "the", " ", "other", " ", "portions", " ", "will", 
    " ", "have", " ", "similar", " ", "forms", " ", "by", " ", "symmetry", 
    " ", "of", " ", "the", " ", 
    RowBox[{"problem", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.663979781858222*^9, 3.6639798501586046`*^9}, {
   3.663979884441633*^9, 3.663979918224593*^9}, 3.6858372344914865`*^9, {
   3.685929289225898*^9, 3.6859293441980853`*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SA5", "=", " ", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"xa15", " ", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
             RowBox[{"Log", "[", " ", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a11P", ",", "a12P"}], "}"}], ".", 
               RowBox[{"g", "[", 
                RowBox[{
                "\[Gamma]A5P", ",", "\[Beta]1A5P", ",", "\[Beta]2A5P"}], 
                "]"}], ".", 
               RowBox[{"n", "[", 
                RowBox[{"0", ",", "\[Theta]A15", ",", "\[Phi]A15"}], "]"}]}], 
              "]"}]}], " ", "+", " ", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], 
             RowBox[{"Log", "[", " ", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a11M", ",", "a12M"}], "}"}], ".", 
               RowBox[{"g", "[", 
                RowBox[{
                "\[Gamma]A5M", ",", "\[Beta]1A5M", ",", "\[Beta]2A5M"}], 
                "]"}], ".", 
               RowBox[{"n", "[", 
                RowBox[{"0", ",", "\[Theta]A15", ",", "\[Phi]A15"}], "]"}]}], 
              "]"}]}]}], " ", ")"}]}], "+", "\[IndentingNewLine]", " ", 
         RowBox[{"xa25", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a21P", ",", "a22P"}], "}"}], " ", ".", 
               RowBox[{"g", "[", 
                RowBox[{
                "\[Gamma]A5P", ",", "\[Beta]1A5P", ",", "\[Beta]2A5P"}], 
                "]"}], ".", 
               RowBox[{"n", "[", 
                RowBox[{"0", ",", "\[Theta]A25", ",", "\[Phi]A25"}], "]"}]}], 
              "]"}]}], " ", "+", " ", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a21M", ",", "a22M"}], "}"}], " ", ".", 
               RowBox[{"g", "[", 
                RowBox[{
                "\[Gamma]A5M", ",", "\[Beta]1A5M", ",", "\[Beta]2A5M"}], 
                "]"}], ".", 
               RowBox[{"n", "[", 
                RowBox[{"0", ",", "\[Theta]A25", ",", "\[Phi]A25"}], "]"}]}], 
              "]"}]}]}], " ", ")"}]}], "+", "\[IndentingNewLine]", 
         RowBox[{"xa35", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
             RowBox[{"Log", "[", " ", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a31P", ",", "a32P"}], "}"}], ".", 
               RowBox[{"g", "[", 
                RowBox[{
                "\[Gamma]A5P", ",", "\[Beta]1A5P", ",", "\[Beta]2A5P"}], 
                "]"}], ".", 
               RowBox[{"n", "[", 
                RowBox[{"0", ",", "\[Theta]A35", ",", "\[Phi]A35"}], "]"}]}], 
              "]"}]}], " ", "+", " ", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], 
             RowBox[{"Log", "[", " ", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a31M", ",", "a32M"}], "}"}], ".", 
               RowBox[{"g", "[", 
                RowBox[{
                "\[Gamma]A5M", ",", "\[Beta]1A5M", ",", "\[Beta]2A5M"}], 
                "]"}], ".", 
               RowBox[{"n", "[", 
                RowBox[{"0", ",", "\[Theta]A35", ",", "\[Phi]A35"}], "]"}]}], 
              "]"}]}]}], " ", ")"}]}]}], ")"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"Element", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\[Gamma]", ",", "\[Gamma]A5P", ",", "\[Beta]1A5P", ",", 
           "\[Beta]2A5P", ",", "\[Gamma]A6P", ",", "\[Beta]1A6P", ",", 
           "\[Beta]2A6P", ",", "\[Theta]A15", ",", "\[Phi]A15", ",", 
           "\[Theta]A25", ",", "\[Phi]A25", ",", " ", "\[Theta]A35", ",", 
           "\[Phi]A35", ",", "a11P", ",", "a11M", ",", "a12P", ",", "a12M", 
           ",", "a21P", ",", "a21M", ",", "a22P", ",", "a22M", ",", "a31P", 
           ",", "a31M", ",", "a32P", ",", "a32M"}], "}"}], ",", "Reals"}], 
        "]"}]}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.586077554652935*^9, 3.586077575123106*^9}, {
   3.5860966413316307`*^9, 3.586096661270771*^9}, 3.5867905803324766`*^9, {
   3.5871329762507763`*^9, 3.587132982729147*^9}, {3.5871331249652824`*^9, 
   3.58713317143694*^9}, {3.5871347968249073`*^9, 3.587134889605214*^9}, {
   3.5871358411976423`*^9, 3.587135962829599*^9}, {3.5871365013734016`*^9, 
   3.587136583554102*^9}, {3.5871375087630215`*^9, 3.587137736646055*^9}, {
   3.587137803452876*^9, 3.587137861083173*^9}, {3.5871378941600647`*^9, 
   3.5871379197875304`*^9}, {3.587985613602019*^9, 3.5879857552953606`*^9}, {
   3.5879860375312767`*^9, 3.587986067648329*^9}, {3.58798610527238*^9, 
   3.587986110820073*^9}, {3.587986157575203*^9, 3.5879862744590263`*^9}, {
   3.5879863582438097`*^9, 3.5879863619802976`*^9}, {3.587986431138344*^9, 
   3.5879865196542797`*^9}, {3.5879865616932693`*^9, 
   3.5879868054015336`*^9}, {3.587986846405834*^9, 3.58798693755052*^9}, {
   3.5879869885144515`*^9, 3.5879870716017723`*^9}, {3.6639798565495787`*^9, 
   3.663979871706582*^9}, {3.6639804987044964`*^9, 3.6639805351282396`*^9}, {
   3.6639810335510826`*^9, 3.663981135400034*^9}, {3.6639813760190783`*^9, 
   3.6639818583436747`*^9}, {3.6779656338664904`*^9, 
   3.6779656970816774`*^9}, {3.6779659252286696`*^9, 3.6779659312436028`*^9}, 
   3.67796654571836*^9, 3.677966690147068*^9, {3.6779781666406765`*^9, 
   3.677978172820568*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"where", " ", "a_iP"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"Jn_ii5", " ", 
     RowBox[{
      RowBox[{"(", "gAiP", ")"}], "^", 
      RowBox[{"-", "1"}]}], " ", "and", " ", "a_iM"}], " ", "=", " ", 
    RowBox[{"Jn_ii5", " ", 
     RowBox[{
      RowBox[{"(", "gAiM", ")"}], "^", 
      RowBox[{"-", "1"}]}], " ", "depend", " ", "only", " ", "on", " ", 
     "boundary", " ", "data", " ", "that", " ", "we", " ", "fill", " ", "in", 
     " ", "later"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.677965793997342*^9, 3.677965890478804*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"varSA5P", "=", 
   RowBox[{"{", 
    RowBox[{"\[Gamma]A5P", ",", "\[Beta]1A5P", ",", "\[Beta]2A5P"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5871380586694736`*^9, 3.58713807958367*^9}, {
   3.587379266137106*^9, 3.5873792673061733`*^9}, {3.6639801485681667`*^9, 
   3.6639801524433665`*^9}, 3.685837200163745*^9},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSA5P", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.569343717407962*^9, 3.5693437188720455`*^9}, {
   3.5693437744472246`*^9, 3.5693438130704336`*^9}, 3.5693446839942474`*^9, {
   3.5860110227901173`*^9, 3.5860110272263713`*^9}, {3.58713796663621*^9, 
   3.5871379787259016`*^9}, {3.663981898563851*^9, 3.6639819033922014`*^9}, 
   3.685837204539714*^9},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"HSA5P", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
         RowBox[{"D", "[", 
          RowBox[{"SA5", ",", 
           RowBox[{"varSA5P", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"varSA5P", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5693434187248783`*^9, 3.5693434195559263`*^9}, {
   3.5693434521157885`*^9, 3.5693434852166815`*^9}, {3.569343517723541*^9, 
   3.569343711461622*^9}, {3.5693438886647577`*^9, 3.5693438902758493`*^9}, {
   3.569344369998288*^9, 3.5693443729834585`*^9}, {3.569522438532428*^9, 
   3.5695224432646985`*^9}, {3.5860111742467804`*^9, 
   3.5860111782090073`*^9}, {3.586015055002747*^9, 3.5860150567098446`*^9}, {
   3.587137985240274*^9, 3.5871379954968605`*^9}, {3.5871380857370224`*^9, 
   3.5871380883681726`*^9}, {3.5871383711263456`*^9, 
   3.5871383711653476`*^9}, {3.5876286296338253`*^9, 3.5876286303608665`*^9}, 
   3.588000894161357*^9, {3.6639819073455515`*^9, 3.6639819178617163`*^9}, {
   3.685837208229121*^9, 3.685837213524237*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "HSA5P", " ", "is", " ", "a", " ", "matrix", " ", "of", " ", "second", 
     " ", "derivatives", " ", "of", " ", "the", " ", "coupling", " ", 
     "action", " ", "with", " ", "respect", " ", "to", " ", "the", " ", 
     "element", " ", "gA5"}], "+"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Note", " ", "that", " ", "the", " ", "boundary", " ", "terms", " ", "on",
      " ", "the", " ", "left", " ", "have", " ", "been", " ", "put", " ", 
     "together", " ", "into", " ", "the", " ", "\"\<a\>\"", " ", 
     "quantities"}], ",", " ", 
    RowBox[{
    "which", " ", "can", " ", "be", " ", "computed", " ", "for", " ", "a", 
     " ", "given", " ", "choice", " ", "of", " ", "boundary", " ", "data", 
     " ", 
     RowBox[{"later", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Again", " ", "the", " ", "resulting", " ", "matrix", " ", "is", " ", 
     "very", " ", "large", " ", "and", " ", "the", " ", "output", " ", "is", 
     " ", "omitted"}], ",", " ", 
    RowBox[{
    "but", " ", "inputting", " ", "numeric", " ", "values", " ", "at", " ", 
     "a", " ", "critical", " ", "point", " ", "will", " ", "produce", " ", 
     "a", " ", "numeric", " ", 
     RowBox[{"matrix", "."}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6639824979635143`*^9, 3.6639825026512313`*^9}, {
   3.668378234757861*^9, 3.6683785106159086`*^9}, 3.6778449988829145`*^9, {
   3.685837191084648*^9, 3.6858371939242263`*^9}, {3.685929393986533*^9, 
   3.6859294002310953`*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.664116097908496*^9, 3.664116099096078*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Preparing", " ", "to", " ", "plug", " ", "in", " ", "numeric", " ", 
    RowBox[{"data", ".", " ", "Since"}], " ", "we", " ", "calculated", " ", 
    "the", " ", "normals", " ", "in", " ", "3"}], "-", 
   RowBox[{
   "space", " ", "we", " ", "will", " ", "find", " ", "the", " ", 
    "corresponding", " ", "coherent", " ", "states", " ", "in", " ", "terms", 
    " ", "of", " ", "them"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.677959477674003*^9, 3.677959542490409*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ncoherent", "[", 
    RowBox[{"n1_", ",", "n2_", ",", "n3_"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "n3"}], ")"}], "/", "2"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "n3"}], ")"}], "/", "2"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n1", "+", 
         RowBox[{"I", " ", "n2"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"n1", "^", "2"}], "+", 
         RowBox[{"n2", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"this", " ", "formula", " ", 
     RowBox[{"doesn", "'"}], "t", " ", "work", " ", "for", " ", "the", " ", 
     "extreme", " ", "cases", " ", "of", " ", "n"}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1"}], ")"}], " ", "corresponding", " ", 
      "to", " ", 
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}], " ", "and", " ", "n"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], ")"}], " ", "corresponding", " ", "to", " ", 
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}]}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "but", " ", "we", " ", "can", " ", "deal", " ", "with", " ", "those", " ", 
    "individually"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6779595498485603`*^9, 3.6779596556387043`*^9}, {
  3.677970946153449*^9, 3.6779709470164757`*^9}, {3.685839655162949*^9, 
  3.6858396576426954`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SqrtBox[
     RowBox[{"1", "+", "n3"}]], 
    SqrtBox["2"]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n1", "+", 
        RowBox[{"\[ImaginaryI]", " ", "n2"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", "n3"}]]}], 
     RowBox[{
      SqrtBox["2"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["n1", "2"], "+", 
        SuperscriptBox["n2", "2"]}]]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.67795965946988*^9, 3.6779666219756017`*^9, 
  3.6779782009849954`*^9, 3.6858318125676093`*^9, 3.6960419826207743`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "In", " ", "particular", " ", "for", " ", "the", " ", "GA5", " ", 
    "normals"}], ",", " ", "nA551", ",", " ", "nA552", ",", " ", 
   RowBox[{"nA553", " ", 
    RowBox[{"don", "'"}], "t", " ", "include", " ", "the", " ", "exception", 
    " ", 
    RowBox[{"case", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "filling", " ", "out", " ", "the", " ", "boundary", " ", "data", " ", "of", 
   " ", "HSA5P"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.67796992941486*^9, 3.6779699450003757`*^9}, 
   3.685839615298081*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aA51P", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"nA115", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"nA115", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nA115", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"nA115", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"nA115", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nA115", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA1P", "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6779669976128583`*^9, 3.677966998480116*^9}, {
  3.6779705677714157`*^9, 3.677970739697626*^9}, {3.685835819324812*^9, 
  3.6858358313476057`*^9}, {3.6859114543835745`*^9, 3.6859114549914255`*^9}, {
  3.6859146545009923`*^9, 3.685914654573167*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"150544", "+", 
        RowBox[{"88464", " ", "#1"}], "+", 
        RowBox[{"28060", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"4260", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"138", " ", 
         SuperscriptBox["#1", "5"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["#1", "7"]}], "+", 
        SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"10000", "-", 
        RowBox[{"1400", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"609", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.677970740916122*^9, {3.677978202477851*^9, 3.6779782095550785`*^9}, 
   3.6858358416664305`*^9, 3.685911481625489*^9, 3.6859146581103725`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aA51M", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"nA115", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"nA115", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nA115", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"nA115", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"nA115", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nA115", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA1M", "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6779707621254787`*^9, 3.677970768473052*^9}, {
  3.6858358482911067`*^9, 3.685835857291738*^9}, {3.685911465239767*^9, 
  3.685911465422962*^9}, {3.685914663620717*^9, 3.685914663684683*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"38416", "+", 
        RowBox[{"2156", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"141", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        SuperscriptBox["#1", "8"]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"234256", "+", 
        RowBox[{"6776", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"63", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.677970771310787*^9, {3.677978203284874*^9, 3.6779782106247406`*^9}, 
   3.6858358623723483`*^9, 3.6859114829041424`*^9, 3.6859146689295225`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aA52P", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"nA225", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"nA225", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nA225", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"nA225", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"nA225", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nA225", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA2P", "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6779707815703526`*^9, 3.6779708025507374`*^9}, {
  3.685835866802739*^9, 3.685835871963394*^9}, {3.685911467215418*^9, 
  3.6859114673112917`*^9}, {3.6859146763883824`*^9, 3.6859146764687967`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"38416", "+", 
        RowBox[{"2156", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"141", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        SuperscriptBox["#1", "8"]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"234256", "+", 
        RowBox[{"6776", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"63", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6779708239916563`*^9, 3.6779782113692627`*^9, 
  3.685835885090382*^9, 3.6859114840803175`*^9, 3.685914690486271*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aA52M", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"nA225", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"nA225", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nA225", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"nA225", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"nA225", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nA225", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA2M", "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.677970990268159*^9, 3.677970997619035*^9}, {
  3.6858358788268223`*^9, 3.685835884458964*^9}, {3.6859114684556465`*^9, 
  3.6859114685674095`*^9}, {3.6859146813246884`*^9, 3.6859146814207525`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"150544", "-", 
        RowBox[{"88464", " ", "#1"}], "+", 
        RowBox[{"28060", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"4260", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"138", " ", 
         SuperscriptBox["#1", "5"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["#1", "6"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["#1", "7"]}], "+", 
        SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"10000", "-", 
        RowBox[{"1400", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"609", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.677971002023842*^9, 3.6779782121629395`*^9, 
  3.685835893632005*^9, 3.685911485063674*^9, 3.6859146910191245`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aA53P", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"nA335", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"nA335", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nA335", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"nA335", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"nA335", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nA335", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA3P", "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6779710195357876`*^9, 3.677971037443578*^9}, {
  3.6858358994591017`*^9, 3.6858359059386787`*^9}, {3.6859114716233597`*^9, 
  3.6859114717350736`*^9}, {3.685914685012636*^9, 3.6859146850846853`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"4", "+", 
        SuperscriptBox["#1", "2"], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1336336", "+", 
        RowBox[{"2312", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"2007", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        SuperscriptBox["#1", "8"]}], "&"}], ",", "4"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.677971052329231*^9, 3.6779782130224757`*^9, 
  3.685835909082598*^9, 3.6859114863999443`*^9, 3.6859146913783827`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aA53M", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"nA335", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"nA335", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nA335", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"nA335", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"nA335", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nA335", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA3M", "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6779710692238073`*^9, 3.67797107398945*^9}, {
  3.685835911098136*^9, 3.6858359210744104`*^9}, {3.6859114733674393`*^9, 
  3.685911473487358*^9}, {3.685914687740447*^9, 3.6859146877959843`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "6"], " ", 
    SqrtBox[
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        RowBox[{"12", " ", 
         SqrtBox["2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", 
        SqrtBox["15"]}], ")"}]}]]}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"324", " ", 
        SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6779711271939383`*^9, 3.677978213795538*^9, 
  3.685835922630992*^9, 3.6859114877681694`*^9, 3.6859146916986*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6779632678809934`*^9, 3.6779633411712847`*^9}, 
   3.677970939855889*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "next", " ", "step", " ", "is", " ", "to", " ", "grab", " ", "the", " ", 
   RowBox[{"S", "^", "2"}], " ", "coordinates", " ", "for", " ", "the", " ", 
   RowBox[{"n", "'"}], "s", " ", "attached", " ", "to", " ", "gA5P"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.677971479414729*^9, 3.677971484040898*^9}, {
   3.677972336030711*^9, 3.6779723529967957`*^9}, 3.685839679328929*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Theta", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"ArcCos", "[", 
    RowBox[{"n", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Phi", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"ArcTan", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"n", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
         RowBox[{
          RowBox[{"n", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "^", "2"}]}], "]"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"n", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"n", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"n", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "^", "2"}]}], "]"}]}]}], ")"}]}],
      "]"}]}], "//", "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.6779730981429157`*^9, 3.6779731437427864`*^9}, {
  3.6779731994917483`*^9, 3.67797332268779*^9}, {3.6779760008471026`*^9, 
  3.6779760316836166`*^9}, {3.677977601105702*^9, 3.677977611347736*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"again", " ", "these", " ", "formulas", " ", 
    RowBox[{"don", "'"}], "t", " ", "work", " ", "for", " ", "n"}], " ", "=", 
   " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{"+", 
       RowBox[{"/", 
        RowBox[{"-", "1"}]}]}]}], ")"}], " ", "but", " ", "those", " ", 
    "cases", " ", "are", " ", "dealt", " ", "with", " ", "separately"}]}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.677973165589816*^9, 3.6779731934115143`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "the", " ", "final", " ", "step", " ", "is", " ", "to", " ", "grab", " ", 
    "SU", 
    RowBox[{"(", "2", ")"}], " ", "angle", " ", "parameters", " ", "from", 
    " ", "the", " ", "GA5P"}], ",", " ", 
   RowBox[{"GA5M", " ", 
    RowBox[{"matrices", ".", " ", "The"}], " ", "formula", " ", "below", " ", 
    "works", " ", "for", " ", "\[Gamma]", " ", "different", " ", "from", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ".", " ", "The"}], " ", "case", " ",
     "of", " ", "it", " ", "being", " ", "zero", " ", "can", " ", "be", " ", 
    "treated", " ", "separately", " ", "when", " ", "it", " ", "comes", " ", 
    RowBox[{"up", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.677976246420103*^9, 3.6779762727265363`*^9}, {
  3.677976413688637*^9, 3.6779764506581583`*^9}, {3.677976592898199*^9, 
  3.6779766048928804`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Gama", "[", "g_", "]"}], ":=", 
   RowBox[{
    RowBox[{"ArcCos", "[", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], 
       RowBox[{"g", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "]"}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Beta1", "[", "g_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "I"}], "/", "2"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", 
       RowBox[{"g", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "]"}]}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Beta2", "[", "g_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "I"}], "/", "2"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
       RowBox[{"g", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}]}], "//", 
    "FullSimplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.677976472758261*^9, 3.677976569645299*^9}, {
  3.677976610789645*^9, 3.67797661711578*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.68583597904846*^9, 3.6858360006007137`*^9}, {
   3.685836041888337*^9, 3.685836061479415*^9}, 3.685839643768924*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "So", " ", "now", " ", "we", " ", "can", " ", "plug", " ", "it", " ", "all",
    " ", "into", " ", "the", " ", "derivative", " ", "matrix"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.677976279133317*^9, 3.677976288141264*^9}, {
  3.685836068352479*^9, 3.6858360686002545`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSA5Pn", "=", 
   RowBox[{"HSA5P", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa25", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa35", "\[Rule]", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aA51P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aA51P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aA52P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aA52P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aA53P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aA53P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aA51M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aA51M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aA52M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aA52M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aA53M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aA53M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "nA551", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "nA551", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "nA552", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "nA552", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "nA553", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "nA553", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GA5M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GA5M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GA5M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6779667049196053`*^9, 3.6779667381384387`*^9}, {
   3.6779669405205264`*^9, 3.6779669666329346`*^9}, {3.677967004347348*^9, 
   3.6779670795375175`*^9}, {3.6779671298020086`*^9, 3.677967134820552*^9}, {
   3.6779698999531264`*^9, 3.6779699088156366`*^9}, {3.677969951261798*^9, 
   3.6779700030457335`*^9}, {3.677970523967452*^9, 3.677970553554286*^9}, {
   3.677975992471666*^9, 3.677976113554017*^9}, {3.67797685317102*^9, 
   3.677976927612429*^9}, 3.6779777775449*^9, 3.6779785018431187`*^9, {
   3.6779787308008027`*^9, 3.6779787526829185`*^9}, {3.685836087267602*^9, 
   3.6858360975559835`*^9}, 3.685909569238575*^9, {3.6859096012627954`*^9, 
   3.685909612110615*^9}, {3.685911503034214*^9, 3.685911526705804*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSA5Pn", "//", "N"}]], "Input",
 CellChangeTimes->{{3.6779787688686895`*^9, 3.6779787714801855`*^9}, 
   3.6858361221719475`*^9, 3.685909578862425*^9, {3.68590962330151*^9, 
   3.685909628618826*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"10.459533038925079`", "\[InvisibleSpace]", "+", 
         RowBox[{"50.08853499036787`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16.336790565658504`", "\[InvisibleSpace]", "-", 
          RowBox[{"20.69552587320984`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"25.499520115291922`", "\[InvisibleSpace]", "-", 
          RowBox[{"1.2699901750340454`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16.336790565658504`", "\[InvisibleSpace]", "-", 
          RowBox[{"20.69552587320984`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"13.375653540734818`", "\[InvisibleSpace]", "+", 
          RowBox[{"2.0630661935239996`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"10.151375104156108`", "\[InvisibleSpace]", "+", 
          RowBox[{"15.35043986900922`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"25.499520115291922`", "\[InvisibleSpace]", "-", 
          RowBox[{"1.2699901750340454`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"10.151375104156108`", "\[InvisibleSpace]", "+", 
          RowBox[{"15.35043986900922`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8.145887021272271`", "\[InvisibleSpace]", "-", 
         RowBox[{"20.383125090306606`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.677978772173296*^9, 3.685836123272008*^9, 
  3.6859096293498363`*^9, 3.6859115481307373`*^9, 3.6859147066398945`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "expressing", " ", "result", " ", "numerically", " ", "just", " ", "as", 
    " ", "a", " ", 
    RowBox[{"check", ".", " ", "the"}], " ", "Immirzi", " ", "parameter", " ",
     "is", " ", "the", " ", "only", " ", "unspecified", " ", 
    RowBox[{"one", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "we", " ", "can", " ", "now", " ", "add", " ", "this", " ", 
      "contribution", " ", "in", " ", "the", " ", "proper", " ", "place", " ",
       "in", " ", "the", " ", "total", " ", "Hessian", " ", "matrix", " ", 
      "H"}], " ", "=", " ", 
     RowBox[{"Hpure", " ", "+", " ", 
      RowBox[{
       RowBox[{"Hcoupling", ".", " ", "For"}], " ", "example", " ", "looking",
        " ", "at", " ", "the", " ", "variables", " ", "list", " ", "of", " ", 
       "Spure"}]}]}], ",", " ", 
    RowBox[{
    "the", " ", "HA5Pn", " ", "matrix", " ", "should", " ", "be", " ", 
     "added", " ", "to", " ", "the", " ", 
     RowBox[{"(", 
      RowBox[{"7", ",", "7"}], ")"}], " ", "to", " ", 
     RowBox[{"(", 
      RowBox[{"9", ",", "9"}], ")"}], " ", "matrix", " ", "block", " ", "in", 
     " ", "the", " ", "pure", " ", 
     RowBox[{"Hessian", "."}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6858396897789755`*^9, 3.685839746911885*^9}, {
  3.6858397799354534`*^9, 3.6858398230959277`*^9}, {3.6859095245003858`*^9, 
  3.6859095536357985`*^9}, {3.6859096574500456`*^9, 3.6859096720740485`*^9}, {
  3.6859101069911222`*^9, 3.6859101198050585`*^9}, {3.6859104406658497`*^9, 
  3.685910471993471*^9}, {3.6859108009259224`*^9, 3.6859108521257057`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Hfinal", "=", "Hpure"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"6", "+", "i"}], ",", 
            RowBox[{"6", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSA5Pn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.685910500394292*^9, 3.685910501562151*^9}, {
   3.685910548345435*^9, 3.6859106458580065`*^9}, {3.685910793599039*^9, 
   3.6859107953743443`*^9}, {3.6859109461416373`*^9, 3.6859109464606133`*^9}, 
   3.6859239135559993`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "In", " ", "the", " ", "following", " ", "we", " ", "compute", " ", "the", 
    " ", "remaining", " ", "HS", " ", "matrices", " ", "for", " ", "the", " ",
     "remaining", " ", 
    RowBox[{"contributions", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "They", " ", "are", " ", "easy", " ", "to", " ", "compute", " ", 
     "because", " ", "the", " ", "form", " ", "of", " ", "the", " ", 
     "corresponding", " ", "action", " ", "terms", " ", "is", " ", "the", " ",
      "same", " ", "as", " ", "HSA5P", " ", "and", " ", "HSA5M", " ", 
     RowBox[{"(", 
      RowBox[{"to", " ", "be", " ", "computed", " ", "below"}], ")"}]}], ",", 
    " ", 
    RowBox[{
    "and", " ", "it", " ", "is", " ", "only", " ", "necessary", " ", "to", 
     " ", "replace", " ", "boundary", " ", "terms", " ", "in", " ", "the", 
     " ", "appropriate", " ", 
     RowBox[{"places", "."}]}]}], " ", "*)"}], " ", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859113569039545`*^9, 3.6859113754479666`*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"HSA5M", " ", "-", " ", 
   RowBox[{"terms", " ", "depending", " ", "on", " ", "gA5"}], "-"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859096993456745`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"varSA5M", "=", 
   RowBox[{"{", 
    RowBox[{"\[Gamma]A5M", ",", "\[Beta]1A5M", ",", "\[Beta]2A5M"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6859111772096057`*^9, 3.6859111830576596`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSA5M", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "computing", " ", "derivatives", " ", "with", " ", "respect", " ", "to", 
     " ", "the", " ", "gA5"}], "-", " ", "parameters"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"HSA5M", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
         RowBox[{"D", "[", 
          RowBox[{"SA5", ",", 
           RowBox[{"varSA5M", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"varSA5M", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.569343717407962*^9, 3.5693437188720455`*^9}, {
   3.5693437744472246`*^9, 3.5693438130704336`*^9}, 3.5693446839942474`*^9, {
   3.5860110227901173`*^9, 3.5860110272263713`*^9}, {3.58713796663621*^9, 
   3.5871379787259016`*^9}, {3.663981898563851*^9, 3.6639819033922014`*^9}, 
   3.685837204539714*^9, {3.6859112170257263`*^9, 3.685911234346693*^9}, {
   3.685911329080779*^9, 3.685911345969165*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSA5Mn", "=", 
   RowBox[{"HSA5M", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa25", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa35", "\[Rule]", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aA51P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aA51P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aA52P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aA52P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aA53P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aA53P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aA51M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aA51M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aA52M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aA52M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aA53M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aA53M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "nA551", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "nA551", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "nA552", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "nA552", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "nA553", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "nA553", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GA5M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GA5M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GA5M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6779667049196053`*^9, 3.6779667381384387`*^9}, {
   3.6779669405205264`*^9, 3.6779669666329346`*^9}, {3.677967004347348*^9, 
   3.6779670795375175`*^9}, {3.6779671298020086`*^9, 3.677967134820552*^9}, {
   3.6779698999531264`*^9, 3.6779699088156366`*^9}, {3.677969951261798*^9, 
   3.6779700030457335`*^9}, {3.677970523967452*^9, 3.677970553554286*^9}, {
   3.677975992471666*^9, 3.677976113554017*^9}, {3.67797685317102*^9, 
   3.677976927612429*^9}, 3.6779777775449*^9, 3.6779785018431187`*^9, {
   3.6779787308008027`*^9, 3.6779787526829185`*^9}, {3.685836087267602*^9, 
   3.6858360975559835`*^9}, 3.685909569238575*^9, {3.6859096012627954`*^9, 
   3.685909612110615*^9}, {3.685911503034214*^9, 3.685911526705804*^9}, {
   3.685911573666142*^9, 3.685911579249742*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSA5Mn", "//", "N"}]], "Input",
 CellChangeTimes->{{3.685911657412573*^9, 3.6859116578277507`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.036050493392723246`", "\[InvisibleSpace]", "+", 
          RowBox[{"1.5178156671180343`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.9258187279064578`", "\[InvisibleSpace]", "-", 
         RowBox[{"0.7988327877234618`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.23432661371480812`", "\[InvisibleSpace]", "+", 
         RowBox[{"1.18222566945517`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.9258187279064578`", "\[InvisibleSpace]", "-", 
         RowBox[{"0.7988327877234618`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.0708863464586524`", "\[InvisibleSpace]", "+", 
          RowBox[{"1.7408876090641034`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.7360225356021475`", "\[InvisibleSpace]", "-", 
         RowBox[{"0.8617727914069954`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.23432661371480812`", "\[InvisibleSpace]", "+", 
         RowBox[{"1.18222566945517`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.7360225356021475`", "\[InvisibleSpace]", "-", 
         RowBox[{"0.8617727914069954`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.0889115931550144`", "\[InvisibleSpace]", "-", 
         RowBox[{"0.09828076873019564`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685911659127524*^9, 3.6859147235126*^9, 
  3.685923932581608*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "the", " ", "position", " ", "for", " ", "this", " ", "matrix", " ", "to", 
   " ", "be", " ", "summed", " ", "is", " ", 
   RowBox[{"(", 
    RowBox[{"25", ",", "25"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"27", ",", "27"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859116922132473`*^9, 3.685911723060181*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"24", "+", "i"}], ",", 
            RowBox[{"24", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSA5Mn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5693434187248783`*^9, 3.5693434195559263`*^9}, {
   3.5693434521157885`*^9, 3.5693434852166815`*^9}, {3.569343517723541*^9, 
   3.569343711461622*^9}, {3.5693438886647577`*^9, 3.5693438902758493`*^9}, {
   3.569344369998288*^9, 3.5693443729834585`*^9}, {3.569522438532428*^9, 
   3.5695224432646985`*^9}, {3.5860111742467804`*^9, 
   3.5860111782090073`*^9}, {3.586015055002747*^9, 3.5860150567098446`*^9}, {
   3.587137985240274*^9, 3.5871379954968605`*^9}, {3.5871380857370224`*^9, 
   3.5871380883681726`*^9}, {3.5871383711263456`*^9, 
   3.5871383711653476`*^9}, {3.5876286296338253`*^9, 3.5876286303608665`*^9}, 
   3.588000894161357*^9, {3.6639819073455515`*^9, 3.6639819178617163`*^9}, {
   3.685837208229121*^9, 3.685837213524237*^9}, 3.6859112216505847`*^9, {
   3.6859116482933874`*^9, 3.685911676268746*^9}, {3.6859117325401115`*^9, 
   3.685911734260115*^9}},
 FontFamily->"Courier New"],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"HSA6P", " ", "-", " ", 
   RowBox[{"terms", " ", "depending", " ", "on", " ", "gA6"}], "+"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859097177856793`*^9}, {
  3.685909858592054*^9, 3.6859098592400627`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "as", " ", "said", " ", "earlier", " ", "we", " ", "can", " ", "use", " ", 
    "the", " ", "same", " ", "derivatives", " ", "we", " ", "computed", " ", 
    "earlier"}], ",", " ", 
   RowBox[{
    RowBox[{"just", " ", "recalculating", " ", "boundary"}], "-", 
    RowBox[{"dependent", " ", "terms"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859141498250384`*^9, 3.6859141761368666`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"nA116", "\[IndentingNewLine]", "nA226", "\[IndentingNewLine]", \
"nA336"}], "Input",
 CellChangeTimes->{{3.6859143013040695`*^9, 3.685914302503428*^9}, {
  3.6859144687497168`*^9, 3.6859144792857585`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859143029192057`*^9, 3.685914480108919*^9, 
  3.685914730545931*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859143029192057`*^9, 3.685914480108919*^9, 
  3.6859147305479355`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859143029192057`*^9, 3.685914480108919*^9, 
  3.6859147305494347`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "necessary", " ", 
   RowBox[{"n", "'"}], "s", " ", "for", " ", "this", " ", "section", " ", 
   "are", " ", "all", " ", "equal", " ", "to", " ", "one", " ", "of", " ", 
   "the", " ", "Ncoherent", " ", 
   RowBox[{"formula", "'"}], "s", " ", 
   RowBox[{"exceptions", ".", " ", 
    RowBox[{"(", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{"-", "1"}]}], ")"}]}], " ", "corresponds", " ", "to", " ", 
   "the", " ", "coherent", " ", "state", " ", 
   RowBox[{"(", 
    RowBox[{"0", ",", "1"}], ")"}], " ", "which", " ", "we", " ", "replace", 
   " ", "manually"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.68591441066197*^9, 3.685914411574463*^9}, {
  3.68591446566993*^9, 3.685914512213414*^9}, {3.6859145424611273`*^9, 
  3.685914561428788*^9}, {3.685914596644516*^9, 3.685914598788657*^9}, {
  3.6859147612988176`*^9, 3.6859147814426093`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"aA61P", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{"0", ",", "1"}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA1P", "]"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"aA62P", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{"0", ",", "1"}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA2P", "]"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"aA63P", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{"0", ",", "1"}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA3P", "]"}]}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.6779669976128583`*^9, 3.677966998480116*^9}, {
  3.6779705677714157`*^9, 3.677970739697626*^9}, {3.685835819324812*^9, 
  3.6858358313476057`*^9}, {3.6859114543835745`*^9, 3.6859114549914255`*^9}, {
  3.6859135486569023`*^9, 3.6859135488015175`*^9}, {3.68591400584487*^9, 
  3.6859140065973024`*^9}, {3.6859140516457167`*^9, 3.68591407188649*^9}, {
  3.6859141321010017`*^9, 3.685914145284628*^9}, {3.685914182555875*^9, 
  3.685914206420431*^9}, {3.6859144206331725`*^9, 3.6859144367744937`*^9}, {
  3.685914734222169*^9, 3.6859147364304066`*^9}, {3.685914795405588*^9, 
  3.68591479681279*^9}, {3.6859148320755644`*^9, 3.685914839514894*^9}, {
  3.6859148729300737`*^9, 3.6859148742738066`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "24"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"3", " ", 
       SqrtBox["5"]}], "-", 
      RowBox[{"2", " ", 
       SqrtBox["30"]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"19", "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox["6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["5"]}], ")"}]}]}], ")"}]}]]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "24"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"3", " ", 
       SqrtBox["5"]}], "+", 
      RowBox[{"2", " ", 
       SqrtBox["30"]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"19", "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}], "+", 
           RowBox[{"2", " ", 
            SqrtBox["6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["5"]}], ")"}]}]}], ")"}]}]]}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6859148915957627`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Sqrt]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "#1"}], "-", 
        RowBox[{"201", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"82", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"13849", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"14088", " ", 
         SuperscriptBox["#1", "5"]}], "+", 
        RowBox[{"26352", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"17280", " ", 
         SuperscriptBox["#1", "7"]}], "+", 
        RowBox[{"20736", " ", 
         SuperscriptBox["#1", "8"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{"\[Sqrt]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "#1"}], "-", 
        RowBox[{"201", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"82", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"13849", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"14088", " ", 
         SuperscriptBox["#1", "5"]}], "+", 
        RowBox[{"26352", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"17280", " ", 
         SuperscriptBox["#1", "7"]}], "+", 
        RowBox[{"20736", " ", 
         SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6859149002470045`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"9", "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["#1", "2"]}], "-", 
       RowBox[{"47", " ", 
        SuperscriptBox["#1", "4"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["#1", "6"]}], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox["#1", "8"]}]}], "&"}], ",", "5"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"9", "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["#1", "2"]}], "-", 
       RowBox[{"47", " ", 
        SuperscriptBox["#1", "4"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["#1", "6"]}], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox["#1", "8"]}]}], "&"}], ",", "8"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.685914900590232*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"aA61M", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{"0", ",", "1"}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA1M", "]"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"aA62M", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{"0", ",", "1"}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA2M", "]"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"aA63M", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{"0", ",", "1"}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA3M", "]"}]}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.68591400412389*^9, 3.6859140259326563`*^9}, {
  3.6859140566857443`*^9, 3.685914058837736*^9}, {3.685914217483387*^9, 
  3.6859142480670133`*^9}, {3.685914440256815*^9, 3.685914442118966*^9}, {
  3.685914747470213*^9, 3.6859147499180217`*^9}, {3.6859148802342224`*^9, 
  3.685914887953824*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["#1", "2"]}], "-", 
       RowBox[{"201", " ", 
        SuperscriptBox["#1", "4"]}], "-", 
       RowBox[{"82", " ", 
        SuperscriptBox["#1", "6"]}], "+", 
       RowBox[{"13849", " ", 
        SuperscriptBox["#1", "8"]}], "+", 
       RowBox[{"14088", " ", 
        SuperscriptBox["#1", "10"]}], "+", 
       RowBox[{"26352", " ", 
        SuperscriptBox["#1", "12"]}], "+", 
       RowBox[{"17280", " ", 
        SuperscriptBox["#1", "14"]}], "+", 
       RowBox[{"20736", " ", 
        SuperscriptBox["#1", "16"]}]}], "&"}], ",", "6"}], "]"}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", 
      SqrtBox["2"]}], "-", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"]}], "-", 
     RowBox[{"6", " ", 
      SqrtBox["5"]}], "+", 
     RowBox[{"5", " ", 
      SqrtBox["6"]}], "+", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SqrtBox["10"]}]}], 
    RowBox[{"12", " ", 
     SqrtBox[
      RowBox[{"19", "+", 
       RowBox[{"3", " ", 
        SqrtBox["5"]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox["6"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["5"]}], ")"}]}]}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.6859149106796737`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"6", " ", "#1"}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["#1", "2"]}], "-", 
       RowBox[{"66", " ", 
        SuperscriptBox["#1", "3"]}], "+", 
       RowBox[{"151", " ", 
        SuperscriptBox["#1", "4"]}], "-", 
       RowBox[{"60", " ", 
        SuperscriptBox["#1", "5"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["#1", "6"]}], "-", 
       RowBox[{"144", " ", 
        SuperscriptBox["#1", "7"]}], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox["#1", "8"]}]}], "&"}], ",", "6"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"6", " ", "#1"}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["#1", "2"]}], "-", 
       RowBox[{"66", " ", 
        SuperscriptBox["#1", "3"]}], "+", 
       RowBox[{"151", " ", 
        SuperscriptBox["#1", "4"]}], "-", 
       RowBox[{"60", " ", 
        SuperscriptBox["#1", "5"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["#1", "6"]}], "-", 
       RowBox[{"144", " ", 
        SuperscriptBox["#1", "7"]}], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6859149110028877`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"6", " ", "#1"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["#1", "3"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"6", " ", "#1"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["#1", "3"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6859149111955147`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"nA661", "\[IndentingNewLine]", "nA662", "\[IndentingNewLine]", \
"nA663"}], "Input",
 CellChangeTimes->{{3.68591502838739*^9, 3.685915039031113*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685915039680282*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685915039692563*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6859150397040386`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"GA6P", "\[IndentingNewLine]", "GA6M"}], "Input",
 CellChangeTimes->{{3.6859153454857297`*^9, 3.6859153486119576`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[ImaginaryI]", 
      SqrtBox["2"]], ",", 
     FractionBox["\[ImaginaryI]", 
      SqrtBox["2"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[ImaginaryI]", 
      SqrtBox["2"]], ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859153493869123`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], ",", 
     FractionBox["1", 
      SqrtBox["2"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685915349388914*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"these", " ", "are", " ", "not", " ", 
   RowBox[{"(", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"+", 
      RowBox[{"/", 
       RowBox[{"-", " ", "1"}]}]}]}], ")"}], " ", "so", " ", "the", " ", 
   "formulas", " ", "for", " ", "theta", " ", "and", " ", "phi", " ", 
   "work"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859150439468207`*^9, 3.6859150693670187`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"HSA6Pn", "=", 
   RowBox[{"HSA5P", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa25", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa35", "\[Rule]", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aA61P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aA61P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aA62P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aA62P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aA63P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aA63P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aA61M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aA61M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aA62M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aA62M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aA63M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aA63M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "nA661", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "nA661", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "nA662", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "nA662", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "nA663", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "nA663", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GA6P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GA6P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GA6P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GA6M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GA6M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GA6M", "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"HSA6Pn", "//", "N"}]}], "Input",
 CellChangeTimes->{{3.6859149366849527`*^9, 3.685914994908167*^9}, {
  3.6859152827132993`*^9, 3.6859153050483923`*^9}, {3.6859154466229053`*^9, 
  3.685915448764009*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.587069063637222`", "\[InvisibleSpace]", "-", 
          RowBox[{"10.258451244203606`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.400263061788792`", "\[InvisibleSpace]", "-", 
          RowBox[{"1.440889840690429`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.612850966027202`", "\[InvisibleSpace]", "+", 
          RowBox[{"3.544530209763404`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.400263061788792`", "\[InvisibleSpace]", "-", 
          RowBox[{"1.440889840690429`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.200411425687073`", "\[InvisibleSpace]", "+", 
          RowBox[{"3.3584853004345723`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.052471440289886`", "\[InvisibleSpace]", "-", 
         RowBox[{"4.1546441362296855`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.612850966027202`", "\[InvisibleSpace]", "+", 
          RowBox[{"3.544530209763404`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.052471440289886`", "\[InvisibleSpace]", "-", 
         RowBox[{"4.1546441362296855`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3.993945957505681`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.8273358896860854`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.685915449953823*^9, {3.6859239451145473`*^9, 3.6859239455842333`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "matrix", " ", "goes", " ", "in", " ", "the", " ", "positions",
    " ", 
   RowBox[{"(", 
    RowBox[{"10", ",", "10"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"12", ",", "12"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859154727805247`*^9, 3.6859154977226915`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"9", "+", "i"}], ",", 
            RowBox[{"9", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSA6Pn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6859155069630013`*^9, 3.685915517531517*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"HSA6M", " ", "-", " ", 
    RowBox[{"terms", " ", "depending", " ", "on", " ", "gA6"}], "-"}], " ", 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"HSA6Mn", "=", 
     RowBox[{"HSA5M", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"xa15", "\[Rule]", " ", 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
        RowBox[{"xa25", "\[Rule]", " ", 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
        RowBox[{"xa35", "\[Rule]", 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
        RowBox[{"a11P", "\[Rule]", " ", 
         RowBox[{"aA61P", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"a12P", "\[Rule]", " ", 
         RowBox[{"aA61P", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"a21P", "\[Rule]", "  ", 
         RowBox[{"aA62P", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"a22P", "\[Rule]", "  ", 
         RowBox[{"aA62P", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"a31P", "\[Rule]", "  ", 
         RowBox[{"aA63P", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"a32P", "\[Rule]", "  ", 
         RowBox[{"aA63P", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"a11M", "\[Rule]", " ", 
         RowBox[{"aA61M", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"a12M", "\[Rule]", " ", 
         RowBox[{"aA61M", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"a21M", "\[Rule]", "  ", 
         RowBox[{"aA62M", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"a22M", "\[Rule]", "  ", 
         RowBox[{"aA62M", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"a31M", "\[Rule]", "  ", 
         RowBox[{"aA63M", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"a32M", "\[Rule]", "  ", 
         RowBox[{"aA63M", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"\[Theta]A15", "\[Rule]", 
         RowBox[{"Theta", "[", "nA661", "]"}]}], ",", 
        RowBox[{"\[Phi]A15", "\[Rule]", 
         RowBox[{"Phi", "[", "nA661", "]"}]}], ",", 
        RowBox[{"\[Theta]A25", "\[Rule]", 
         RowBox[{"Theta", "[", "nA662", "]"}]}], ",", 
        RowBox[{"\[Phi]A25", "\[Rule]", 
         RowBox[{"Phi", "[", "nA662", "]"}]}], ",", 
        RowBox[{"\[Theta]A35", "\[Rule]", 
         RowBox[{"Theta", "[", "nA663", "]"}]}], ",", 
        RowBox[{"\[Phi]A35", "\[Rule]", 
         RowBox[{"Phi", "[", "nA663", "]"}]}], ",", 
        RowBox[{"\[Gamma]A5P", "\[Rule]", 
         RowBox[{"Gama", "[", "GA6P", "]"}]}], ",", 
        RowBox[{"\[Beta]1A5P", "\[Rule]", 
         RowBox[{"Beta1", "[", "GA6P", "]"}]}], ",", 
        RowBox[{"\[Beta]2A5P", "\[Rule]", 
         RowBox[{"Beta2", "[", "GA6P", "]"}]}], ",", 
        RowBox[{"\[Gamma]A5M", "\[Rule]", 
         RowBox[{"Gama", "[", "GA6M", "]"}]}], ",", 
        RowBox[{"\[Beta]1A5M", "\[Rule]", 
         RowBox[{"Beta1", "[", "GA6M", "]"}]}], ",", 
        RowBox[{"\[Beta]2A5M", "\[Rule]", 
         RowBox[{"Beta2", "[", "GA6M", "]"}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"HSA6Mn", "//", "N"}]}]}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859097217452183`*^9}, {
  3.6859098628800664`*^9, 3.685909862968175*^9}, {3.685914774585805*^9, 
  3.6859147769201765`*^9}, {3.685915563500447*^9, 3.6859156020295887`*^9}, {
  3.685915670522368*^9, 3.6859156729621544`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.0276160198667144`", "\[InvisibleSpace]", "+", 
          RowBox[{"5.730531465504129`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3.380725447738544`", "\[InvisibleSpace]", "-", 
         RowBox[{"1.7793902457351078`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.9962875842460159`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.18434670789589824`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3.380725447738544`", "\[InvisibleSpace]", "-", 
         RowBox[{"1.7793902457351078`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.583250040161021`", "\[InvisibleSpace]", "+", 
         RowBox[{"1.047704453959822`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.15327805533663513`", "\[InvisibleSpace]", "+", 
         RowBox[{"1.7346946761416837`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.9962875842460159`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.18434670789589824`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.15327805533663513`", "\[InvisibleSpace]", "+", 
         RowBox[{"1.7346946761416837`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.0694420302276637`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.7805149325610724`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685915673497324*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "matrix", " ", "goes", " ", "in", " ", "the", " ", "positions",
    " ", 
   RowBox[{"(", 
    RowBox[{"28", ",", "28"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"30", ",", "30"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859154727805247`*^9, 3.6859154977226915`*^9}, {
  3.6859157091050124`*^9, 3.68591571454422*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"27", "+", "i"}], ",", 
            RowBox[{"27", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSA6Mn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6859155069630013`*^9, 3.685915517531517*^9}, {
  3.685915720880968*^9, 3.685915726344885*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"HSB4P", " ", "-", " ", 
   RowBox[{"terms", " ", "depending", " ", "on", " ", "gB4"}], "+"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859097302577167`*^9}, {
  3.68590986874432*^9, 3.6859098709679403`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"nB114", "\[IndentingNewLine]", "nB224", "\[IndentingNewLine]", \
"nB334", "\[IndentingNewLine]", "nB441", "\[IndentingNewLine]", "nB442", "\
\[IndentingNewLine]", 
 RowBox[{"nB443", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"tracking", " ", "exceptions"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.685915803081072*^9, 3.685915837055495*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6859158406325636`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6859158406339016`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6859158406354046`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6859158406469135`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685915840657942*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6859158406679287`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB41P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nB114", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nB114", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nB114", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nB114", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nB114", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nB114", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB1P", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859157613522053`*^9, 3.6859157987104874`*^9}, {
   3.6859158561738477`*^9, 3.6859158612783203`*^9}, {3.68591589294135*^9, 
   3.685916034163471*^9}, 3.6859162108058333`*^9, 3.6859162774991646`*^9, 
   3.685916473193573*^9, 3.685916670790716*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB42P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nB224", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nB224", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nB224", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nB224", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nB224", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nB224", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB2P", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{3.6859162208142405`*^9, 3.685916260418852*^9, 
  3.68591647874555*^9, 3.685916674014324*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB43P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nB334", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nB334", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nB334", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nB334", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nB334", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nB334", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB3P", "]"}]}], "//", 
     "FullSimplify"}]}], ";"}], "\n"}]], "Input",
 CellChangeTimes->{3.685916226020647*^9, 3.6859162576512327`*^9, 
  3.6859166766145706`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB41M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nB114", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nB114", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nB114", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nB114", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nB114", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nB114", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB1M", "]"}]}], "//", 
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859162306367188`*^9, 3.685916253627245*^9}, 
   3.6859166790234785`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB42M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nB224", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nB224", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nB224", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nB224", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nB224", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nB224", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB2M", "]"}]}], "//", 
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859162347880526`*^9, 3.6859162488844624`*^9}, 
   3.685916681118412*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"aB43M", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Jn2", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ncoherent", "[", 
         RowBox[{
          RowBox[{"nB334", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"nB334", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"nB334", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Ncoherent", "[", 
         RowBox[{
          RowBox[{"nB334", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"nB334", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"nB334", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
     RowBox[{"ConjugateTranspose", "[", "GB3M", "]"}]}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{3.68591624520335*^9, 3.6859166868544807`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{"GB4P", "\[IndentingNewLine]", 
 RowBox[{"GB4M", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"tracking", " ", "exceptions"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6859168995074325`*^9, 3.685916926138877*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"3", " ", "#1"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"3", " ", "#1"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"3", " ", "#1"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"3", " ", "#1"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6859169148040657`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["5"]}], ")"}]}], "+", 
        SqrtBox[
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SqrtBox["5"]}], ")"}]}]]}], ")"}]}], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", "+", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}], "+", 
       SqrtBox["15"]}], 
      RowBox[{"6", "+", 
       RowBox[{"2", " ", 
        SqrtBox["5"]}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}], "+", 
        SqrtBox["15"]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["5"]}], ")"}]}], "+", 
        SqrtBox[
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SqrtBox["5"]}], ")"}]}]]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859169148060637`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSB4Pn", "=", 
   RowBox[{"HSA5P", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa25", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa35", "\[Rule]", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aB41P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aB41P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aB42P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aB42P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aB43P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aB43P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aB41M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aB41M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aB42M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aB42M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aB43M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aB43M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "nB441", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "nB441", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "nB442", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "nB442", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "nB443", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "nB443", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GB4P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB4P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB4P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GB4M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB4M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB4M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6859168004565763`*^9, 3.685916895007552*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSB4Pn", "//", "N"}]], "Input",
 CellChangeTimes->{{3.685916939090974*^9, 3.6859169410908537`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"11.647157568007696`", "\[InvisibleSpace]", "+", 
         RowBox[{"45.83244696949812`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"17.516908576534828`", "\[InvisibleSpace]", "-", 
          RowBox[{"19.904594006697177`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"28.54742740991083`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.04568363110472151`", " ", "\[ImaginaryI]"}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"17.516908576534828`", "\[InvisibleSpace]", "-", 
          RowBox[{"19.904594006697177`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"13.208452320655898`", "\[InvisibleSpace]", "+", 
          RowBox[{"1.9264223960820952`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"10.098567946735985`", "\[InvisibleSpace]", "+", 
          RowBox[{"13.756337345804756`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"28.54742740991083`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.04568363110472151`", " ", "\[ImaginaryI]"}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"10.098567946735985`", "\[InvisibleSpace]", "+", 
          RowBox[{"13.756337345804756`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"7.384873536652046`", "\[InvisibleSpace]", "-", 
         RowBox[{"18.391724877313646`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685916941648793*^9, 3.685917335208517*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "matrix", " ", "goes", " ", "in", " ", "the", " ", "positions",
    " ", 
   RowBox[{"(", 
    RowBox[{"16", ",", "16"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"18", ",", "18"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859154727805247`*^9, 3.6859154977226915`*^9}, {
  3.6859157091050124`*^9, 3.68591571454422*^9}, {3.6859172659276776`*^9, 
  3.685917271535285*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"15", "+", "i"}], ",", 
            RowBox[{"15", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSB4Pn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6859155069630013`*^9, 3.685915517531517*^9}, {
  3.685915720880968*^9, 3.685915726344885*^9}, {3.685917278808383*^9, 
  3.685917288440482*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"HSB4M", " ", "-", " ", 
   RowBox[{"terms", " ", "depending", " ", "on", " ", "gB4"}], "-"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859096993456745`*^9}, {
  3.6859097410655603`*^9, 3.685909741313261*^9}, {3.685909877880012*^9, 
  3.6859098790475893`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSB4Mn", "=", 
   RowBox[{"HSA5M", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa25", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa35", "\[Rule]", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aB41P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aB41P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aB42P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aB42P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aB43P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aB43P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aB41M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aB41M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aB42M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aB42M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aB43M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aB43M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "nB441", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "nB441", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "nB442", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "nB442", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "nB443", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "nB443", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GB4P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB4P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB4P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GB4M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB4M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB4M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.685917320594577*^9, 3.6859173295388412`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSB4Mn", "//", "N"}]], "Input",
 CellChangeTimes->{{3.6859173455753*^9, 3.6859173458068085`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.18476469191517098`", "\[InvisibleSpace]", "+", 
          RowBox[{"1.5739134939486923`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.4967938984776763`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.4346572431109206`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5744161873278383`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.09351955349754465`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.4967938984776763`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.4346572431109206`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.10749898225015309`", "\[InvisibleSpace]", "-", 
         RowBox[{"1.088584951705226`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.08528116479141114`", "\[InvisibleSpace]", "-", 
         RowBox[{"0.4379640337248004`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5744161873278383`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.09351955349754465`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.08528116479141114`", "\[InvisibleSpace]", "-", 
         RowBox[{"0.4379640337248004`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.015116636292567487`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.7225345126737435`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685917346425896*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "matrix", " ", "goes", " ", "in", " ", "the", " ", "positions",
    " ", 
   RowBox[{"(", 
    RowBox[{"34", ",", "34"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"36", ",", "36"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859154727805247`*^9, 3.6859154977226915`*^9}, {
  3.6859157091050124`*^9, 3.68591571454422*^9}, {3.6859172659276776`*^9, 
  3.685917271535285*^9}, {3.6859173982863293`*^9, 3.6859174053498535`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"33", "+", "i"}], ",", 
            RowBox[{"33", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSB4Mn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6859155069630013`*^9, 3.685915517531517*^9}, {
  3.685915720880968*^9, 3.685915726344885*^9}, {3.685917278808383*^9, 
  3.685917288440482*^9}, {3.685917411695182*^9, 3.6859174185987864`*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"HSB6P", " ", "-", " ", 
   RowBox[{"terms", " ", "depending", " ", "on", " ", "gB6"}], "+"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859096993456745`*^9}, {
  3.685909746297923*^9, 3.685909754289979*^9}, {3.6859098832155404`*^9, 
  3.6859098841755295`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"nB116", "\[IndentingNewLine]", "nB226", "\[IndentingNewLine]", \
"nB336", "\[IndentingNewLine]", "nB661", "\[IndentingNewLine]", "nB662", "\
\[IndentingNewLine]", 
 RowBox[{"nB663", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"tracking", " ", "exceptions"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.685915803081072*^9, 3.685915837055495*^9}, {
  3.685917454013518*^9, 3.6859174660530863`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685917546947301*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859175469483013`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859175469498043`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6859175469513035`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6859175469523044`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685917546961813*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB61P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"0", ",", "1"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB1P", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859157613522053`*^9, 3.6859157987104874`*^9}, {
   3.6859158561738477`*^9, 3.6859158612783203`*^9}, {3.68591589294135*^9, 
   3.685916034163471*^9}, 3.6859162108058333`*^9, 3.6859162774991646`*^9, 
   3.685916473193573*^9, 3.685916670790716*^9, {3.6859175797094355`*^9, 
   3.6859176240276585`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB62P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"0", ",", "1"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB2P", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.6859162208142405`*^9, 3.685916260418852*^9, 3.68591647874555*^9, 
   3.685916674014324*^9, {3.685917582573449*^9, 3.6859175826292515`*^9}, {
   3.68591764007611*^9, 3.6859176701632633`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB63P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"0", ",", "1"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB3P", "]"}]}], "//", 
     "FullSimplify"}]}], ";"}], "\n"}]], "Input",
 CellChangeTimes->{
  3.685916226020647*^9, 3.6859162576512327`*^9, 3.6859166766145706`*^9, {
   3.685917584357441*^9, 3.6859175844371696`*^9}, {3.685917648867813*^9, 
   3.685917649011922*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB61M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"0", ",", "1"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB1M", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859157613522053`*^9, 3.6859157987104874`*^9}, {
   3.6859158561738477`*^9, 3.6859158612783203`*^9}, {3.68591589294135*^9, 
   3.685916034163471*^9}, 3.6859162108058333`*^9, 3.6859162774991646`*^9, 
   3.685916473193573*^9, 3.685916670790716*^9, {3.6859175797094355`*^9, 
   3.6859176240276585`*^9}, {3.6859176923310776`*^9, 3.685917706299237*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB62M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"0", ",", "1"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB2M", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.6859162208142405`*^9, 3.685916260418852*^9, 3.68591647874555*^9, 
   3.685916674014324*^9, {3.685917582573449*^9, 3.6859175826292515`*^9}, {
   3.68591764007611*^9, 3.685917702963398*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB63M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"0", ",", "1"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB3M", "]"}]}], "//", 
     "FullSimplify"}]}], ";"}], "\n"}]], "Input",
 CellChangeTimes->{
  3.685916226020647*^9, 3.6859162576512327`*^9, 3.6859166766145706`*^9, {
   3.685917584357441*^9, 3.6859175844371696`*^9}, {3.685917648867813*^9, 
   3.685917649011922*^9}, {3.6859176973557014`*^9, 3.6859176997464743`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"GB6P", "\[IndentingNewLine]", 
 RowBox[{"GB6M", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"tracking", " ", "exceptions"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6859168995074325`*^9, 3.685916926138877*^9}, {
  3.6859177358100824`*^9, 3.6859177367382298`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox["2"], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["6"]}]}], ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox["2"], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["6"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox["2"], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["6"]}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685917737265656*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "+", 
       SqrtBox["3"]}], 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "+", 
       SqrtBox["3"]}], 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", "+", 
        SqrtBox["3"]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", "+", 
       SqrtBox["3"]}], 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859177372758436`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSB6Pn", "=", 
   RowBox[{"HSA5P", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa25", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa35", "\[Rule]", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aB61P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aB61P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aB62P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aB62P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aB63P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aB63P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aB61M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aB61M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aB62M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aB62M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aB63M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aB63M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "nB661", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "nB661", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "nB662", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "nB662", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "nB663", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "nB663", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GB6P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB6P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB6P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GB6M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB6M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB6M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6859177697342052`*^9, 3.685917836189613*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSB6Pn", "//", "N"}]], "Input",
 CellChangeTimes->{{3.6859178559529476`*^9, 3.6859178581286745`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.4165079713132043`", "\[InvisibleSpace]", "-", 
          RowBox[{"2.4405881227101838`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.26575642039388747`", "\[InvisibleSpace]", "-", 
          RowBox[{"1.0770268280273547`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.7763424408096407`", "\[InvisibleSpace]", "-", 
          RowBox[{"0.9843711749915878`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.26575642039388747`", "\[InvisibleSpace]", "-", 
          RowBox[{"1.0770268280273547`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.3098905768471173`", "\[InvisibleSpace]", "+", 
         RowBox[{"2.283592183597968`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.22426862139795578`", "\[InvisibleSpace]", "-", 
          RowBox[{"0.2528408815014127`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.7763424408096407`", "\[InvisibleSpace]", "-", 
          RowBox[{"0.9843711749915878`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.22426862139795578`", "\[InvisibleSpace]", "-", 
          RowBox[{"0.2528408815014127`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.3983634088094845`", "\[InvisibleSpace]", "-", 
         RowBox[{"0.9058100335997437`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685917858731269*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "matrix", " ", "goes", " ", "in", " ", "the", " ", "positions",
    " ", 
   RowBox[{"(", 
    RowBox[{"13", ",", "13"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"15", ",", "15"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859154727805247`*^9, 3.6859154977226915`*^9}, {
  3.6859157091050124`*^9, 3.68591571454422*^9}, {3.6859172659276776`*^9, 
  3.685917271535285*^9}, {3.6859173982863293`*^9, 3.6859174053498535`*^9}, {
  3.6859178772006683`*^9, 3.6859178830646777`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"12", "+", "i"}], ",", 
            RowBox[{"12", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSB6Pn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6859155069630013`*^9, 3.685915517531517*^9}, {
  3.685915720880968*^9, 3.685915726344885*^9}, {3.685917278808383*^9, 
  3.685917288440482*^9}, {3.685917411695182*^9, 3.6859174185987864`*^9}, {
  3.6859179558571978`*^9, 3.685917969264439*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"HSB6M", " ", "-", " ", 
   RowBox[{"terms", " ", "depending", " ", "on", " ", "gB6"}], "-"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859096993456745`*^9}, {
  3.6859097608412757`*^9, 3.685909761200839*^9}, {3.685909889671982*^9, 
  3.685909890663165*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSB6Mn", "=", 
   RowBox[{"HSA5M", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa25", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa35", "\[Rule]", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aB61P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aB61P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aB62P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aB62P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aB63P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aB63P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aB61M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aB61M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aB62M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aB62M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aB63M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aB63M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "nB661", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "nB661", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "nB662", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "nB662", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "nB663", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "nB663", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GB6P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB6P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB6P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GB6M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB6M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB6M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6859177697342052`*^9, 3.685917836189613*^9}, {
  3.6859180130439525`*^9, 3.685918019675372*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSB6Mn", "//", "N"}]], "Input",
 CellChangeTimes->{{3.6859178559529476`*^9, 3.6859178581286745`*^9}, 
   3.685918026695275*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.20486461279169027`", "\[InvisibleSpace]", "+", 
          RowBox[{"1.9214098621503168`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.23335587278301567`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.212421870084828`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.6023482033984322`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.6582936163417746`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.23335587278301567`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.212421870084828`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.14615668773919563`", "\[InvisibleSpace]", "-", 
         RowBox[{"1.760521709055764`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.5529810960453697`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.13474237161776598`", " ", "\[ImaginaryI]"}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.6023482033984322`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.6582936163417746`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.5529810960453697`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.13474237161776598`", " ", "\[ImaginaryI]"}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.043724381343349994`", "\[InvisibleSpace]", "-", 
          RowBox[{"0.12315042877760674`", " ", "\[ImaginaryI]"}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859180295393267`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "matrix", " ", "goes", " ", "in", " ", "the", " ", "positions",
    " ", 
   RowBox[{"(", 
    RowBox[{"31", ",", "31"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"33", ",", "33"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.685918051703432*^9, 3.685918055174884*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"30", "+", "i"}], ",", 
            RowBox[{"30", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSB6Mn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6859180594485474`*^9, 3.685918064567519*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"HSC5P", " ", "-", " ", 
   RowBox[{"terms", " ", "depending", " ", "on", " ", "gC5"}], "+"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859096993456745`*^9}, {
  3.6859098281523705`*^9, 3.685909835232375*^9}, {3.6859098947915106`*^9, 
  3.6859098959437532`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"nC115", "\[IndentingNewLine]", "nC225", "\[IndentingNewLine]", \
"nC335", "\[IndentingNewLine]", "nC551", "\[IndentingNewLine]", "nC552", "\
\[IndentingNewLine]", 
 RowBox[{"nC553", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"tracking", " ", "exceptions"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.685915803081072*^9, 3.685915837055495*^9}, {
  3.685917454013518*^9, 3.6859174660530863`*^9}, {3.6859187723671436`*^9, 
  3.6859187990871983`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685918799533527*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859187995350246`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859187995365252`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685918799537526*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685918799539527*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6859187995495358`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC51P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"0", ",", "1"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC1P", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859157613522053`*^9, 3.6859157987104874`*^9}, {
   3.6859158561738477`*^9, 3.6859158612783203`*^9}, {3.68591589294135*^9, 
   3.685916034163471*^9}, 3.6859162108058333`*^9, 3.6859162774991646`*^9, 
   3.685916473193573*^9, 3.685916670790716*^9, {3.6859175797094355`*^9, 
   3.6859176240276585`*^9}, {3.685918829622674*^9, 3.685918829870469*^9}, {
   3.6859192590662265`*^9, 3.6859192591940837`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC52P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"0", ",", "1"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC2P", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.6859162208142405`*^9, 3.685916260418852*^9, 3.68591647874555*^9, 
   3.685916674014324*^9, {3.685917582573449*^9, 3.6859175826292515`*^9}, {
   3.68591764007611*^9, 3.6859176701632633`*^9}, {3.685918833966765*^9, 
   3.6859188340780077`*^9}, 3.6859192628027143`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC53P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"0", ",", "1"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC3P", "]"}]}], "//", 
     "FullSimplify"}]}], ";"}], "\n"}]], "Input",
 CellChangeTimes->{
  3.685916226020647*^9, 3.6859162576512327`*^9, 3.6859166766145706`*^9, {
   3.685917584357441*^9, 3.6859175844371696`*^9}, {3.685917648867813*^9, 
   3.685917649011922*^9}, {3.685918837158662*^9, 3.685918837222001*^9}, 
   3.68591926489748*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC51M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"0", ",", "1"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC1M", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859157613522053`*^9, 3.6859157987104874`*^9}, {
   3.6859158561738477`*^9, 3.6859158612783203`*^9}, {3.68591589294135*^9, 
   3.685916034163471*^9}, 3.6859162108058333`*^9, 3.6859162774991646`*^9, 
   3.685916473193573*^9, 3.685916670790716*^9, {3.6859175797094355`*^9, 
   3.6859176240276585`*^9}, {3.6859176923310776`*^9, 3.685917706299237*^9}, {
   3.685918838958519*^9, 3.6859188390303297`*^9}, 3.685919266241299*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC52M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"0", ",", "1"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC2M", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.6859162208142405`*^9, 3.685916260418852*^9, 3.68591647874555*^9, 
   3.685916674014324*^9, {3.685917582573449*^9, 3.6859175826292515`*^9}, {
   3.68591764007611*^9, 3.685917702963398*^9}, {3.6859188416387386`*^9, 
   3.6859188417023473`*^9}, 3.685919267953619*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC53M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"0", ",", "1"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC3M", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\n"}]], "Input",
 CellChangeTimes->{
  3.685916226020647*^9, 3.6859162576512327`*^9, 3.6859166766145706`*^9, {
   3.685917584357441*^9, 3.6859175844371696`*^9}, {3.685917648867813*^9, 
   3.685917649011922*^9}, {3.6859176973557014`*^9, 3.6859176997464743`*^9}, {
   3.685918843167*^9, 3.685918843566221*^9}, {3.685919269673699*^9, 
   3.685919292641877*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"GC5P", "\[IndentingNewLine]", 
 RowBox[{"GC5M", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"tracking", " ", "exceptions"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6859168995074325`*^9, 3.685916926138877*^9}, {
  3.6859177358100824`*^9, 3.6859177367382298`*^9}, {3.6859188447499104`*^9, 
  3.6859188465980124`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox["2"], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["6"]}]}], ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox["2"], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["6"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox["2"], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["6"]}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859188476292753`*^9, 3.6859192981091695`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "+", 
       SqrtBox["3"]}], 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "+", 
       SqrtBox["3"]}], 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", "+", 
        SqrtBox["3"]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", "+", 
       SqrtBox["3"]}], 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859188476292753`*^9, 3.6859192981116724`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSC5Pn", "=", 
   RowBox[{"HSA5P", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa25", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa35", "\[Rule]", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aC51P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aC51P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aC52P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aC52P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aC53P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aC53P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aC51M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aC51M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aC52M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aC52M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aC53M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aC53M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "nC551", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "nC551", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "nC552", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "nC552", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "nC553", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "nC553", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GC5P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC5P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC5P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GC5M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC5M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC5M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6859177697342052`*^9, 3.685917836189613*^9}, {
  3.6859193174214363`*^9, 3.6859193361406765`*^9}, {3.6859194103802*^9, 
  3.685919463523471*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSC5Pn", "//", "N"}]], "Input",
 CellChangeTimes->{{3.685919475711429*^9, 3.6859194760398893`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.05499114649384579`", "\[InvisibleSpace]", "-", 
          RowBox[{"1.0499694033529152`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.4098440495223077`", "\[InvisibleSpace]", "+", 
          RowBox[{"1.293333604177703`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.6464544139239159`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.9709981048782365`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.4098440495223077`", "\[InvisibleSpace]", "+", 
          RowBox[{"1.293333604177703`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.8572585150378276`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.14561162613512835`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.9550053556570102`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.6623430685029891`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.6464544139239159`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.9709981048782365`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.9550053556570102`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.6623430685029891`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.8297629417909045`", "\[InvisibleSpace]", "-", 
          RowBox[{"1.927479883541729`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685919476571686*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "matrix", " ", "goes", " ", "in", " ", "the", " ", "positions",
    " ", 
   RowBox[{"(", 
    RowBox[{"22", ",", "22"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"24", ",", "24"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859154727805247`*^9, 3.6859154977226915`*^9}, {
  3.6859157091050124`*^9, 3.68591571454422*^9}, {3.6859172659276776`*^9, 
  3.685917271535285*^9}, {3.6859173982863293`*^9, 3.6859174053498535`*^9}, {
  3.6859178772006683`*^9, 3.6859178830646777`*^9}, {3.6859195344066935`*^9, 
  3.685919539030853*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"21", "+", "i"}], ",", 
            RowBox[{"21", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSC5Pn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6859155069630013`*^9, 3.685915517531517*^9}, {
  3.685915720880968*^9, 3.685915726344885*^9}, {3.685917278808383*^9, 
  3.685917288440482*^9}, {3.685917411695182*^9, 3.6859174185987864`*^9}, {
  3.6859179558571978`*^9, 3.685917969264439*^9}, {3.6859200095064473`*^9, 
  3.6859200162019815`*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"HSC5M", " ", "-", " ", 
   RowBox[{"terms", " ", "depending", " ", "on", " ", "gC5"}], "-"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859096993456745`*^9}, {
  3.68590984090432*^9, 3.6859098412239914`*^9}, {3.685909898855685*^9, 
  3.685909898951497*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSC5Mn", "=", 
   RowBox[{"HSA5M", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa25", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa35", "\[Rule]", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aC51P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aC51P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aC52P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aC52P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aC53P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aC53P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aC51M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aC51M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aC52M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aC52M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aC53M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aC53M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "nC551", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "nC551", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "nC552", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "nC552", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "nC553", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "nC553", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GC5P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC5P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC5P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GC5M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC5M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC5M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6859177697342052`*^9, 3.685917836189613*^9}, {
  3.6859193174214363`*^9, 3.6859193361406765`*^9}, {3.6859194103802*^9, 
  3.685919463523471*^9}, {3.685920047166278*^9, 3.685920054629277*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSC5Mn", "//", "N"}]], "Input",
 CellChangeTimes->{{3.685919475711429*^9, 3.6859194760398893`*^9}, {
  3.6859200672896605`*^9, 3.685920067344633*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.145624040506481`", "\[InvisibleSpace]", "+", 
         RowBox[{"2.874750923336693`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.01888193209197009`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.6238139948437604`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.319992540238865`", "\[InvisibleSpace]", "+", 
          RowBox[{"2.9113281276358`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.01888193209197009`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.6238139948437604`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.003375220547204072`", "\[InvisibleSpace]", "+", 
          RowBox[{"2.3969456445919333`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.9035327985438911`", "\[InvisibleSpace]", "+", 
          RowBox[{"1.0505347688197202`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.319992540238865`", "\[InvisibleSpace]", "+", 
          RowBox[{"2.9113281276358`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.9035327985438911`", "\[InvisibleSpace]", "+", 
          RowBox[{"1.0505347688197202`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.06943679970603589`", "\[InvisibleSpace]", "+", 
          RowBox[{"1.6385060284297275`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685919476571686*^9, 3.685920068328126*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "matrix", " ", "goes", " ", "in", " ", "the", " ", "positions",
    " ", 
   RowBox[{"(", 
    RowBox[{"40", ",", "40"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"42", ",", "42"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859154727805247`*^9, 3.6859154977226915`*^9}, {
  3.6859157091050124`*^9, 3.68591571454422*^9}, {3.6859172659276776`*^9, 
  3.685917271535285*^9}, {3.6859173982863293`*^9, 3.6859174053498535`*^9}, {
  3.6859178772006683`*^9, 3.6859178830646777`*^9}, {3.6859195344066935`*^9, 
  3.685919539030853*^9}, {3.6859200763771644`*^9, 3.685920080760724*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"39", "+", "i"}], ",", 
            RowBox[{"39", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSC5Mn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6859155069630013`*^9, 3.685915517531517*^9}, {
  3.685915720880968*^9, 3.685915726344885*^9}, {3.685917278808383*^9, 
  3.685917288440482*^9}, {3.685917411695182*^9, 3.6859174185987864`*^9}, {
  3.6859179558571978`*^9, 3.685917969264439*^9}, {3.6859200095064473`*^9, 
  3.6859200162019815`*^9}, {3.6859200881537457`*^9, 3.6859200938974113`*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"HSC4P", " ", "-", " ", 
   RowBox[{"terms", " ", "depending", " ", "on", " ", "gC4"}], "+"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859096993456745`*^9}, {
  3.6859098482479954`*^9, 3.68590984869569*^9}, {3.685909901191617*^9, 
  3.685909902663187*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"nC114", "\[IndentingNewLine]", "nC224", "\[IndentingNewLine]", \
"nC334", "\[IndentingNewLine]", "nC441", "\[IndentingNewLine]", "nC442", "\
\[IndentingNewLine]", 
 RowBox[{"nC443", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"tracking", " ", "exceptions"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.685915803081072*^9, 3.685915837055495*^9}, {
  3.685917454013518*^9, 3.6859174660530863`*^9}, {3.6859187723671436`*^9, 
  3.6859187990871983`*^9}, {3.6859201191207676`*^9, 3.6859201312162905`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685920131846978*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.68592013184848*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6859201318499823`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6859201318614902`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685920131871497*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6859201318830023`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC41P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nC114", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nC114", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nC114", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nC114", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nC114", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nC114", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC1P", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859157613522053`*^9, 3.6859157987104874`*^9}, {
   3.6859158561738477`*^9, 3.6859158612783203`*^9}, {3.68591589294135*^9, 
   3.685916034163471*^9}, 3.6859162108058333`*^9, 3.6859162774991646`*^9, 
   3.685916473193573*^9, 3.685916670790716*^9, {3.685920257376186*^9, 
   3.685920279639267*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC42P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nC224", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nC224", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nC224", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nC224", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nC224", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nC224", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC2P", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.6859162208142405`*^9, 3.685916260418852*^9, 3.68591647874555*^9, 
   3.685916674014324*^9, {3.685920259696399*^9, 3.685920299287235*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC43P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nC334", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nC334", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nC334", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nC334", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nC334", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nC334", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC3P", "]"}]}], "//", 
     "FullSimplify"}]}], ";"}], "\n"}]], "Input",
 CellChangeTimes->{
  3.685916226020647*^9, 3.6859162576512327`*^9, 3.6859166766145706`*^9, {
   3.6859202615279865`*^9, 3.68592026160014*^9}, {3.6859203108152723`*^9, 
   3.6859203116230373`*^9}, {3.685920344902709*^9, 3.685920364375039*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC41M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nC114", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nC114", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nC114", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nC114", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nC114", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nC114", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC1M", "]"}]}], "//", 
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859162306367188`*^9, 3.685916253627245*^9}, 
   3.6859166790234785`*^9, {3.685920263232043*^9, 3.6859202633200054`*^9}, {
   3.68592031440725*^9, 3.68592035837481*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC42M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nC224", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nC224", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nC224", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nC224", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nC224", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nC224", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC2M", "]"}]}], "//", 
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859162347880526`*^9, 3.6859162488844624`*^9}, 
   3.685916681118412*^9, {3.6859202650405164`*^9, 3.6859202651044703`*^9}, {
   3.685920318432065*^9, 3.6859203417996683`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"aC43M", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Jn2", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ncoherent", "[", 
         RowBox[{
          RowBox[{"nC334", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"nC334", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"nC334", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Ncoherent", "[", 
         RowBox[{
          RowBox[{"nC334", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"nC334", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"nC334", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
     RowBox[{"ConjugateTranspose", "[", "GC3M", "]"}]}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.68591624520335*^9, 3.6859166868544807`*^9, {3.6859202667598667`*^9, 
   3.685920266840295*^9}, {3.685920322175211*^9, 3.685920332814495*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"GC4P", "\[IndentingNewLine]", 
 RowBox[{"GC4M", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"tracking", " ", "exceptions"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6859168995074325`*^9, 3.685916926138877*^9}, {
  3.6859177358100824`*^9, 3.6859177367382298`*^9}, {3.6859188447499104`*^9, 
  3.6859188465980124`*^9}, {3.6859204342207813`*^9, 3.6859204352369037`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6859204357081656`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox["#1", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox["#1", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox["#1", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox["#1", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6859204357096663`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSC4Pn", "=", 
   RowBox[{"HSA5P", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa25", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa35", "\[Rule]", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aC41P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aC41P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aC42P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aC42P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aC43P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aC43P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aC41M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aC41M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aC42M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aC42M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aC43M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aC43M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "nC441", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "nC441", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "nC442", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "nC442", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "nC443", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "nC443", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GC4P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC4P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC4P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GC4M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC4M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC4M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6859177697342052`*^9, 3.685917836189613*^9}, {
  3.6859193174214363`*^9, 3.6859193361406765`*^9}, {3.6859194103802*^9, 
  3.685919463523471*^9}, {3.685920452849685*^9, 3.6859205138640385`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSC4Pn", "//", "N"}]], "Input",
 CellChangeTimes->{{3.6859205654276457`*^9, 3.685920565699064*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.20172851356107802`", "\[InvisibleSpace]", "-", 
          RowBox[{"2.462016403091303`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.2215344340466124`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.48631450712903856`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.37175779283124566`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.6129776385952087`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.2215344340466124`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.48631450712903856`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.6681275484471815`", "\[InvisibleSpace]", "-", 
          RowBox[{"0.0920214712244487`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.35144419926187664`", "\[InvisibleSpace]", "-", 
          RowBox[{"0.025915683492030883`", " ", "\[ImaginaryI]"}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.37175779283124566`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.6129776385952087`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.35144419926187664`", "\[InvisibleSpace]", "-", 
          RowBox[{"0.025915683492030883`", " ", "\[ImaginaryI]"}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.7689918052277203`", "\[InvisibleSpace]", "+", 
         RowBox[{"1.2750465385832155`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859205662819057`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "matrix", " ", "goes", " ", "in", " ", "the", " ", "positions",
    " ", 
   RowBox[{"(", 
    RowBox[{"19", ",", "19"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"21", ",", "21"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859154727805247`*^9, 3.6859154977226915`*^9}, {
  3.6859157091050124`*^9, 3.68591571454422*^9}, {3.6859172659276776`*^9, 
  3.685917271535285*^9}, {3.6859173982863293`*^9, 3.6859174053498535`*^9}, {
  3.6859178772006683`*^9, 3.6859178830646777`*^9}, {3.6859195344066935`*^9, 
  3.685919539030853*^9}, {3.6859200763771644`*^9, 3.685920080760724*^9}, {
  3.6859205820995307`*^9, 3.6859205865472775`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"18", "+", "i"}], ",", 
            RowBox[{"18", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSC4Pn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6859155069630013`*^9, 3.685915517531517*^9}, {
  3.685915720880968*^9, 3.685915726344885*^9}, {3.685917278808383*^9, 
  3.685917288440482*^9}, {3.685917411695182*^9, 3.6859174185987864`*^9}, {
  3.6859179558571978`*^9, 3.685917969264439*^9}, {3.6859200095064473`*^9, 
  3.6859200162019815`*^9}, {3.6859200881537457`*^9, 3.6859200938974113`*^9}, {
  3.6859205908362694`*^9, 3.685920596228365*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"HSC4M", " ", "-", " ", 
   RowBox[{"terms", " ", "depending", " ", "on", " ", "gC4"}], "-"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859096993456745`*^9}, {
  3.6859098523281994`*^9, 3.6859098523759203`*^9}, {3.685909905423252*^9, 
  3.6859099055202837`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSC4Mn", "=", 
   RowBox[{"HSA5M", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa25", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa35", "\[Rule]", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aC41P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aC41P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aC42P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aC42P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aC43P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aC43P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aC41M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aC41M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aC42M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aC42M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aC43M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aC43M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "nC441", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "nC441", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "nC442", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "nC442", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "nC443", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "nC443", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GC4P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC4P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC4P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GC4M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC4M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC4M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6859177697342052`*^9, 3.685917836189613*^9}, {
  3.6859193174214363`*^9, 3.6859193361406765`*^9}, {3.6859194103802*^9, 
  3.685919463523471*^9}, {3.685920452849685*^9, 3.6859205138640385`*^9}, {
  3.685920617966673*^9, 3.685920620103292*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSC4Mn", "//", "N"}]], "Input",
 CellChangeTimes->{{3.6859206290426974`*^9, 3.6859206300425253`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2.631523129706407`", "\[InvisibleSpace]", "-", 
         RowBox[{"4.255793275271097`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.5064324625442148`", "\[InvisibleSpace]", "+", 
          RowBox[{"2.205333865294649`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.7212244276058851`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.9317282319076998`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.5064324625442148`", "\[InvisibleSpace]", "+", 
          RowBox[{"2.205333865294649`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.3935057512329042`", "\[InvisibleSpace]", "-", 
          RowBox[{"2.1928737623011014`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.030026209965914097`", "\[InvisibleSpace]", "+", 
         RowBox[{"1.8366528991724833`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.7212244276058851`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.9317282319076998`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.030026209965914097`", "\[InvisibleSpace]", "+", 
         RowBox[{"1.8366528991724833`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.9222558136202992`", "\[InvisibleSpace]", "+", 
          RowBox[{"2.6630533360188684`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859206309350433`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "matrix", " ", "goes", " ", "in", " ", "the", " ", "positions",
    " ", 
   RowBox[{"(", 
    RowBox[{"37", ",", "37"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"39", ",", "39"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859154727805247`*^9, 3.6859154977226915`*^9}, {
  3.6859157091050124`*^9, 3.68591571454422*^9}, {3.6859172659276776`*^9, 
  3.685917271535285*^9}, {3.6859173982863293`*^9, 3.6859174053498535`*^9}, {
  3.6859178772006683`*^9, 3.6859178830646777`*^9}, {3.6859195344066935`*^9, 
  3.685919539030853*^9}, {3.6859200763771644`*^9, 3.685920080760724*^9}, {
  3.6859205820995307`*^9, 3.6859205865472775`*^9}, {3.685920648114513*^9, 
  3.685920652706604*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"36", "+", "i"}], ",", 
            RowBox[{"36", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSC4Mn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6859155069630013`*^9, 3.685915517531517*^9}, {
  3.685915720880968*^9, 3.685915726344885*^9}, {3.685917278808383*^9, 
  3.685917288440482*^9}, {3.685917411695182*^9, 3.6859174185987864`*^9}, {
  3.6859179558571978`*^9, 3.685917969264439*^9}, {3.6859200095064473`*^9, 
  3.6859200162019815`*^9}, {3.6859200881537457`*^9, 3.6859200938974113`*^9}, {
  3.6859205908362694`*^9, 3.685920596228365*^9}, {3.685920656748058*^9, 
  3.685920663499823*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "While", " ", "the", " ", "considerations", " ", "about", " ", "possible", 
    " ", "simplifications", " ", "to", " ", "the", " ", "Hessian", " ", "at", 
    " ", "the", " ", "critical", " ", "point", " ", "done", " ", "upon", " ", 
    "defining", " ", "it", " ", "could", " ", "prove", " ", "useful", " ", 
    "later", " ", "on"}], ",", " ", 
   RowBox[{
   "for", " ", "the", " ", "strict", " ", "purpose", " ", "of", " ", 
    "computing", " ", "a", " ", "numeric", " ", "determinant", " ", "we", " ",
     "have", " ", "used", " ", "plainly", " ", "Hpure", " ", "rather", " ", 
    "than", " ", "the", " ", "simplified", " ", 
    RowBox[{"version", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859237026879315`*^9, 3.685923849137254*^9}, {
  3.685923981966424*^9, 3.685923983366046*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "We", " ", "now", " ", "need", " ", "to", " ", "substitute", " ", "the", 
    " ", "G"}], ",", " ", 
   RowBox[{
   "n", " ", "values", " ", "in", " ", "the", " ", "\"\<pure\>\"", " ", 
    "part", " ", "of", " ", "this", " ", "Hessian", " ", "matrix", " ", "to", 
    " ", "compute", " ", "the", " ", "determinant", " ", "with", " ", "the", 
    " ", "geometric", " ", "G"}], ",", " ", 
   RowBox[{"n", " ", 
    RowBox[{"data", ".", " ", "For"}], " ", "simplicity", " ", "the", " ", 
    "phases", " ", "\[Alpha]", " ", "can", " ", "be", " ", "taken", " ", "as",
     " ", 
    RowBox[{"zero", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.685923998944557*^9, 3.685923999229041*^9}, {
  3.6859240890784273`*^9, 3.6859241376885805`*^9}}],

Cell[BoxData[{"nB446", "\[IndentingNewLine]", "nC554", "\[IndentingNewLine]", 
 RowBox[{"nA665", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"computing", " ", "interior", " ", 
    RowBox[{"n", "'"}], 
    RowBox[{"s", ".", " ", "Note"}], " ", "that", " ", "due", " ", "to", " ", 
    "basis", " ", "choices", " ", "they", " ", "can", " ", "be", " ", 
    "different", " ", "from", " ", "what", " ", "was", " ", "considered", " ",
     "in", " ", "the", " ", "main", " ", "text"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6859244106309147`*^9, 3.6859244395137267`*^9}, {
  3.6859244736955013`*^9, 3.685924494783804*^9}, {3.701309568841566*^9, 
  3.7013095869278173`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"the", " ", "spherical", " ", "coordinates", " ", "for", " ", 
     RowBox[{"(", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], ")"}], " ", "are", " ", "Theta"}], " ", "=", " ",
     "Pi"}], " ", ",", " ", 
   RowBox[{"Phi", " ", "=", " ", "0"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859245121551876`*^9, 3.685924604133322*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hfinal1", "=", 
   RowBox[{"Hfinal", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]BA", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Theta]BA", "\[Rule]", "Pi"}], ",", 
      RowBox[{"\[Phi]BA", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Alpha]CB", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Theta]CB", "\[Rule]", "Pi"}], ",", 
      RowBox[{"\[Phi]CB", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Alpha]AC", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Theta]AC", "\[Rule]", "Pi"}], ",", 
      RowBox[{"\[Phi]AC", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Gamma]A6P", "\[Rule]", 
       RowBox[{"Gama", "[", "GA6P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A6P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GA6P", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", " ", 
       RowBox[{"Beta1", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A6P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GA6P", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", " ", 
       RowBox[{"Beta2", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Gamma]B4P", "\[Rule]", 
       RowBox[{"Gama", "[", "GB4P", "]"}]}], ",", 
      RowBox[{"\[Gamma]B6P", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GB6P", "]"}]}], ",", 
      RowBox[{"\[Beta]1B4P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB4P", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1B6P", "\[Rule]", " ", 
       RowBox[{"Beta1", "[", "GB6P", "]"}]}], ",", 
      RowBox[{"\[Beta]2B4P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB4P", "]"}]}], " ", ",", " ", 
      RowBox[{"\[Beta]2B6P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB6P", "]"}]}], " ", ",", 
      RowBox[{"\[Gamma]C5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GC5P", "]"}]}], ",", 
      RowBox[{"\[Gamma]C4P", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GC4P", "]"}]}], ",", 
      RowBox[{"\[Beta]1C5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC5P", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1C4P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC4P", "]"}]}], " ", ",", 
      RowBox[{"\[Beta]2C5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC5P", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]2C4P", "\[Rule]", " ", 
       RowBox[{"Beta2", "[", "GC4P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A6M", "\[Rule]", 
       RowBox[{"Gama", "[", "GA6M", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GA5M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A6M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GA6M", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", " ", 
       RowBox[{"Beta1", "[", "GA5M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A6M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GA6M", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", " ", 
       RowBox[{"Beta2", "[", "GA5M", "]"}]}], ",", 
      RowBox[{"\[Gamma]B4M", "\[Rule]", 
       RowBox[{"Gama", "[", "GB4M", "]"}]}], ",", 
      RowBox[{"\[Gamma]B6M", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GB6M", "]"}]}], ",", 
      RowBox[{"\[Beta]1B4M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB4M", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1B6M", "\[Rule]", " ", 
       RowBox[{"Beta1", "[", "GB6M", "]"}]}], ",", 
      RowBox[{"\[Beta]2B4M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB4M", "]"}]}], " ", ",", " ", 
      RowBox[{"\[Beta]2B6M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB6M", "]"}]}], " ", ",", 
      RowBox[{"\[Gamma]C5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GC5M", "]"}]}], ",", 
      RowBox[{"\[Gamma]C4M", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GC4M", "]"}]}], ",", 
      RowBox[{"\[Beta]1C5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC5M", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1C4M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC4M", "]"}]}], " ", ",", 
      RowBox[{"\[Beta]2C5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC5M", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]2C4M", "\[Rule]", " ", 
       RowBox[{"Beta2", "[", "GC4M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6859240117022877`*^9, 3.6859240222044373`*^9}, {
   3.685924064319667*^9, 3.6859240738433104`*^9}, {3.685924146826177*^9, 
   3.6859243602264194`*^9}, {3.6859247303582764`*^9, 3.685924755537325*^9}, {
   3.685924845729968*^9, 3.685924977825877*^9}, {3.6859250240158043`*^9, 
   3.685925090370354*^9}, {3.6859251211150837`*^9, 3.685925133398223*^9}, {
   3.685925174644354*^9, 3.6859252675369625`*^9}, {3.68592531472471*^9, 
   3.685925316224907*^9}, 3.6859253851065197`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hfinal1", "//", "N"}]], "Input",
 CellChangeTimes->{{3.685925392949877*^9, 3.685925395276452*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   PanelBox[GridBox[{
      {
       StyleBox[
        StyleBox[
         DynamicBox[ToBoxes[
           FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
           StandardForm],
          ImageSizeCache->{379., {3., 11.}}],
         StripOnInput->False,
         DynamicUpdating->True], "Panel",
        StripOnInput->False,
        Background->None]},
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"0.`", "\[InvisibleSpace]", "-", 
                RowBox[{"2.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"0.07868932583326327`", "\[InvisibleSpace]", "+", 
                   RowBox[{
                   "1.3288420066532162`*^-16", " ", "\[ImaginaryI]"}]}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1.1453559924999361`", "\[InvisibleSpace]", "+", 
                   RowBox[{
                   "3.955583634748798`*^-15", " ", "\[ImaginaryI]"}]}], ")"}],
                  " ", 
                 RowBox[{"(", 
                  RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], 
                  ")"}]}]}], ")"}]}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"0.`", "\[InvisibleSpace]", "-", 
                RowBox[{"2.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"0.5773502691896258`", "\[InvisibleSpace]", "-", 
                   RowBox[{
                   "1.1242880892143503`*^-16", " ", "\[ImaginaryI]"}]}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1.610145828178273`", "\[InvisibleSpace]", "+", 
                   RowBox[{
                   "1.5879698327813637`*^-15", " ", "\[ImaginaryI]"}]}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], 
                  ")"}]}]}], ")"}]}], ",", 
             RowBox[{"\[LeftSkeleton]", "38", "\[RightSkeleton]"}], ",", 
             "0.`", ",", "0.`"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "}"}], ",", 
           RowBox[{"\[LeftSkeleton]", "38", "\[RightSkeleton]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.`", ",", 
             RowBox[{"\[LeftSkeleton]", "40", "\[RightSkeleton]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2.7755575615628914`*^-17", "-", 
                 RowBox[{"0.5092880150001402`", " ", "\[ImaginaryI]"}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[LeftSkeleton]", "20", "\[RightSkeleton]"}], 
                  "\[InvisibleSpace]", "+", 
                  RowBox[{
                   RowBox[{"\[LeftSkeleton]", "19", "\[RightSkeleton]"}], " ",
                    "\[ImaginaryI]"}]}], ")"}], 
                RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
                RowBox[{"(", 
                 RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
                 RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}]}], 
               "\[Gamma]"]}]}], "}"}]}], "}"}],
         Short[#, 5]& ],
        Background->GrayLevel[1],
        BaseStyle->{Deployed -> False},
        Frame->True,
        FrameStyle->GrayLevel[0, 0.2],
        StripOnInput->False]},
      {
       RowBox[{
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
             StandardForm],
            ImageSizeCache->{67., {1., 11.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 3443, 24155333750398111560, 5/2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
             StandardForm],
            ImageSizeCache->{75., {1., 11.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 3443, 24155333750398111560, 5 2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
             StandardForm],
            ImageSizeCache->{113., {3., 11.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 3443, 24155333750398111560, Infinity],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
             StandardForm],
            ImageSizeCache->{98., {1., 11.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>FrontEndExecute[{
            FrontEnd`SetOptions[
            FrontEnd`$FrontEnd, 
             FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
            FrontEnd`FrontEndToken["PreferencesDialog"]}],
         Evaluator->None,
         Method->"Preemptive"]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[1.2]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    DefaultBaseStyle->{},
    FrameMargins->5],
   Deploy,
   DefaultBaseStyle->{Deployed -> True}],
  Out[3443]]], "Output",
 CellChangeTimes->{3.6859253991943054`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Printing", " ", "out", " ", "a", " ", "sample", " ", "of", " ", "the", " ",
    "output", " ", "to", " ", "show", " ", "that", " ", "the", " ", 
   "resulting", " ", "Hessian", " ", "matrix", " ", "for", " ", "this", " ", 
   "configuration", " ", "depends", " ", "only", " ", "on", " ", "the", " ", 
   "unspecified", " ", "Immirzi", " ", 
   RowBox[{"parameter", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859254028784437`*^9, 3.685925455278092*^9}, {
  3.6859255445707817`*^9, 3.685925571931819*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hfinaltest", "=", 
   RowBox[{"Hfinal1", "/.", 
    RowBox[{"{", 
     RowBox[{"\[Gamma]", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.685926000496499*^9, 3.685926029397105*^9}, {
   3.685926203445966*^9, 3.685926207974696*^9}, {3.6859272113694553`*^9, 
   3.685927211406722*^9}, 3.685927252174122*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Using", " ", "a", " ", "numeric", " ", "value", " ", "for", " ", "the", 
    " ", "Immirzi", " ", "parameter", " ", "for", " ", "testing", " ", 
    "purposes"}], ",", " ", 
   RowBox[{
   "since", " ", "the", " ", "42", "x42", " ", "matrix", " ", "is", " ", 
    "too", " ", "large", " ", "for", " ", "the", " ", "determinant", " ", 
    "to", " ", "be", " ", "computed", " ", 
    RowBox[{"algebraically", ".", " ", "As"}], " ", "per", " ", "the", " ", 
    "main", " ", "text"}], ",", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "acceptable", " ", "values", " ", "are", " ", "\[Gamma]"}], 
    "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sqrt", "[", "3", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", "j"}], ")"}]}], " ", "where", " ", "j", " ", "is", " ", 
      "a", " ", "semi"}], "-", 
     RowBox[{"integer", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.685926855567968*^9, 3.685926956821704*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HfinaltestN", "=", 
   RowBox[{"N", "[", "Hfinaltest", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6859260361409597`*^9, 3.685926039777402*^9}, {
   3.68592705598868*^9, 3.685927063340083*^9}, {3.685927102072381*^9, 
   3.6859271065573215`*^9}, 3.685927175237381*^9, {3.6859272971742306`*^9, 
   3.685927309626465*^9}, {3.685928035949641*^9, 3.6859280364649277`*^9}, 
   3.6859282363362646`*^9, 3.6859296019506297`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Large", " ", "numeric", " ", "result", " ", 
   RowBox[{"omitted", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859269764873886`*^9, 3.6859270026037903`*^9}, {
   3.685927127858489*^9, 3.68592714182619*^9}, {3.685927324570202*^9, 
   3.6859273667753963`*^9}, {3.6859274163009005`*^9, 3.685927458580256*^9}, {
   3.685929551773815*^9, 3.6859295569106236`*^9}, {3.6859296140146637`*^9, 
   3.685929636461706*^9}, 3.685929759716511*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", "HfinaltestN", "]"}]], "Input",
 CellChangeTimes->{{3.685927149753321*^9, 3.6859271551074433`*^9}}],

Cell[BoxData[
 RowBox[{"9.869344636628002`*^13", "-", 
  RowBox[{"1.6998541390408128`*^14", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.685927157222746*^9, 3.685927189669041*^9, 3.6859272224696045`*^9, {
   3.68592728533549*^9, 3.6859273163964148`*^9}, 3.68592804108292*^9, 
   3.6859296430749826`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Testing", " ", "with", " ", "different", " ", "levels", " ", "of", " ", 
   "numeric", " ", "precision", " ", "on", " ", "Mathematica", " ", "seems", 
   " ", "to", " ", "indicate", " ", "a", " ", "robust", " ", 
   RowBox[{"result", ".", " ", "Hessian"}], " ", "determinant", " ", "is", 
   " ", 
   RowBox[{"nonzero", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.685927370276924*^9, 3.6859273731257095`*^9}, {
  3.6859274434911857`*^9, 3.6859274841838827`*^9}, {3.685929656364544*^9, 
  3.6859296754983597`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "will", " ", "now", " ", "compute", " ", "the", " ", "K", " ", 
     "derivatives", " ", "using", " ", "the", " ", "same", " ", 
     "prescription", " ", "used", " ", "in", " ", "Hfinaltest"}], ",", " ", 
    RowBox[{
    "including", " ", "the", " ", "same", " ", "test", " ", "value", " ", 
     "for", " ", "the", " ", "Immirzi", " ", 
     RowBox[{"parameter", "."}]}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "need", " ", "this", " ", "to", " ", "compute", " ", "the", " ",
     "constant", " ", "A", " ", "referred", " ", "to", " ", "in", " ", "the", 
    " ", "main", " ", 
    RowBox[{"text", "."}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6859268228074837`*^9, 3.685926835606883*^9}, {
  3.6859274952750587`*^9, 3.6859275414363594`*^9}, {3.6859277009023905`*^9, 
  3.6859277404786987`*^9}, {3.6859296828133364`*^9, 3.685929710867622*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kfinaltest", "=", 
   RowBox[{"K", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]BA", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Theta]BA", "\[Rule]", "Pi"}], ",", 
      RowBox[{"\[Phi]BA", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Alpha]CB", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Theta]CB", "\[Rule]", "Pi"}], ",", 
      RowBox[{"\[Phi]CB", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Alpha]AC", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Theta]AC", "\[Rule]", "Pi"}], ",", 
      RowBox[{"\[Phi]AC", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Gamma]A6P", "\[Rule]", 
       RowBox[{"Gama", "[", "GA6P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A6P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GA6P", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", " ", 
       RowBox[{"Beta1", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A6P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GA6P", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", " ", 
       RowBox[{"Beta2", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Gamma]B4P", "\[Rule]", 
       RowBox[{"Gama", "[", "GB4P", "]"}]}], ",", 
      RowBox[{"\[Gamma]B6P", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GB6P", "]"}]}], ",", 
      RowBox[{"\[Beta]1B4P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB4P", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1B6P", "\[Rule]", " ", 
       RowBox[{"Beta1", "[", "GB6P", "]"}]}], ",", 
      RowBox[{"\[Beta]2B4P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB4P", "]"}]}], " ", ",", " ", 
      RowBox[{"\[Beta]2B6P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB6P", "]"}]}], " ", ",", 
      RowBox[{"\[Gamma]C5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GC5P", "]"}]}], ",", 
      RowBox[{"\[Gamma]C4P", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GC4P", "]"}]}], ",", 
      RowBox[{"\[Beta]1C5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC5P", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1C4P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC4P", "]"}]}], " ", ",", 
      RowBox[{"\[Beta]2C5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC5P", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]2C4P", "\[Rule]", " ", 
       RowBox[{"Beta2", "[", "GC4P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A6M", "\[Rule]", 
       RowBox[{"Gama", "[", "GA6M", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GA5M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A6M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GA6M", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", " ", 
       RowBox[{"Beta1", "[", "GA5M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A6M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GA6M", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", " ", 
       RowBox[{"Beta2", "[", "GA5M", "]"}]}], ",", 
      RowBox[{"\[Gamma]B4M", "\[Rule]", 
       RowBox[{"Gama", "[", "GB4M", "]"}]}], ",", 
      RowBox[{"\[Gamma]B6M", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GB6M", "]"}]}], ",", 
      RowBox[{"\[Beta]1B4M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB4M", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1B6M", "\[Rule]", " ", 
       RowBox[{"Beta1", "[", "GB6M", "]"}]}], ",", 
      RowBox[{"\[Beta]2B4M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB4M", "]"}]}], " ", ",", " ", 
      RowBox[{"\[Beta]2B6M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB6M", "]"}]}], " ", ",", 
      RowBox[{"\[Gamma]C5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GC5M", "]"}]}], ",", 
      RowBox[{"\[Gamma]C4M", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GC4M", "]"}]}], ",", 
      RowBox[{"\[Beta]1C5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC5M", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1C4M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC4M", "]"}]}], " ", ",", 
      RowBox[{"\[Beta]2C5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC5M", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]2C4M", "\[Rule]", " ", 
       RowBox[{"Beta2", "[", "GC4M", "]"}]}], ",", 
      RowBox[{"\[Gamma]", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}]}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.685927574755763*^9, 3.6859276117442045`*^9}, {
  3.685927672482892*^9, 3.6859276960142145`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"KfinaltestN", "=", 
   RowBox[{"N", "[", "Kfinaltest", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6859277536388273`*^9, 3.685927758288665*^9}, {
   3.6859279895584497`*^9, 3.6859280204978285`*^9}, 3.68592822336477*^9, 
   3.685929728213625*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Large", " ", "numeric", " ", "result", " ", 
   RowBox[{"omitted", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.685929735581538*^9, 3.685929749264289*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Now", " ", "we", " ", "can", " ", "numerically", " ", "compute", " ", 
   "the", " ", "constant", " ", "A", " ", "via", " ", "the", " ", 
   "expression", " ", "given", " ", "in", " ", "the", " ", "main", " ", 
   "text", " ", 
   RowBox[{"(", 
    RowBox[{"inline", ",", " ", 
     RowBox[{"after", " ", 
      RowBox[{"eq", ".", " ", "137"}]}]}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859277889372253`*^9, 3.6859278045377064`*^9}, {
  3.6859278379260674`*^9, 3.6859278590056925`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", "=", 
  RowBox[{"-", 
   RowBox[{"Im", "[", 
    RowBox[{"KfinaltestN", ".", 
     RowBox[{"Inverse", "[", "HfinaltestN", "]"}], ".", "KfinaltestN"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6859278853700314`*^9, 3.6859279552053766`*^9}, {
  3.685927998845063*^9, 3.685928004399545*^9}}],

Cell[BoxData["6.620209787616606`"], "Output",
 CellChangeTimes->{{3.68592798282644*^9, 3.6859280469288893`*^9}, 
   3.685928245119147*^9, 3.6859297684035115`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Testing", " ", "with", " ", "different", " ", "levels", " ", "of", " ", 
      "numeric", " ", "precision", " ", "on", " ", "Mathematica", " ", 
      "seems", " ", "to", " ", "indicate", " ", "a", " ", "robust", " ", 
      "result", " ", "as", " ", "far", " ", "as", " ", "order", " ", "of", 
      " ", "magnitude", " ", "goes"}], " ", "-", " ", 
     RowBox[{"not", " ", "shown", " ", "here"}]}], ",", " ", 
    RowBox[{
    "but", " ", "can", " ", "be", " ", "reproduced", " ", "by", " ", 
     "running", " ", "the", " ", 
     RowBox[{"code", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"A", " ", "is", " ", "nonzero", " ", "for", " ", "this", " ", 
    RowBox[{"configuration", "."}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6859280576853538`*^9, 3.6859281536089907`*^9}, {
  3.685928260528205*^9, 3.685928261109845*^9}, {3.6859297830566835`*^9, 
  3.6859299091577606`*^9}}]
},
WindowSize->{1350, 631},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
Magnification->1.25,
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 1834, 50, 80, "Input"],
Cell[CellGroupData[{
Cell[2404, 74, 1166, 35, 58, "Input"],
Cell[3573, 111, 1461, 38, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5071, 154, 1451, 42, 124, "Input"],
Cell[6525, 198, 1200, 33, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7762, 236, 1654, 47, 102, "Input"],
Cell[9419, 285, 1217, 32, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10673, 322, 545, 15, 58, "Input"],
Cell[11221, 339, 309, 7, 35, "Output"]
}, Open  ]],
Cell[11545, 349, 7413, 164, 366, "Input"],
Cell[18961, 515, 398, 9, 35, "Input"],
Cell[19362, 526, 1549, 29, 102, "Input"],
Cell[20914, 557, 438, 8, 35, "Input"],
Cell[CellGroupData[{
Cell[21377, 569, 210, 4, 35, "Input"],
Cell[21590, 575, 295, 5, 35, "Output"]
}, Open  ]],
Cell[21900, 583, 1879, 47, 102, "Input"],
Cell[23782, 632, 659, 15, 58, "Input"],
Cell[24444, 649, 738, 16, 58, "Input"],
Cell[25185, 667, 563, 12, 35, "Input"],
Cell[25751, 681, 324, 9, 35, "Input"],
Cell[26078, 692, 620, 18, 35, "Input"],
Cell[26701, 712, 527, 11, 35, "Input"],
Cell[27231, 725, 979, 21, 58, "Input"],
Cell[28213, 748, 6146, 137, 256, "Input"],
Cell[34362, 887, 609, 15, 35, "Input"],
Cell[34974, 904, 388, 9, 35, "Input"],
Cell[35365, 915, 598, 14, 35, "Input"],
Cell[35966, 931, 1572, 36, 35, "Input"],
Cell[37541, 969, 1678, 36, 124, "Input"],
Cell[39222, 1007, 120, 2, 35, "Input"],
Cell[39345, 1011, 542, 11, 58, "Input"],
Cell[CellGroupData[{
Cell[39912, 1026, 1797, 52, 80, "Input"],
Cell[41712, 1080, 649, 22, 67, "Output"]
}, Open  ]],
Cell[42376, 1105, 361, 9, 35, "Input"],
Cell[42740, 1116, 259, 6, 35, "Input"],
Cell[CellGroupData[{
Cell[43024, 1126, 1195, 31, 58, "Input"],
Cell[44222, 1159, 1325, 39, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45584, 1203, 1138, 30, 58, "Input"],
Cell[46725, 1235, 1065, 32, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47827, 1272, 1144, 30, 58, "Input"],
Cell[48974, 1304, 1035, 31, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50046, 1340, 1144, 30, 58, "Input"],
Cell[51193, 1372, 1295, 38, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52525, 1415, 1146, 30, 58, "Input"],
Cell[53674, 1447, 855, 26, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54566, 1478, 1141, 30, 58, "Input"],
Cell[55710, 1510, 794, 26, 64, "Output"]
}, Open  ]],
Cell[56519, 1539, 122, 2, 35, "Input"],
Cell[56644, 1543, 436, 8, 35, "Input"],
Cell[57083, 1553, 1413, 41, 58, "Input"],
Cell[58499, 1596, 537, 14, 35, "Input"],
Cell[59039, 1612, 961, 20, 80, "Input"],
Cell[60003, 1634, 1455, 48, 80, "Input"],
Cell[61461, 1684, 165, 2, 35, "Input"],
Cell[61629, 1688, 332, 7, 35, "Input"],
Cell[61964, 1697, 3923, 90, 124, "Input"],
Cell[CellGroupData[{
Cell[65912, 1791, 224, 4, 35, "Input"],
Cell[66139, 1797, 3368, 89, 142, "Output"]
}, Open  ]],
Cell[69522, 1889, 1689, 35, 102, "Input"],
Cell[71214, 1926, 1029, 29, 58, "Input"],
Cell[72246, 1957, 1115, 24, 102, "Input"],
Cell[73364, 1983, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[73411, 1986, 235, 5, 35, "Input"],
Cell[73649, 1993, 235, 6, 35, "Input"],
Cell[73887, 2001, 1667, 44, 58, "Input"],
Cell[75557, 2047, 3973, 91, 124, "Input"],
Cell[CellGroupData[{
Cell[79555, 2142, 123, 2, 35, "Input"],
Cell[79681, 2146, 3178, 89, 142, "Output"]
}, Open  ]],
Cell[82874, 2238, 389, 9, 35, "Input"],
Cell[83266, 2249, 1643, 37, 35, "Input"],
Cell[84912, 2288, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[84959, 2291, 286, 6, 35, "Input"],
Cell[85248, 2299, 459, 10, 58, "Input"],
Cell[CellGroupData[{
Cell[85732, 2313, 220, 3, 80, "Input"],
Cell[85955, 2318, 193, 5, 35, "Output"],
Cell[86151, 2325, 195, 5, 35, "Output"],
Cell[86349, 2332, 195, 5, 35, "Output"]
}, Open  ]],
Cell[86559, 2340, 912, 18, 58, "Input"],
Cell[CellGroupData[{
Cell[87496, 2362, 1396, 31, 80, "Input"],
Cell[88895, 2395, 1312, 46, 70, "Output"],
Cell[90210, 2443, 1488, 44, 62, "Output"],
Cell[91701, 2489, 868, 28, 38, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92606, 2522, 993, 26, 80, "Input"],
Cell[93602, 2550, 1427, 46, 91, "Output"],
Cell[95032, 2598, 1374, 42, 62, "Output"],
Cell[96409, 2642, 806, 26, 38, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97252, 2673, 164, 2, 80, "Input"],
Cell[97419, 2677, 219, 8, 64, "Output"],
Cell[97641, 2687, 240, 9, 64, "Output"],
Cell[97884, 2698, 233, 8, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98154, 2711, 133, 1, 58, "Input"],
Cell[98290, 2714, 446, 16, 60, "Output"],
Cell[98739, 2732, 442, 18, 59, "Output"]
}, Open  ]],
Cell[99196, 2753, 423, 10, 35, "Input"],
Cell[CellGroupData[{
Cell[99644, 2767, 3411, 85, 146, "Input"],
Cell[103058, 2854, 3288, 88, 142, "Output"]
}, Open  ]],
Cell[106361, 2945, 356, 9, 35, "Input"],
Cell[106720, 2956, 787, 24, 35, "Input"],
Cell[107510, 2982, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[107579, 2987, 3889, 92, 190, "Input"],
Cell[111471, 3081, 3125, 87, 142, "Output"]
}, Open  ]],
Cell[114611, 3171, 406, 10, 35, "Input"],
Cell[115020, 3183, 838, 25, 35, "Input"],
Cell[115861, 3210, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[115908, 3213, 285, 6, 35, "Input"],
Cell[CellGroupData[{
Cell[116218, 3223, 360, 6, 146, "Input"],
Cell[116581, 3231, 233, 8, 59, "Output"],
Cell[116817, 3241, 242, 9, 64, "Output"],
Cell[117062, 3252, 233, 8, 59, "Output"],
Cell[117298, 3262, 221, 8, 64, "Output"],
Cell[117522, 3272, 231, 8, 59, "Output"],
Cell[117756, 3282, 242, 9, 64, "Output"]
}, Open  ]],
Cell[118013, 3294, 1296, 33, 80, "Input"],
Cell[119312, 3329, 1139, 31, 80, "Input"],
Cell[120454, 3362, 1107, 31, 80, "Input"],
Cell[121564, 3395, 1127, 31, 80, "Input"],
Cell[122694, 3428, 1127, 31, 80, "Input"],
Cell[123824, 3461, 1033, 29, 58, "Input"],
Cell[CellGroupData[{
Cell[124882, 3494, 228, 4, 58, "Input"],
Cell[125113, 3500, 1674, 53, 62, "Output"],
Cell[126790, 3555, 1522, 55, 71, "Output"]
}, Open  ]],
Cell[128327, 3613, 3246, 81, 124, "Input"],
Cell[CellGroupData[{
Cell[131598, 3698, 123, 2, 35, "Input"],
Cell[131724, 3702, 3315, 90, 142, "Output"]
}, Open  ]],
Cell[135054, 3795, 457, 11, 35, "Input"],
Cell[135514, 3808, 887, 26, 35, "Input"],
Cell[136404, 3836, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[136451, 3839, 337, 7, 35, "Input"],
Cell[136791, 3848, 3246, 81, 124, "Input"],
Cell[CellGroupData[{
Cell[140062, 3933, 121, 2, 35, "Input"],
Cell[140186, 3937, 3133, 87, 142, "Output"]
}, Open  ]],
Cell[143334, 4027, 507, 11, 35, "Input"],
Cell[143844, 4040, 935, 26, 35, "Input"],
Cell[144782, 4068, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[144829, 4071, 337, 7, 35, "Input"],
Cell[CellGroupData[{
Cell[145191, 4082, 411, 7, 146, "Input"],
Cell[145605, 4091, 144, 4, 35, "Output"],
Cell[145752, 4097, 146, 4, 35, "Output"],
Cell[145901, 4103, 146, 4, 35, "Output"],
Cell[146050, 4109, 221, 8, 64, "Output"],
Cell[146274, 4119, 233, 8, 59, "Output"],
Cell[146510, 4129, 240, 9, 64, "Output"]
}, Open  ]],
Cell[146765, 4141, 610, 14, 58, "Input"],
Cell[147378, 4157, 502, 13, 58, "Input"],
Cell[147883, 4172, 469, 13, 58, "Input"],
Cell[148355, 4187, 658, 14, 58, "Input"],
Cell[149016, 4203, 500, 13, 58, "Input"],
Cell[149519, 4218, 519, 13, 58, "Input"],
Cell[CellGroupData[{
Cell[150063, 4235, 281, 5, 58, "Input"],
Cell[150347, 4242, 1014, 37, 66, "Output"],
Cell[151364, 4281, 783, 30, 65, "Output"]
}, Open  ]],
Cell[152162, 4314, 3246, 81, 124, "Input"],
Cell[CellGroupData[{
Cell[155433, 4399, 125, 2, 35, "Input"],
Cell[155561, 4403, 3280, 88, 142, "Output"]
}, Open  ]],
Cell[158856, 4494, 560, 12, 35, "Input"],
Cell[159419, 4508, 986, 27, 35, "Input"],
Cell[160408, 4537, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[160455, 4540, 335, 7, 35, "Input"],
Cell[160793, 4549, 3297, 82, 124, "Input"],
Cell[CellGroupData[{
Cell[164115, 4635, 151, 3, 35, "Input"],
Cell[164269, 4640, 3289, 96, 142, "Output"]
}, Open  ]],
Cell[167573, 4739, 352, 9, 35, "Input"],
Cell[167928, 4750, 789, 24, 35, "Input"],
Cell[168720, 4776, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[168767, 4779, 339, 7, 35, "Input"],
Cell[CellGroupData[{
Cell[169131, 4790, 464, 8, 146, "Input"],
Cell[169598, 4800, 144, 4, 35, "Output"],
Cell[169745, 4806, 146, 4, 35, "Output"],
Cell[169894, 4812, 146, 4, 35, "Output"],
Cell[170043, 4818, 219, 8, 64, "Output"],
Cell[170265, 4828, 231, 8, 59, "Output"],
Cell[170499, 4838, 242, 9, 64, "Output"]
}, Open  ]],
Cell[170756, 4850, 710, 15, 58, "Input"],
Cell[171469, 4867, 578, 14, 58, "Input"],
Cell[172050, 4883, 540, 14, 58, "Input"],
Cell[172593, 4899, 732, 15, 58, "Input"],
Cell[173328, 4916, 576, 14, 58, "Input"],
Cell[173907, 4932, 612, 15, 58, "Input"],
Cell[CellGroupData[{
Cell[174544, 4951, 334, 6, 58, "Input"],
Cell[174881, 4959, 1040, 37, 66, "Output"],
Cell[175924, 4998, 807, 30, 65, "Output"]
}, Open  ]],
Cell[176746, 5031, 3346, 83, 124, "Input"],
Cell[CellGroupData[{
Cell[180117, 5118, 123, 2, 35, "Input"],
Cell[180243, 5122, 3189, 85, 142, "Output"]
}, Open  ]],
Cell[183447, 5210, 611, 13, 35, "Input"],
Cell[184061, 5225, 1039, 28, 35, "Input"],
Cell[185103, 5255, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[185150, 5258, 334, 7, 35, "Input"],
Cell[185487, 5267, 3392, 83, 124, "Input"],
Cell[CellGroupData[{
Cell[188904, 5354, 174, 3, 35, "Input"],
Cell[189081, 5359, 3271, 93, 142, "Output"]
}, Open  ]],
Cell[192367, 5455, 659, 13, 35, "Input"],
Cell[193029, 5470, 1089, 28, 35, "Input"],
Cell[194121, 5500, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[194168, 5503, 334, 7, 35, "Input"],
Cell[CellGroupData[{
Cell[194527, 5514, 514, 8, 146, "Input"],
Cell[195044, 5524, 240, 9, 64, "Output"],
Cell[195287, 5535, 230, 8, 59, "Output"],
Cell[195520, 5545, 242, 9, 64, "Output"],
Cell[195765, 5556, 221, 8, 64, "Output"],
Cell[195989, 5566, 240, 9, 64, "Output"],
Cell[196232, 5577, 233, 8, 59, "Output"]
}, Open  ]],
Cell[196480, 5588, 1346, 34, 80, "Input"],
Cell[197829, 5624, 1189, 32, 80, "Input"],
Cell[199021, 5658, 1258, 33, 80, "Input"],
Cell[200282, 5693, 1223, 32, 80, "Input"],
Cell[201508, 5727, 1229, 32, 80, "Input"],
Cell[202740, 5761, 1134, 31, 58, "Input"],
Cell[CellGroupData[{
Cell[203899, 5796, 384, 6, 58, "Input"],
Cell[204286, 5804, 1094, 37, 38, "Output"],
Cell[205383, 5843, 1094, 37, 38, "Output"]
}, Open  ]],
Cell[206492, 5883, 3394, 83, 124, "Input"],
Cell[CellGroupData[{
Cell[209911, 5970, 123, 2, 35, "Input"],
Cell[210037, 5974, 3220, 87, 142, "Output"]
}, Open  ]],
Cell[213272, 6064, 712, 14, 35, "Input"],
Cell[213987, 6080, 1140, 29, 35, "Input"],
Cell[215130, 6111, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[215177, 6114, 339, 7, 35, "Input"],
Cell[215519, 6123, 3443, 84, 124, "Input"],
Cell[CellGroupData[{
Cell[218987, 6211, 125, 2, 35, "Input"],
Cell[219115, 6215, 3262, 94, 142, "Output"]
}, Open  ]],
Cell[222392, 6312, 761, 15, 35, "Input"],
Cell[223156, 6329, 1189, 30, 35, "Input"],
Cell[224348, 6361, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[224395, 6364, 868, 16, 80, "Input"],
Cell[225266, 6382, 809, 17, 58, "Input"],
Cell[226078, 6401, 674, 11, 102, "Input"],
Cell[226755, 6414, 427, 10, 35, "Input"],
Cell[227185, 6426, 4592, 93, 168, "Input"],
Cell[CellGroupData[{
Cell[231802, 6523, 122, 2, 35, "Input"],
Cell[231927, 6527, 7819, 203, 205, "Output"]
}, Open  ]],
Cell[239761, 6733, 564, 10, 58, "Input"],
Cell[240328, 6745, 432, 11, 35, "Input"],
Cell[240763, 6758, 1012, 25, 80, "Input"],
Cell[241778, 6785, 458, 8, 35, "Input"],
Cell[242239, 6795, 489, 8, 35, "Input"],
Cell[CellGroupData[{
Cell[242753, 6807, 134, 2, 35, "Input"],
Cell[242890, 6811, 319, 6, 35, "Output"]
}, Open  ]],
Cell[243224, 6820, 572, 11, 58, "Input"],
Cell[243799, 6833, 995, 20, 80, "Input"],
Cell[244797, 6855, 4335, 92, 168, "Input"],
Cell[249135, 6949, 284, 6, 35, "Input"],
Cell[249422, 6957, 210, 4, 35, "Input"],
Cell[249635, 6963, 552, 12, 35, "Input"],
Cell[CellGroupData[{
Cell[250212, 6979, 323, 8, 35, "Input"],
Cell[250538, 6989, 162, 2, 35, "Output"]
}, Open  ]],
Cell[250715, 6994, 1019, 21, 80, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Delta3hessian_flatconfig.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    287496,       7987]
NotebookOptionsPosition[    273350,       7573]
NotebookOutlinePosition[    273777,       7591]
CellTagsIndexPosition[    273734,       7588]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   StyleBox["(*", "Text"], 
   StyleBox[" ", "Text"], 
   RowBox[{
    StyleBox["Computing", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["the", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["Hessian", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["matrix", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["and", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["its", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["determinant", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["for", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["geometrical", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["constructions", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["of", "Text"], 
    StyleBox[" ", "Text"], 
    RowBox[{
     StyleBox["\[CapitalDelta]3", "Text"], 
     StyleBox[".", "Text"], 
     StyleBox[" ", "Text"], "First"}], " ", "we", " ", "introduce", " ", 
    "some", " ", 
    RowBox[{"definitions", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Our", " ", "parameterization", " ", "of", " ", "SU", 
      RowBox[{"(", "2", ")"}], " ", "by", " ", "angles", " ", "0"}], " ", "<",
      " ", "\[Gamma]", " ", "<", " ", 
     RowBox[{"Pi", "/", "2"}]}], ",", " ", 
    RowBox[{"0", " ", "<", " ", "\[Beta]1"}], ",", " ", 
    RowBox[{"\[Beta]2", " ", "<", " ", 
     RowBox[{"2", " ", "Pi"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.663975762058914*^9, 3.6639757946855884`*^9}, {
  3.668351278028373*^9, 3.6683513090110435`*^9}, {3.6683546654572363`*^9, 
  3.668354691902257*^9}, {3.6683549091496706`*^9, 3.6683549107769976`*^9}, {
  3.668354966936556*^9, 3.6683549973298063`*^9}, {3.668377808972685*^9, 
  3.668377845396448*^9}},
 TextJustification->1.,
 FontFamily->"Courier New"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"\[Gamma]_", ",", "\[Beta]1_", ",", "\[Beta]2_"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "\[Gamma]", "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "\[Beta]1"}], "]"}]}], ",", 
       RowBox[{"I", " ", 
        RowBox[{"Sin", "[", "\[Gamma]", "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "\[Beta]2"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"I", " ", 
        RowBox[{"Sin", "[", "\[Gamma]", "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "\[Beta]2"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Cos", "[", "\[Gamma]", "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "\[Beta]1"}], "]"}]}]}], "}"}]}], "}"}]}], 
  ";", 
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"\[Gamma]", ",", "\[Beta]1", ",", "\[Beta]2"}], "]"}], "//", 
   "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.6639755367109833`*^9, 3.6639755512898703`*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Beta]1"}]], " ", 
       RowBox[{"Cos", "[", "\[Gamma]", "]"}]}], 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Beta]2"}]], " ", 
       RowBox[{"Sin", "[", "\[Gamma]", "]"}]}]},
     {
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Beta]2"}]], " ", 
       RowBox[{"Sin", "[", "\[Gamma]", "]"}]}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Beta]1"}]], " ", 
       RowBox[{"Cos", "[", "\[Gamma]", "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6639755532430725`*^9, 3.677966561077278*^9, 
  3.6858315097822084`*^9, 3.69604188277608*^9, 3.6961114543918905`*^9, 
  3.700954279938389*^9, 3.7009549930235357`*^9, 3.700958828888929*^9, 
  3.7013059809172554`*^9},
 FontFamily->"Courier New"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Definition", " ", "of", " ", "a", " ", "coherent", " ", "state"}], " ", 
    "|", 
    RowBox[{"n", ">", " ", 
     RowBox[{
     "depending", " ", "on", " ", "the", " ", "spherical", " ", "coordinates",
       " ", "of", " ", "the", " ", "vector", " ", "n", " ", 
      RowBox[{"(", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "and", " ", "an", " ", "arbitrary", " ", "phase", " ", "\[Alpha]"}], " ", 
   "*)"}], "\[IndentingNewLine]", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"n", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", "\[Alpha]"}], "]"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "/", "2"}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", "\[Phi]"}], "]"}]}], 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Theta]", "/", "2"}], "]"}]}], "}"}]}], "}"}]}]}], ";", 
   RowBox[{
    RowBox[{"n", "[", 
     RowBox[{"\[Alpha]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "//", 
    "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.6639760688246565`*^9, 3.6639761950967617`*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]}]]}], " ", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Theta]", "2"], "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6639761959717827`*^9, 3.6779665610906196`*^9, 
  3.6858315117166653`*^9, 3.6960418845659294`*^9, 3.696111456117941*^9, 
  3.7009542826185875`*^9, 3.7009549946261644`*^9, 3.700958828907942*^9, 
  3.70130598093427*^9},
 FontFamily->"Courier New"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Using", " ", "the", " ", "definition", " ", "for", " ", "the", " ", 
     "antilinear", " ", "operator", " ", "J", " ", "in", " ", "the", " ", "2",
      " ", "qubit", " ", "space"}], ",", " ", 
    RowBox[{
     RowBox[{"J", 
      RowBox[{"(", 
       RowBox[{"a", ",", "b"}], ")"}]}], " ", "=", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "b"}], ",", " ", 
       RowBox[{"I", " ", "a"}]}], ")"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "obtain", " ", "an", " ", "expression", " ", "for", " ", "Jn", 
    " ", "based", " ", "on", " ", "the", " ", "parameterization", " ", 
    "above"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", "\[Alpha]"}], "]"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"I", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Phi]"}], "]"}], 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Theta]", "/", "2"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"I", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]", "/", "2"}], "]"}]}], "}"}]}], "}"}]}]}], ";", 
   RowBox[{
    RowBox[{"Jn", "[", 
     RowBox[{"\[Alpha]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "//", 
    "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.663976253351817*^9, 3.663976399218663*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]}]], " ", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Theta]", "2"], "]"}]}]},
     {
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6639764006249766`*^9, 3.6779665611026263`*^9, 
  3.6858315129628305`*^9, 3.6960418861989093`*^9, 3.6961114574554214`*^9, 
  3.7009542838001757`*^9, 3.7009549958624625`*^9, 3.7009588289249525`*^9, 
  3.701305980950285*^9},
 FontFamily->"Courier New"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "cartesian", " ", "formulation", " ", "is", " ", "also", " ", 
    "useful"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Jn2", "[", 
    RowBox[{"n1_", ",", "n2_"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "I"}], " ", "n2"}], ",", " ", 
     RowBox[{"I", " ", "n1"}]}], "}"}], " "}]}]], "Input",
 CellChangeTimes->{{3.6779654397365713`*^9, 3.6779654436776953`*^9}, {
  3.6779654992036853`*^9, 3.6779655806826563`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", "n2"}], ",", 
   RowBox[{"\[ImaginaryI]", " ", "n1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.677965544222886*^9, 3.677965581268174*^9}, 
   3.6779665611161346`*^9, 3.6858315169604588`*^9, 3.6960418872036753`*^9, 
   3.696111458774475*^9, 3.7009542860212116`*^9, 3.700954997173626*^9, 
   3.700958828941964*^9, 3.7013059809652915`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "Hessian", " ", "comes", " ", "in", " ", "the", " ", "form", 
      " ", "H"}], " ", "=", " ", 
     RowBox[{"Hpure", " ", "+", " ", "Hcoupling"}]}], ","}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "where", " ", "Hpure", " ", "comes", " ", "from", " ", "derivatives", " ", 
    "of", " ", "the", " ", "interior", " ", "action", " ", "and"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Hcoupling", " ", "comes", " ", "from", " ", "the", " ", "dependency", " ",
     "of", " ", "the", " ", "boundary", " ", "action", " ", "on", " ", "the", 
    " ", "interior", " ", "group", " ", "elements"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"We", " ", "start", " ", "with", " ", "computing", " ", 
    RowBox[{"Hpure", ".", " ", "The"}], " ", "interior", " ", "action", " ", 
    "will", " ", "be", " ", "called", " ", "Spure", " ", 
    RowBox[{"here", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"spure", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "I", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Gamma]"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"n", "[", 
              RowBox[{"\[Alpha]BA", ",", "\[Theta]BA", ",", "\[Phi]BA"}], 
              "]"}], "]"}], ".", 
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"g", "[", 
              RowBox[{"\[Gamma]A5P", ",", "\[Beta]1A5P", ",", "\[Beta]2A5P"}],
               "]"}], "]"}], ".", 
            RowBox[{"g", "[", 
             RowBox[{"\[Gamma]A6P", ",", "\[Beta]1A6P", ",", "\[Beta]2A6P"}], 
             "]"}], ".", 
            RowBox[{"n", "[", 
             RowBox[{"\[Alpha]AC", ",", "\[Theta]AC", ",", "\[Phi]AC"}], 
             "]"}]}], "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"n", "[", 
              RowBox[{"\[Alpha]CB", ",", "\[Theta]CB", ",", "\[Phi]CB"}], 
              "]"}], "]"}], ".", 
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"g", "[", 
              RowBox[{"\[Gamma]B6P", ",", "\[Beta]1B6P", ",", "\[Beta]2B6P"}],
               "]"}], "]"}], ".", 
            RowBox[{"g", "[", 
             RowBox[{"\[Gamma]B4P", ",", "\[Beta]1B4P", ",", "\[Beta]2B4P"}], 
             "]"}], ".", 
            RowBox[{"n", "[", 
             RowBox[{"\[Alpha]BA", ",", "\[Theta]BA", ",", "\[Phi]BA"}], 
             "]"}]}], "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"n", "[", 
              RowBox[{"\[Alpha]AC", ",", "\[Theta]AC", ",", "\[Phi]AC"}], 
              "]"}], "]"}], ".", 
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"g", "[", 
              RowBox[{"\[Gamma]C4P", ",", "\[Beta]1C4P", ",", "\[Beta]2C4P"}],
               "]"}], "]"}], ".", 
            RowBox[{"g", "[", 
             RowBox[{"\[Gamma]C5P", ",", "\[Beta]1C5P", ",", "\[Beta]2C5P"}], 
             "]"}], ".", 
            RowBox[{"n", "[", 
             RowBox[{"\[Alpha]CB", ",", "\[Theta]CB", ",", "\[Phi]CB"}], 
             "]"}]}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "I", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Gamma]"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"n", "[", 
              RowBox[{"\[Alpha]BA", ",", "\[Theta]BA", ",", "\[Phi]BA"}], 
              "]"}], "]"}], ".", 
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"g", "[", 
              RowBox[{"\[Gamma]A5M", ",", "\[Beta]1A5M", ",", "\[Beta]2A5M"}],
               "]"}], "]"}], ".", 
            RowBox[{"g", "[", 
             RowBox[{"\[Gamma]A6M", ",", "\[Beta]1A6M", ",", "\[Beta]2A6M"}], 
             "]"}], ".", 
            RowBox[{"n", "[", 
             RowBox[{"\[Alpha]AC", ",", "\[Theta]AC", ",", "\[Phi]AC"}], 
             "]"}]}], "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"n", "[", 
              RowBox[{"\[Alpha]CB", ",", "\[Theta]CB", ",", "\[Phi]CB"}], 
              "]"}], "]"}], ".", 
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"g", "[", 
              RowBox[{"\[Gamma]B6M", ",", "\[Beta]1B6M", ",", "\[Beta]2B6M"}],
               "]"}], "]"}], ".", 
            RowBox[{"g", "[", 
             RowBox[{"\[Gamma]B4M", ",", "\[Beta]1B4M", ",", "\[Beta]2B4M"}], 
             "]"}], ".", 
            RowBox[{"n", "[", 
             RowBox[{"\[Alpha]BA", ",", "\[Theta]BA", ",", "\[Phi]BA"}], 
             "]"}]}], "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"n", "[", 
              RowBox[{"\[Alpha]AC", ",", "\[Theta]AC", ",", "\[Phi]AC"}], 
              "]"}], "]"}], ".", 
            RowBox[{"ConjugateTranspose", "[", 
             RowBox[{"g", "[", 
              RowBox[{"\[Gamma]C4M", ",", "\[Beta]1C4M", ",", "\[Beta]2C4M"}],
               "]"}], "]"}], ".", 
            RowBox[{"g", "[", 
             RowBox[{"\[Gamma]C5M", ",", "\[Beta]1C5M", ",", "\[Beta]2C5M"}], 
             "]"}], ".", 
            RowBox[{"n", "[", 
             RowBox[{"\[Alpha]CB", ",", "\[Theta]CB", ",", "\[Phi]CB"}], 
             "]"}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"Element", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\[Gamma]", ",", "\[Alpha]BA", ",", "\[Theta]BA", ",", "\[Phi]BA", 
           ",", "\[Alpha]CB", ",", "\[Theta]CB", ",", "\[Phi]CB", ",", 
           "\[Alpha]AC", ",", "\[Theta]AC", ",", "\[Phi]AC", ",", 
           "\[Gamma]A5P", ",", "\[Beta]1A5P", ",", "\[Beta]2A5P", ",", 
           "\[Gamma]A6P", ",", "\[Beta]1A6P", ",", "\[Beta]2A6P", ",", 
           "\[Gamma]B6P", ",", "\[Beta]1B6P", ",", "\[Beta]2B6P", ",", 
           "\[Gamma]B4P", ",", "\[Beta]1B4P", ",", "\[Beta]2B4P", ",", 
           "\[Gamma]C4P", ",", "\[Beta]1C4P", ",", "\[Beta]2C4P", ",", 
           "\[Gamma]C5P", ",", "\[Beta]1C5P", ",", "\[Beta]2C5P", ",", 
           "\[Gamma]A5M", ",", "\[Beta]1A5M", ",", "\[Beta]2A5M", ",", 
           "\[Gamma]A6M", ",", "\[Beta]1A6M", ",", "\[Beta]2A6M", ",", 
           "\[Gamma]B6M", ",", "\[Beta]1B6M", ",", "\[Beta]2B6M", ",", 
           "\[Gamma]B4M", ",", "\[Beta]1B4M", ",", "\[Beta]2B4M", ",", 
           "\[Gamma]C4M", ",", "\[Beta]1C4M", ",", "\[Beta]2C4M", ",", 
           "\[Gamma]C5M", ",", "\[Beta]1C5M", ",", "\[Beta]2C5M"}], "}"}], 
         ",", "Reals"}], "]"}]}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.663976443627206*^9, 3.6639766400411186`*^9}, {
  3.6639775744191227`*^9, 3.6639775744503517`*^9}, {3.663980370360775*^9, 
  3.663980372626517*^9}, {3.663980451491914*^9, 3.6639804523825846`*^9}, {
  3.6858315278822007`*^9, 3.6858315509291744`*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Spure", "=", 
   RowBox[{"spure", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.663977581841378*^9, 3.6639776018111525`*^9}, {
  3.6639776510636616`*^9, 3.663977652423126*^9}, {3.663977735069031*^9, 
  3.66397773816292*^9}, {3.663978125102622*^9, 3.6639781252588797`*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Define", " ", "the", " ", "list", " ", "of", " ", "variables", " ", "we", 
    " ", "will", " ", "differentiate", " ", "with", " ", "respect", " ", 
    "to"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"var", "=", 
    RowBox[{"{", 
     RowBox[{
     "\[Theta]BA", ",", "\[Phi]BA", ",", "\[Theta]CB", ",", "\[Phi]CB", ",", 
      "\[Theta]AC", ",", "\[Phi]AC", ",", "\[Gamma]A5P", ",", "\[Beta]1A5P", 
      ",", "\[Beta]2A5P", ",", "\[Gamma]A6P", ",", "\[Beta]1A6P", ",", 
      "\[Beta]2A6P", ",", "\[Gamma]B6P", ",", "\[Beta]1B6P", ",", 
      "\[Beta]2B6P", ",", "\[Gamma]B4P", ",", "\[Beta]1B4P", ",", 
      "\[Beta]2B4P", ",", "\[Gamma]C4P", ",", "\[Beta]1C4P", ",", 
      "\[Beta]2C4P", ",", "\[Gamma]C5P", ",", "\[Beta]1C5P", ",", 
      "\[Beta]2C5P", ",", "\[Gamma]A5M", ",", "\[Beta]1A5M", ",", 
      "\[Beta]2A5M", ",", "\[Gamma]A6M", ",", "\[Beta]1A6M", ",", 
      "\[Beta]2A6M", ",", "\[Gamma]B6M", ",", "\[Beta]1B6M", ",", 
      "\[Beta]2B6M", ",", "\[Gamma]B4M", ",", "\[Beta]1B4M", ",", 
      "\[Beta]2B4M", ",", "\[Gamma]C4M", ",", "\[Beta]1C4M", ",", 
      "\[Beta]2C4M", ",", "\[Gamma]C5M", ",", "\[Beta]1C5M", ",", 
      "\[Beta]2C5M"}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6639777740533566`*^9, 3.663977841103651*^9}, {
   3.6639785260617275`*^9, 3.6639785550475903`*^9}, {3.663978648241804*^9, 
   3.6639786484762144`*^9}, {3.663979123876554*^9, 3.663979148565322*^9}, 
   3.663979202780989*^9},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "phases", " ", "\[Alpha]", " ", 
   RowBox[{"don", "'"}], "t", " ", "contribute", " ", "to", " ", "the", " ", 
   "action", " ", "and", " ", "need", " ", "not", " ", "be", " ", 
   RowBox[{"considered", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.663978660383052*^9, 3.6639786917909374`*^9}, {
  3.6683781390185547`*^9, 3.668378159628997*^9}},
 FontFamily->"Courier New"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "var", "]"}]], "Input",
 CellChangeTimes->{{3.6639778893092594`*^9, 3.6639778898248997`*^9}, {
  3.663977921764063*^9, 3.6639779246392107`*^9}},
 FontFamily->"Courier New"],

Cell[BoxData["42"], "Output",
 CellChangeTimes->{3.6639779251704874`*^9, 3.6639785734079075`*^9, 
  3.6639786516638594`*^9, 3.663979153737461*^9, 3.6639792210162992`*^9, 
  3.663980379798782*^9, 3.6639804629299994`*^9, 3.6779666098549376`*^9, 
  3.69604194959468*^9, 3.696111528171955*^9, 3.700954362445168*^9, 
  3.7009550058605843`*^9, 3.700958829131096*^9, 3.701306033841771*^9},
 FontFamily->"Courier New"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Hpure", " ", "is", " ", "a", " ", "42", " ", "x", " ", "42", " ", 
    "matrix", " ", "which", " ", "will", " ", "be", " ", "defined", " ", "by",
     " ", "explicit", " ", "differentiation", " ", 
    RowBox[{"now", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Hpure", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "42"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "42"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ";", 
    RowBox[{"j", "=", "1"}], ";", 
    RowBox[{"While", "[", 
     RowBox[{
      RowBox[{"j", "<", "43"}], ",", 
      RowBox[{
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"i", "<", "43"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Hpure", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
           RowBox[{"D", "[", 
            RowBox[{"Spure", ",", 
             RowBox[{"var", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"var", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";", 
          RowBox[{"i", "++"}]}]}], "]"}], ";", 
       RowBox[{"j", "++"}], ";", 
       RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.663977930983263*^9, 3.663977957390891*^9}, {
   3.6639780261287932`*^9, 3.6639780940853863`*^9}, {3.6639781474475183`*^9, 
   3.6639781485569506`*^9}, 3.6639782004839373`*^9, {3.6639786548984203`*^9, 
   3.663978656273467*^9}, {3.6639787020258374`*^9, 3.663978726167701*^9}, {
   3.6639791566751127`*^9, 3.6639791654255395`*^9}, {3.663979224594631*^9, 
   3.6639792316262426`*^9}, {3.685831666624132*^9, 3.685831667336151*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "The", " ", "derivatives", " ", "are", " ", "computed", " ", "at", " ", 
    "the", " ", "critical", " ", "point"}], ",", " ", 
   RowBox[{
   "which", " ", "we", " ", "will", " ", "define", " ", "by", " ", 
    "inputting", " ", "spin", " ", "foam", " ", "data", " ", 
    RowBox[{"(", 
     RowBox[{"g", ",", " ", "n"}], ")"}], " ", "derived", " ", "from", " ", 
    "geometric", " ", 
    RowBox[{"configurations", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6639782604678135`*^9, 3.6639782859871845`*^9}, {
  3.685929163691489*^9, 3.685929228343816*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Resulting", " ", "matrix", " ", "is", " ", "very", " ", "large", " ", 
    "and", " ", "not", " ", "shown", " ", "in", " ", "this", " ", 
    "printout"}], ",", " ", 
   RowBox[{
   "but", " ", "inputting", " ", "numeric", " ", "values", " ", "for", " ", 
    "the", " ", "given", " ", "variables", " ", "at", " ", "a", " ", 
    "critical", " ", "point", " ", "will", " ", "produce", " ", "a", " ", 
    "numeric", " ", 
    RowBox[{"matrix", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6639784129687157`*^9, 3.6639784183283863`*^9}, {
  3.6683781834271035`*^9, 3.6683782055376225`*^9}, {3.66837853152324*^9, 
  3.668378553414997*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"we", " ", "will", " ", "also", " ", "need", " ", "K"}], ",", " ", 
   RowBox[{
   "which", " ", "is", " ", "a", " ", "list", " ", "of", " ", "first", " ", 
    "derivatives", " ", "of", " ", "the", " ", "pure", " ", "action"}], ",", 
   " ", 
   RowBox[{"as", " ", "specified", " ", "on", " ", "the", " ", 
    RowBox[{"paper", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5860685330739307`*^9, 3.586068548573817*^9}, {
  3.66397933660108*^9, 3.663979349351715*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{
  RowBox[{"K", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "42"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.586068566374835*^9, 3.586068572547188*^9}, {
  3.663979372366458*^9, 3.6639793724289613`*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"i", "<", "43"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"K", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "=", 
      RowBox[{"D", "[", 
       RowBox[{"Spure", ",", 
        RowBox[{"var", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
     RowBox[{"i", "++"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5860685869770136`*^9, 3.586068617141739*^9}, {
  3.6639793772573333`*^9, 3.663979387554738*^9}, {3.6639794201970367`*^9, 
  3.663979421462727*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Now", " ", "we", " ", "need", " ", "to", " ", "compute", " ", "the", " ", 
    "derivatives", " ", "for", " ", "the", " ", "interior"}], "-", 
   RowBox[{"boundary", " ", "coupling", " ", "of", " ", "the", " ", 
    RowBox[{"action", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5860689239782887`*^9, 3.5860689298966274`*^9}, {
  3.586075739741128*^9, 3.5860757550990067`*^9}, {3.586077547822544*^9, 
  3.586077553251855*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "We", " ", "will", " ", "compute", " ", "them", " ", "explicitly", " ", 
    "for", " ", "a", " ", "portion", " ", "of", " ", "the", " ", "coupling", 
    " ", "depending", " ", "on", " ", "just", " ", "one", " ", "of", " ", 
    "the", " ", "elements"}], ",", " ", 
   RowBox[{
    RowBox[{"namely", " ", "GA5"}], "+", 
    RowBox[{
     RowBox[{".", " ", "This"}], " ", "is", " ", "a", " ", "3", "x3", " ", 
     "matrix"}]}], ",", " ", 
   RowBox[{
   "and", " ", "all", " ", "the", " ", "other", " ", "portions", " ", "will", 
    " ", "have", " ", "similar", " ", "forms", " ", "by", " ", "symmetry", 
    " ", "of", " ", "the", " ", 
    RowBox[{"problem", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.663979781858222*^9, 3.6639798501586046`*^9}, {
   3.663979884441633*^9, 3.663979918224593*^9}, 3.6858372344914865`*^9, {
   3.685929289225898*^9, 3.6859293441980853`*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SA5", "=", " ", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"xa15", " ", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
             RowBox[{"Log", "[", " ", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a11P", ",", "a12P"}], "}"}], ".", 
               RowBox[{"g", "[", 
                RowBox[{
                "\[Gamma]A5P", ",", "\[Beta]1A5P", ",", "\[Beta]2A5P"}], 
                "]"}], ".", 
               RowBox[{"n", "[", 
                RowBox[{"0", ",", "\[Theta]A15", ",", "\[Phi]A15"}], "]"}]}], 
              "]"}]}], " ", "+", " ", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], 
             RowBox[{"Log", "[", " ", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a11M", ",", "a12M"}], "}"}], ".", 
               RowBox[{"g", "[", 
                RowBox[{
                "\[Gamma]A5M", ",", "\[Beta]1A5M", ",", "\[Beta]2A5M"}], 
                "]"}], ".", 
               RowBox[{"n", "[", 
                RowBox[{"0", ",", "\[Theta]A15", ",", "\[Phi]A15"}], "]"}]}], 
              "]"}]}]}], " ", ")"}]}], "+", "\[IndentingNewLine]", " ", 
         RowBox[{"xa25", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a21P", ",", "a22P"}], "}"}], " ", ".", 
               RowBox[{"g", "[", 
                RowBox[{
                "\[Gamma]A5P", ",", "\[Beta]1A5P", ",", "\[Beta]2A5P"}], 
                "]"}], ".", 
               RowBox[{"n", "[", 
                RowBox[{"0", ",", "\[Theta]A25", ",", "\[Phi]A25"}], "]"}]}], 
              "]"}]}], " ", "+", " ", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a21M", ",", "a22M"}], "}"}], " ", ".", 
               RowBox[{"g", "[", 
                RowBox[{
                "\[Gamma]A5M", ",", "\[Beta]1A5M", ",", "\[Beta]2A5M"}], 
                "]"}], ".", 
               RowBox[{"n", "[", 
                RowBox[{"0", ",", "\[Theta]A25", ",", "\[Phi]A25"}], "]"}]}], 
              "]"}]}]}], " ", ")"}]}], "+", "\[IndentingNewLine]", 
         RowBox[{"xa35", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
             RowBox[{"Log", "[", " ", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a31P", ",", "a32P"}], "}"}], ".", 
               RowBox[{"g", "[", 
                RowBox[{
                "\[Gamma]A5P", ",", "\[Beta]1A5P", ",", "\[Beta]2A5P"}], 
                "]"}], ".", 
               RowBox[{"n", "[", 
                RowBox[{"0", ",", "\[Theta]A35", ",", "\[Phi]A35"}], "]"}]}], 
              "]"}]}], " ", "+", " ", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}], 
             RowBox[{"Log", "[", " ", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a31M", ",", "a32M"}], "}"}], ".", 
               RowBox[{"g", "[", 
                RowBox[{
                "\[Gamma]A5M", ",", "\[Beta]1A5M", ",", "\[Beta]2A5M"}], 
                "]"}], ".", 
               RowBox[{"n", "[", 
                RowBox[{"0", ",", "\[Theta]A35", ",", "\[Phi]A35"}], "]"}]}], 
              "]"}]}]}], " ", ")"}]}]}], ")"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"Element", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\[Gamma]", ",", "\[Gamma]A5P", ",", "\[Beta]1A5P", ",", 
           "\[Beta]2A5P", ",", "\[Gamma]A6P", ",", "\[Beta]1A6P", ",", 
           "\[Beta]2A6P", ",", "\[Theta]A15", ",", "\[Phi]A15", ",", 
           "\[Theta]A25", ",", "\[Phi]A25", ",", " ", "\[Theta]A35", ",", 
           "\[Phi]A35", ",", "a11P", ",", "a11M", ",", "a12P", ",", "a12M", 
           ",", "a21P", ",", "a21M", ",", "a22P", ",", "a22M", ",", "a31P", 
           ",", "a31M", ",", "a32P", ",", "a32M"}], "}"}], ",", "Reals"}], 
        "]"}]}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.586077554652935*^9, 3.586077575123106*^9}, {
   3.5860966413316307`*^9, 3.586096661270771*^9}, 3.5867905803324766`*^9, {
   3.5871329762507763`*^9, 3.587132982729147*^9}, {3.5871331249652824`*^9, 
   3.58713317143694*^9}, {3.5871347968249073`*^9, 3.587134889605214*^9}, {
   3.5871358411976423`*^9, 3.587135962829599*^9}, {3.5871365013734016`*^9, 
   3.587136583554102*^9}, {3.5871375087630215`*^9, 3.587137736646055*^9}, {
   3.587137803452876*^9, 3.587137861083173*^9}, {3.5871378941600647`*^9, 
   3.5871379197875304`*^9}, {3.587985613602019*^9, 3.5879857552953606`*^9}, {
   3.5879860375312767`*^9, 3.587986067648329*^9}, {3.58798610527238*^9, 
   3.587986110820073*^9}, {3.587986157575203*^9, 3.5879862744590263`*^9}, {
   3.5879863582438097`*^9, 3.5879863619802976`*^9}, {3.587986431138344*^9, 
   3.5879865196542797`*^9}, {3.5879865616932693`*^9, 
   3.5879868054015336`*^9}, {3.587986846405834*^9, 3.58798693755052*^9}, {
   3.5879869885144515`*^9, 3.5879870716017723`*^9}, {3.6639798565495787`*^9, 
   3.663979871706582*^9}, {3.6639804987044964`*^9, 3.6639805351282396`*^9}, {
   3.6639810335510826`*^9, 3.663981135400034*^9}, {3.6639813760190783`*^9, 
   3.6639818583436747`*^9}, {3.6779656338664904`*^9, 
   3.6779656970816774`*^9}, {3.6779659252286696`*^9, 3.6779659312436028`*^9}, 
   3.67796654571836*^9, 3.677966690147068*^9, {3.6779781666406765`*^9, 
   3.677978172820568*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"where", " ", "a_iP"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"Jn_ii5", " ", 
     RowBox[{
      RowBox[{"(", "gAiP", ")"}], "^", 
      RowBox[{"-", "1"}]}], " ", "and", " ", "a_iM"}], " ", "=", " ", 
    RowBox[{"Jn_ii5", " ", 
     RowBox[{
      RowBox[{"(", "gAiM", ")"}], "^", 
      RowBox[{"-", "1"}]}], " ", "depend", " ", "only", " ", "on", " ", 
     "boundary", " ", "data", " ", "that", " ", "we", " ", "fill", " ", "in", 
     " ", "later"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.677965793997342*^9, 3.677965890478804*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"varSA5P", "=", 
   RowBox[{"{", 
    RowBox[{"\[Gamma]A5P", ",", "\[Beta]1A5P", ",", "\[Beta]2A5P"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5871380586694736`*^9, 3.58713807958367*^9}, {
   3.587379266137106*^9, 3.5873792673061733`*^9}, {3.6639801485681667`*^9, 
   3.6639801524433665`*^9}, 3.685837200163745*^9},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSA5P", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.569343717407962*^9, 3.5693437188720455`*^9}, {
   3.5693437744472246`*^9, 3.5693438130704336`*^9}, 3.5693446839942474`*^9, {
   3.5860110227901173`*^9, 3.5860110272263713`*^9}, {3.58713796663621*^9, 
   3.5871379787259016`*^9}, {3.663981898563851*^9, 3.6639819033922014`*^9}, 
   3.685837204539714*^9},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"HSA5P", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
         RowBox[{"D", "[", 
          RowBox[{"SA5", ",", 
           RowBox[{"varSA5P", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"varSA5P", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5693434187248783`*^9, 3.5693434195559263`*^9}, {
   3.5693434521157885`*^9, 3.5693434852166815`*^9}, {3.569343517723541*^9, 
   3.569343711461622*^9}, {3.5693438886647577`*^9, 3.5693438902758493`*^9}, {
   3.569344369998288*^9, 3.5693443729834585`*^9}, {3.569522438532428*^9, 
   3.5695224432646985`*^9}, {3.5860111742467804`*^9, 
   3.5860111782090073`*^9}, {3.586015055002747*^9, 3.5860150567098446`*^9}, {
   3.587137985240274*^9, 3.5871379954968605`*^9}, {3.5871380857370224`*^9, 
   3.5871380883681726`*^9}, {3.5871383711263456`*^9, 
   3.5871383711653476`*^9}, {3.5876286296338253`*^9, 3.5876286303608665`*^9}, 
   3.588000894161357*^9, {3.6639819073455515`*^9, 3.6639819178617163`*^9}, {
   3.685837208229121*^9, 3.685837213524237*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "HSA5P", " ", "is", " ", "a", " ", "matrix", " ", "of", " ", "second", 
     " ", "derivatives", " ", "of", " ", "the", " ", "coupling", " ", 
     "action", " ", "with", " ", "respect", " ", "to", " ", "the", " ", 
     "element", " ", "gA5"}], "+"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Note", " ", "that", " ", "the", " ", "boundary", " ", "terms", " ", "on",
      " ", "the", " ", "left", " ", "have", " ", "been", " ", "put", " ", 
     "together", " ", "into", " ", "the", " ", "\"\<a\>\"", " ", 
     "quantities"}], ",", " ", 
    RowBox[{
    "which", " ", "can", " ", "be", " ", "computed", " ", "for", " ", "a", 
     " ", "given", " ", "choice", " ", "of", " ", "boundary", " ", "data", 
     " ", 
     RowBox[{"later", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Again", " ", "the", " ", "resulting", " ", "matrix", " ", "is", " ", 
     "very", " ", "large", " ", "and", " ", "the", " ", "output", " ", "is", 
     " ", "omitted"}], ",", " ", 
    RowBox[{
    "but", " ", "inputting", " ", "numeric", " ", "values", " ", "at", " ", 
     "a", " ", "critical", " ", "point", " ", "will", " ", "produce", " ", 
     "a", " ", "numeric", " ", 
     RowBox[{"matrix", "."}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6639824979635143`*^9, 3.6639825026512313`*^9}, {
   3.668378234757861*^9, 3.6683785106159086`*^9}, 3.6778449988829145`*^9, {
   3.685837191084648*^9, 3.6858371939242263`*^9}, {3.685929393986533*^9, 
   3.6859294002310953`*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.664116097908496*^9, 3.664116099096078*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Preparing", " ", "to", " ", "plug", " ", "in", " ", "numeric", " ", 
    RowBox[{"data", ".", " ", "Since"}], " ", "we", " ", "calculated", " ", 
    "the", " ", "normals", " ", "in", " ", "3"}], "-", 
   RowBox[{
   "space", " ", "we", " ", "will", " ", "find", " ", "the", " ", 
    "corresponding", " ", "coherent", " ", "states", " ", "in", " ", "terms", 
    " ", "of", " ", "them"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.677959477674003*^9, 3.677959542490409*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ncoherent", "[", 
    RowBox[{"n1_", ",", "n2_", ",", "n3_"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "n3"}], ")"}], "/", "2"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "n3"}], ")"}], "/", "2"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n1", "+", 
         RowBox[{"I", " ", "n2"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"n1", "^", "2"}], "+", 
         RowBox[{"n2", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"this", " ", "formula", " ", 
     RowBox[{"doesn", "'"}], "t", " ", "work", " ", "for", " ", "the", " ", 
     "extreme", " ", "cases", " ", "of", " ", "n"}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1"}], ")"}], " ", "corresponding", " ", 
      "to", " ", 
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}], " ", "and", " ", "n"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], ")"}], " ", "corresponding", " ", "to", " ", 
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}]}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "but", " ", "we", " ", "can", " ", "deal", " ", "with", " ", "those", " ", 
    "individually"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6779595498485603`*^9, 3.6779596556387043`*^9}, {
  3.677970946153449*^9, 3.6779709470164757`*^9}, {3.685839655162949*^9, 
  3.6858396576426954`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SqrtBox[
     RowBox[{"1", "+", "n3"}]], 
    SqrtBox["2"]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n1", "+", 
        RowBox[{"\[ImaginaryI]", " ", "n2"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", "n3"}]]}], 
     RowBox[{
      SqrtBox["2"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["n1", "2"], "+", 
        SuperscriptBox["n2", "2"]}]]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.67795965946988*^9, 3.6779666219756017`*^9, 
  3.6779782009849954`*^9, 3.6858318125676093`*^9, 3.6960419826207743`*^9, 
  3.6961115499431553`*^9, 3.700954417653866*^9, 3.7009550263835897`*^9, 
  3.700958829446804*^9, 3.701306038904997*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "In", " ", "particular", " ", "for", " ", "the", " ", "GA5", " ", 
    "normals"}], ",", " ", "nA115", ",", " ", "nA225", ",", " ", 
   RowBox[{"nA335", " ", 
    RowBox[{"don", "'"}], "t", " ", "include", " ", "the", " ", "exception", 
    " ", 
    RowBox[{"case", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6960431390797763`*^9, 3.696043144831863*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"nA115", "\[IndentingNewLine]", "na225", "\[IndentingNewLine]", \
"nA335"}], "Input",
 CellChangeTimes->{{3.696042061748561*^9, 3.6960420659150968`*^9}, {
   3.6960421456007786`*^9, 3.696042156712323*^9}, {3.6960423292987237`*^9, 
   3.6960423556022735`*^9}, 3.69604245093471*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["3", "5"]]}], ",", 
   FractionBox["3", "5"], ",", 
   RowBox[{"-", 
    FractionBox["1", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.696042157179779*^9, 3.696042452954296*^9, 
  3.6961115519440823`*^9, 3.6961670607259665`*^9, 3.7009544326782093`*^9, 
  3.7009550275958896`*^9, 3.700958829463815*^9, 3.7013060389220085`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["3", "5"]]}], ",", 
   FractionBox["3", "5"], ",", 
   RowBox[{"-", 
    FractionBox["1", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.696042157179779*^9, 3.696042452954296*^9, 
  3.6961115519440823`*^9, 3.6961670607259665`*^9, 3.7009544326782093`*^9, 
  3.7009550275958896`*^9, 3.700958829463815*^9, 3.701306038923509*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["6"]}], "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.696042157179779*^9, 3.696042452954296*^9, 
  3.6961115519440823`*^9, 3.6961670607259665`*^9, 3.7009544326782093`*^9, 
  3.7009550275958896`*^9, 3.700958829463815*^9, 3.7013060389240093`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6960422934170055`*^9, 3.6960422974714637`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "filling", " ", "out", " ", "the", " ", "boundary", " ", "data", " ", "of", 
   " ", "HSA5P"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.67796992941486*^9, 3.6779699450003757`*^9}, 
   3.685839615298081*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aA51P", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"nA115", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"nA115", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nA115", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"nA115", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"nA115", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nA115", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA1P", "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6779669976128583`*^9, 3.677966998480116*^9}, {
  3.6779705677714157`*^9, 3.677970739697626*^9}, {3.685835819324812*^9, 
  3.6858358313476057`*^9}, {3.6859114543835745`*^9, 3.6859114549914255`*^9}, {
  3.6859146545009923`*^9, 3.685914654573167*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "20"], "-", 
       FractionBox["\[ImaginaryI]", "20"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SqrtBox[
         RowBox[{"5", "+", 
          RowBox[{"2", " ", 
           SqrtBox["5"]}]}]]}], "+", 
       RowBox[{
        SqrtBox[
         RowBox[{"5", "-", 
          RowBox[{"2", " ", 
           SqrtBox["5"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["15"]}], ")"}]}]}], ")"}]}], 
    SqrtBox["2"]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "20"], "+", 
       FractionBox["\[ImaginaryI]", "20"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SqrtBox[
         RowBox[{"5", "-", 
          RowBox[{"2", " ", 
           SqrtBox["5"]}]}]]}], "-", 
       RowBox[{
        SqrtBox[
         RowBox[{"5", "+", 
          RowBox[{"2", " ", 
           SqrtBox["5"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["15"]}], ")"}]}]}], ")"}]}], 
    SqrtBox["2"]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.677970740916122*^9, {3.677978202477851*^9, 3.6779782095550785`*^9}, 
   3.6858358416664305`*^9, 3.685911481625489*^9, 3.6859146581103725`*^9, 
   3.696042495396896*^9, 3.6961115800476213`*^9, 3.70095444774092*^9, 
   3.7009550302009077`*^9, 3.700958829488332*^9, 3.701306039525413*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aA51M", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"nA115", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"nA115", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nA115", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"nA115", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"nA115", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nA115", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA1M", "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6779707621254787`*^9, 3.677970768473052*^9}, {
  3.6858358482911067`*^9, 3.685835857291738*^9}, {3.685911465239767*^9, 
  3.685911465422962*^9}, {3.685914663620717*^9, 3.685914663684683*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"25", "-", 
       RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"25", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SqrtBox["3"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5", "-", "\[ImaginaryI]"}], ")"}], " ", 
      SqrtBox["5"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"9", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SqrtBox["15"]}]}], 
    RowBox[{"40", " ", 
     SqrtBox[
      RowBox[{"5", "-", 
       RowBox[{"2", " ", 
        SqrtBox["5"]}]}]]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{"10", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"]}], "+", 
     RowBox[{"6", " ", 
      SqrtBox["5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SqrtBox["15"]}]}], 
    RowBox[{"20", " ", 
     SqrtBox[
      RowBox[{"5", "-", 
       RowBox[{"2", " ", 
        SqrtBox["5"]}]}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.677970771310787*^9, {3.677978203284874*^9, 3.6779782106247406`*^9}, 
   3.6858358623723483`*^9, 3.6859114829041424`*^9, 3.6859146689295225`*^9, 
   3.6960424982133083`*^9, 3.6961115813520184`*^9, 3.700954449004243*^9, 
   3.7009550320553193`*^9, 3.700958829503843*^9, 3.7013060397160387`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aA52P", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"na225", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"na225", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"na225", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"na225", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"na225", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"na225", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA2P", "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6779707815703526`*^9, 3.6779708025507374`*^9}, {
  3.685835866802739*^9, 3.685835871963394*^9}, {3.685911467215418*^9, 
  3.6859114673112917`*^9}, {3.6859146763883824`*^9, 3.6859146764687967`*^9}, {
  3.696042464781763*^9, 3.6960424780715303`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", 
         SqrtBox["3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["3"]}], ")"}]}], "-", 
       RowBox[{
        SqrtBox["5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"10", "+", 
            RowBox[{"13", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
           SqrtBox["3"]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"20", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"3", " ", 
        SqrtBox["5"]}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "20"], "+", 
       FractionBox["\[ImaginaryI]", "20"]}], ")"}], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", 
         SqrtBox["3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
          SqrtBox["3"]}], ")"}]}], "+", 
       RowBox[{
        SqrtBox["5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"12", "+", 
            RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"6", "-", "\[ImaginaryI]"}], ")"}], " ", 
           SqrtBox["3"]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"3", " ", 
      SqrtBox["5"]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.6779708239916563`*^9, 3.6779782113692627`*^9, 
  3.685835885090382*^9, 3.6859114840803175`*^9, 3.685914690486271*^9, 
  3.6960425010802946`*^9, 3.696111584375815*^9, 3.7009544521269064`*^9, 
  3.7009550344556923`*^9, 3.7009588295188518`*^9, 3.701306040822774*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aA52M", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"na225", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"na225", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"na225", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"na225", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"na225", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"na225", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA2M", "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.677970990268159*^9, 3.677970997619035*^9}, {
  3.6858358788268223`*^9, 3.685835884458964*^9}, {3.6859114684556465`*^9, 
  3.6859114685674095`*^9}, {3.6859146813246884`*^9, 3.6859146814207525`*^9}, {
  3.6960424667196007`*^9, 3.6960424820617557`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"20", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"10", "+", 
        RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SqrtBox["3"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5", "-", 
        RowBox[{"14", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SqrtBox["5"]}], "-", 
     RowBox[{"9", " ", "\[ImaginaryI]", " ", 
      SqrtBox["15"]}]}], 
    RowBox[{"20", " ", 
     SqrtBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         SqrtBox["3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}]}]]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"10", "-", 
       RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{"15", " ", 
      SqrtBox["3"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"12", "+", 
        RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SqrtBox["5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SqrtBox["15"]}]}], 
    RowBox[{"20", " ", 
     SqrtBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         SqrtBox["3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}]}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.677971002023842*^9, 3.6779782121629395`*^9, 
  3.685835893632005*^9, 3.685911485063674*^9, 3.6859146910191245`*^9, 
  3.696042506297375*^9, 3.6961115866311536`*^9, 3.7009544595930853`*^9, 
  3.7009550357365413`*^9, 3.700958829535364*^9, 3.7013060411900167`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aA53P", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"nA335", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"nA335", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nA335", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"nA335", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"nA335", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nA335", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA3P", "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6779710195357876`*^9, 3.677971037443578*^9}, {
  3.6858358994591017`*^9, 3.6858359059386787`*^9}, {3.6859114716233597`*^9, 
  3.6859114717350736`*^9}, {3.685914685012636*^9, 3.6859146850846853`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "60"], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"10", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SqrtBox["2"]}], ")"}]}], "-", 
      RowBox[{
       SqrtBox["5"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["2"]}], ")"}]}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "48"}], " ", "\[ImaginaryI]"}], "+", 
      RowBox[{"36", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "-", 
      RowBox[{"5", " ", 
       SqrtBox["3"]}], "+", 
      RowBox[{"5", " ", 
       SqrtBox["6"]}], "+", 
      RowBox[{"2", " ", 
       SqrtBox["15"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["2"]}], ")"}]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SqrtBox["5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"5", " ", 
          SqrtBox["2"]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "60"], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"10", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SqrtBox["2"]}], ")"}]}], "-", 
      RowBox[{
       SqrtBox["5"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["2"]}], ")"}]}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "15"}], " ", "\[ImaginaryI]"}], "+", 
      RowBox[{"15", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "-", 
      RowBox[{"6", " ", 
       SqrtBox["3"]}], "+", 
      RowBox[{"4", " ", 
       SqrtBox["6"]}], "+", 
      RowBox[{
       SqrtBox["5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", "\[ImaginaryI]"}], "+", 
         RowBox[{"6", " ", "\[ImaginaryI]", " ", 
          SqrtBox["2"]}], "-", 
         RowBox[{"5", " ", 
          SqrtBox["3"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["6"]}]}], ")"}]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.677971052329231*^9, 3.6779782130224757`*^9, 
  3.685835909082598*^9, 3.6859114863999443`*^9, 3.6859146913783827`*^9, 
  3.696042509365472*^9, 3.696111589013206*^9, 3.7009544614454823`*^9, 
  3.7009550374247828`*^9, 3.7009588295508747`*^9, 3.7013060422762375`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aA53M", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"nA335", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"nA335", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nA335", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Ncoherent", "[", 
        RowBox[{
         RowBox[{"nA335", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"nA335", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nA335", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA3M", "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6779710692238073`*^9, 3.67797107398945*^9}, {
  3.685835911098136*^9, 3.6858359210744104`*^9}, {3.6859114733674393`*^9, 
  3.685911473487358*^9}, {3.685914687740447*^9, 3.6859146877959843`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "10"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"8", " ", 
         SqrtBox["5"]}]}], ")"}]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"4", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["5"]}], "+", 
        SqrtBox["10"]}], ")"}]}]}], 
    RowBox[{"20", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"10", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["2"]}], ")"}]}], "-", 
       RowBox[{
        SqrtBox["5"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          SqrtBox["2"]}], ")"}]}]}]]}]], ",", 
   FractionBox[
    RowBox[{"10", "+", 
     RowBox[{"15", " ", 
      SqrtBox["2"]}], "-", 
     RowBox[{"20", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"]}], "-", 
     RowBox[{"10", " ", "\[ImaginaryI]", " ", 
      SqrtBox["6"]}], "-", 
     RowBox[{"2", " ", 
      SqrtBox["10"]}], "+", 
     RowBox[{"10", " ", "\[ImaginaryI]", " ", 
      SqrtBox["15"]}], "+", 
     RowBox[{"5", " ", "\[ImaginaryI]", " ", 
      SqrtBox["30"]}]}], 
    RowBox[{"20", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"10", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["2"]}], ")"}]}], "-", 
       RowBox[{
        SqrtBox["5"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          SqrtBox["2"]}], ")"}]}]}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.6779711271939383`*^9, 3.677978213795538*^9, 
  3.685835922630992*^9, 3.6859114877681694`*^9, 3.6859146916986*^9, 
  3.6960425116527987`*^9, 3.6961115902449894`*^9, 3.7009544632457294`*^9, 
  3.7009550382328854`*^9, 3.700958829567385*^9, 3.7013060426484847`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6779632678809934`*^9, 3.6779633411712847`*^9}, 
   3.677970939855889*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "next", " ", "step", " ", "is", " ", "to", " ", "grab", " ", "the", " ", 
   RowBox[{"S", "^", "2"}], " ", "coordinates", " ", "for", " ", "the", " ", 
   RowBox[{"n", "'"}], "s", " ", "attached", " ", "to", " ", "gA5P"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.677971479414729*^9, 3.677971484040898*^9}, {
   3.677972336030711*^9, 3.6779723529967957`*^9}, 3.685839679328929*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Theta", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"ArcCos", "[", 
    RowBox[{"n", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Phi", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"ArcTan", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"n", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
         RowBox[{
          RowBox[{"n", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "^", "2"}]}], "]"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"n", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"n", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"n", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "^", "2"}]}], "]"}]}]}], ")"}]}],
      "]"}]}], "//", "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.6779730981429157`*^9, 3.6779731437427864`*^9}, {
  3.6779731994917483`*^9, 3.67797332268779*^9}, {3.6779760008471026`*^9, 
  3.6779760316836166`*^9}, {3.677977601105702*^9, 3.677977611347736*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"again", " ", "these", " ", "formulas", " ", 
    RowBox[{"don", "'"}], "t", " ", "work", " ", "for", " ", "n"}], " ", "=", 
   " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{"+", 
       RowBox[{"/", 
        RowBox[{"-", "1"}]}]}]}], ")"}], " ", "but", " ", "those", " ", 
    "cases", " ", "are", " ", "dealt", " ", "with", " ", "separately"}]}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.677973165589816*^9, 3.6779731934115143`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "the", " ", "final", " ", "step", " ", "is", " ", "to", " ", "grab", " ", 
    "SU", 
    RowBox[{"(", "2", ")"}], " ", "angle", " ", "parameters", " ", "from", 
    " ", "the", " ", "GA5P"}], ",", " ", 
   RowBox[{"GA5M", " ", 
    RowBox[{"matrices", ".", " ", "The"}], " ", "formula", " ", "below", " ", 
    "works", " ", "for", " ", "\[Gamma]", " ", "different", " ", "from", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ".", " ", "The"}], " ", "case", " ",
     "of", " ", "it", " ", "being", " ", "zero", " ", "can", " ", "be", " ", 
    "treated", " ", "separately", " ", "when", " ", "it", " ", "comes", " ", 
    RowBox[{"up", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.677976246420103*^9, 3.6779762727265363`*^9}, {
  3.677976413688637*^9, 3.6779764506581583`*^9}, {3.677976592898199*^9, 
  3.6779766048928804`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Gama", "[", "g_", "]"}], ":=", 
   RowBox[{
    RowBox[{"ArcCos", "[", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], 
       RowBox[{"g", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "]"}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Beta1", "[", "g_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "I"}], "/", "2"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", 
       RowBox[{"g", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "]"}]}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Beta2", "[", "g_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "I"}], "/", "2"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
       RowBox[{"g", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}]}], "//", 
    "FullSimplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.677976472758261*^9, 3.677976569645299*^9}, {
  3.677976610789645*^9, 3.67797661711578*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.68583597904846*^9, 3.6858360006007137`*^9}, {
   3.685836041888337*^9, 3.685836061479415*^9}, 3.685839643768924*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "So", " ", "now", " ", "we", " ", "can", " ", "plug", " ", "it", " ", 
    "all", " ", "into", " ", "the", " ", "derivative", " ", "matrix"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "key", " ", "difference", " ", "here", " ", "in", " ", 
    "comparison", " ", "to", " ", "the", " ", "equilateral", " ", "case", " ",
     "is", " ", "that", " ", "the", " ", "triangle", " ", "areas", " ", 
    RowBox[{"aren", "'"}], "t", " ", "all", " ", "the", " ", "same", " ", 
    "so", " ", "we", " ", "will", " ", "have", " ", "to", " ", "compute", " ",
     "them", " ", "and", " ", "insert", " ", "them", " ", "on", " ", "the", 
    " ", "derivative", " ", "matrix", " ", 
    RowBox[{"appropriately", "."}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.677976279133317*^9, 3.677976288141264*^9}, {
  3.685836068352479*^9, 3.6858360686002545`*^9}, {3.696042532502113*^9, 
  3.6960425786057777`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XA15", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Gamma]"}], ")"}]}], " ", ")"}], " ", 
    RowBox[{"Norm", "[", 
     RowBox[{"Cross", "[", 
      RowBox[{
       RowBox[{"vcA5", "-", "vbA5"}], ",", 
       RowBox[{"vfA5", "-", "vbA5"}]}], "]"}], "]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6961116185669317`*^9, 3.6961116956069193`*^9}, {
   3.6961120787637396`*^9, 3.6961120863997107`*^9}, {3.696112126226087*^9, 
   3.696112186985345*^9}, {3.696112241139954*^9, 3.696112254543826*^9}, 
   3.696112313530048*^9}],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   FractionBox["5", "3"]], 
  RowBox[{"4", " ", "\[Gamma]"}]]], "Output",
 CellChangeTimes->{3.69611166028588*^9, 3.696111696981167*^9, 
  3.696112149547029*^9, 3.696112187570072*^9, 3.696112265456833*^9, 
  3.7009545905142255`*^9, 3.7009550444279585`*^9, 3.700958829606883*^9, 
  3.7013060426855087`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XA25", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Gamma]"}], ")"}]}], " ", ")"}], " ", 
    RowBox[{"Norm", "[", 
     RowBox[{"Cross", "[", 
      RowBox[{"vcA5", ",", "vfA5"}], "]"}], "]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6961121918421197`*^9, 3.6961122275491695`*^9}, {
  3.696112263579462*^9, 3.696112310218856*^9}}],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   FractionBox["5", "3"]], 
  RowBox[{"4", " ", "\[Gamma]"}]]], "Output",
 CellChangeTimes->{3.6961122287331133`*^9, 3.6961122680424614`*^9, 
  3.700954591819426*^9, 3.7009550456840267`*^9, 3.7009588296213937`*^9, 
  3.701306042699314*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XA35", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Gamma]"}], ")"}]}], " ", ")"}], " ", 
    RowBox[{"Norm", "[", 
     RowBox[{"Cross", "[", 
      RowBox[{"vbA5", ",", "vfA5"}], "]"}], "]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6961122708983316`*^9, 3.696112324750808*^9}}],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   FractionBox["5", "3"]], 
  RowBox[{"4", " ", "\[Gamma]"}]]], "Output",
 CellChangeTimes->{3.696112326662922*^9, 3.7009545925294404`*^9, 
  3.700955046446157*^9, 3.700958829635903*^9, 3.701306042712823*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSA5Pn", "=", 
   RowBox[{"HSA5P", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", " ", "XA15"}], ",", 
      RowBox[{"xa25", "\[Rule]", " ", "XA25"}], ",", 
      RowBox[{"xa35", "\[Rule]", "XA35"}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aA51P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aA51P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aA52P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aA52P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aA53P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aA53P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aA51M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aA51M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aA52M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aA52M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aA53M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aA53M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "na551", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "na551", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "na552", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "na552", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "na553", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "na553", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GA5M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GA5M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GA5M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6779667049196053`*^9, 3.6779667381384387`*^9}, {
   3.6779669405205264`*^9, 3.6779669666329346`*^9}, {3.677967004347348*^9, 
   3.6779670795375175`*^9}, {3.6779671298020086`*^9, 3.677967134820552*^9}, {
   3.6779698999531264`*^9, 3.6779699088156366`*^9}, {3.677969951261798*^9, 
   3.6779700030457335`*^9}, {3.677970523967452*^9, 3.677970553554286*^9}, {
   3.677975992471666*^9, 3.677976113554017*^9}, {3.67797685317102*^9, 
   3.677976927612429*^9}, 3.6779777775449*^9, 3.6779785018431187`*^9, {
   3.6779787308008027`*^9, 3.6779787526829185`*^9}, {3.685836087267602*^9, 
   3.6858360975559835`*^9}, 3.685909569238575*^9, {3.6859096012627954`*^9, 
   3.685909612110615*^9}, {3.685911503034214*^9, 3.685911526705804*^9}, {
   3.696112374521121*^9, 3.6961124117705617`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSA5Pn", "//", "N"}]], "Input",
 CellChangeTimes->{{3.6779787688686895`*^9, 3.6779787714801855`*^9}, 
   3.6858361221719475`*^9, 3.685909578862425*^9, {3.68590962330151*^9, 
   3.685909628618826*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.5131486470747482`", "\[InvisibleSpace]", "-", 
          RowBox[{"1.6821478114469328`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.16671383628266662`", "\[InvisibleSpace]", "-", 
         RowBox[{"1.2436268763162408`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.4940734100775768`", "\[InvisibleSpace]", "-", 
         RowBox[{"0.5467544608472501`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.16671383628266662`", "\[InvisibleSpace]", "-", 
         RowBox[{"1.2436268763162408`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.0271259794837497`", "\[InvisibleSpace]", "-", 
         RowBox[{"0.30947065872739576`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.27958507993606585`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.4124992034169782`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.4940734100775768`", "\[InvisibleSpace]", "-", 
         RowBox[{"0.5467544608472501`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.27958507993606585`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.4124992034169782`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.2705516559463753`", "\[InvisibleSpace]", "-", 
          RowBox[{"1.4048884261076382`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.677978772173296*^9, 3.685836123272008*^9, 3.6859096293498363`*^9, 
   3.6859115481307373`*^9, 3.6859147066398945`*^9, 3.6961124192836027`*^9, {
   3.700954597058482*^9, 3.700954614129154*^9}, 3.7009549871904273`*^9, 
   3.7009550497781677`*^9, 3.7009588296964436`*^9, 3.701306042883437*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "expressing", " ", "result", " ", "numerically", " ", "just", " ", "as", 
    " ", "a", " ", 
    RowBox[{"check", ".", " ", "the"}], " ", "Immirzi", " ", "parameter", " ",
     "is", " ", "the", " ", "only", " ", "unspecified", " ", 
    RowBox[{"one", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "we", " ", "can", " ", "now", " ", "add", " ", "this", " ", 
      "contribution", " ", "in", " ", "the", " ", "proper", " ", "place", " ",
       "in", " ", "the", " ", "total", " ", "Hessian", " ", "matrix", " ", 
      "H"}], " ", "=", " ", 
     RowBox[{"Hpure", " ", "+", " ", 
      RowBox[{
       RowBox[{"Hcoupling", ".", " ", "For"}], " ", "example", " ", "looking",
        " ", "at", " ", "the", " ", "variables", " ", "list", " ", "of", " ", 
       "Spure"}]}]}], ",", " ", 
    RowBox[{
    "the", " ", "HA5Pn", " ", "matrix", " ", "should", " ", "be", " ", 
     "added", " ", "to", " ", "the", " ", 
     RowBox[{"(", 
      RowBox[{"7", ",", "7"}], ")"}], " ", "to", " ", 
     RowBox[{"(", 
      RowBox[{"9", ",", "9"}], ")"}], " ", "matrix", " ", "block", " ", "in", 
     " ", "the", " ", "pure", " ", 
     RowBox[{"Hessian", "."}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6858396897789755`*^9, 3.685839746911885*^9}, {
  3.6858397799354534`*^9, 3.6858398230959277`*^9}, {3.6859095245003858`*^9, 
  3.6859095536357985`*^9}, {3.6859096574500456`*^9, 3.6859096720740485`*^9}, {
  3.6859101069911222`*^9, 3.6859101198050585`*^9}, {3.6859104406658497`*^9, 
  3.685910471993471*^9}, {3.6859108009259224`*^9, 3.6859108521257057`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Hfinal", "=", "Hpure"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"6", "+", "i"}], ",", 
            RowBox[{"6", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSA5Pn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.685910500394292*^9, 3.685910501562151*^9}, {
   3.685910548345435*^9, 3.6859106458580065`*^9}, {3.685910793599039*^9, 
   3.6859107953743443`*^9}, {3.6859109461416373`*^9, 3.6859109464606133`*^9}, 
   3.6859239135559993`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "In", " ", "the", " ", "following", " ", "we", " ", "compute", " ", "the", 
    " ", "remaining", " ", "HS", " ", "matrices", " ", "for", " ", "the", " ",
     "remaining", " ", 
    RowBox[{"contributions", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "They", " ", "are", " ", "easy", " ", "to", " ", "compute", " ", 
     "because", " ", "the", " ", "form", " ", "of", " ", "the", " ", 
     "corresponding", " ", "action", " ", "terms", " ", "is", " ", "the", " ",
      "same", " ", "as", " ", "HSA5P", " ", "and", " ", "HSA5M", " ", 
     RowBox[{"(", 
      RowBox[{"to", " ", "be", " ", "computed", " ", "below"}], ")"}]}], ",", 
    " ", 
    RowBox[{
    "and", " ", "it", " ", "is", " ", "only", " ", "necessary", " ", "to", 
     " ", "replace", " ", "boundary", " ", "terms", " ", "in", " ", "the", 
     " ", "appropriate", " ", 
     RowBox[{"places", "."}]}]}], " ", "*)"}], " ", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859113569039545`*^9, 3.6859113754479666`*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"HSA5M", " ", "-", " ", 
   RowBox[{"terms", " ", "depending", " ", "on", " ", "gA5"}], "-"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859096993456745`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"varSA5M", "=", 
   RowBox[{"{", 
    RowBox[{"\[Gamma]A5M", ",", "\[Beta]1A5M", ",", "\[Beta]2A5M"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6859111772096057`*^9, 3.6859111830576596`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"HSA5M", "=", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "computing", " ", "derivatives", " ", "with", " ", "respect", " ", "to", 
     " ", "the", " ", "gA5"}], "-", " ", "parameters"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"HSA5M", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
         RowBox[{"D", "[", 
          RowBox[{"SA5", ",", 
           RowBox[{"varSA5M", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"varSA5M", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.569343717407962*^9, 3.5693437188720455`*^9}, {
   3.5693437744472246`*^9, 3.5693438130704336`*^9}, 3.5693446839942474`*^9, {
   3.5860110227901173`*^9, 3.5860110272263713`*^9}, {3.58713796663621*^9, 
   3.5871379787259016`*^9}, {3.663981898563851*^9, 3.6639819033922014`*^9}, 
   3.685837204539714*^9, {3.6859112170257263`*^9, 3.685911234346693*^9}, {
   3.685911329080779*^9, 3.685911345969165*^9}},
 FontFamily->"Courier New"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSA5Mn", "=", 
   RowBox[{"HSA5M", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", "XA15"}], ",", 
      RowBox[{"xa25", "\[Rule]", "XA25"}], ",", 
      RowBox[{"xa35", "\[Rule]", "XA35"}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aA51P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aA51P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aA52P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aA52P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aA53P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aA53P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aA51M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aA51M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aA52M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aA52M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aA53M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aA53M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "na551", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "na551", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "na552", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "na552", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "na553", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "na553", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GA5M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GA5M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GA5M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6779667049196053`*^9, 3.6779667381384387`*^9}, {
   3.6779669405205264`*^9, 3.6779669666329346`*^9}, {3.677967004347348*^9, 
   3.6779670795375175`*^9}, {3.6779671298020086`*^9, 3.677967134820552*^9}, {
   3.6779698999531264`*^9, 3.6779699088156366`*^9}, {3.677969951261798*^9, 
   3.6779700030457335`*^9}, {3.677970523967452*^9, 3.677970553554286*^9}, {
   3.677975992471666*^9, 3.677976113554017*^9}, {3.67797685317102*^9, 
   3.677976927612429*^9}, 3.6779777775449*^9, 3.6779785018431187`*^9, {
   3.6779787308008027`*^9, 3.6779787526829185`*^9}, {3.685836087267602*^9, 
   3.6858360975559835`*^9}, 3.685909569238575*^9, {3.6859096012627954`*^9, 
   3.685909612110615*^9}, {3.685911503034214*^9, 3.685911526705804*^9}, {
   3.685911573666142*^9, 3.685911579249742*^9}, {3.6961133864414663`*^9, 
   3.696113417322543*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSA5Mn", "//", "N"}]], "Input",
 CellChangeTimes->{{3.685911657412573*^9, 3.6859116578277507`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.1276959471505292`", "\[InvisibleSpace]", "-", 
          RowBox[{"1.38037861392697`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.3760798905196507`", "\[InvisibleSpace]", "+", 
          RowBox[{"4.1912662451815885`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2.0804782846158445`", "\[InvisibleSpace]", "-", 
         RowBox[{"3.1493685366614`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.3760798905196507`", "\[InvisibleSpace]", "+", 
          RowBox[{"4.1912662451815885`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.5943374098560428`", "\[InvisibleSpace]", "-", 
         RowBox[{"0.3759371338548534`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.8196514560744393`", "\[InvisibleSpace]", "-", 
          RowBox[{"1.5751118568973879`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2.0804782846158445`", "\[InvisibleSpace]", "-", 
         RowBox[{"3.1493685366614`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.8196514560744393`", "\[InvisibleSpace]", "-", 
          RowBox[{"1.5751118568973879`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.030489436280778`", "\[InvisibleSpace]", "+", 
          RowBox[{"2.2507438462123397`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685911659127524*^9, 3.6859147235126*^9, 
  3.685923932581608*^9, 3.696113425355483*^9, 3.7009559725563164`*^9, 
  3.7009588299731264`*^9, 3.7013060431326027`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "the", " ", "position", " ", "for", " ", "this", " ", "matrix", " ", "to", 
   " ", "be", " ", "summed", " ", "is", " ", 
   RowBox[{"(", 
    RowBox[{"25", ",", "25"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"27", ",", "27"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859116922132473`*^9, 3.685911723060181*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"24", "+", "i"}], ",", 
            RowBox[{"24", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSA5Mn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5693434187248783`*^9, 3.5693434195559263`*^9}, {
   3.5693434521157885`*^9, 3.5693434852166815`*^9}, {3.569343517723541*^9, 
   3.569343711461622*^9}, {3.5693438886647577`*^9, 3.5693438902758493`*^9}, {
   3.569344369998288*^9, 3.5693443729834585`*^9}, {3.569522438532428*^9, 
   3.5695224432646985`*^9}, {3.5860111742467804`*^9, 
   3.5860111782090073`*^9}, {3.586015055002747*^9, 3.5860150567098446`*^9}, {
   3.587137985240274*^9, 3.5871379954968605`*^9}, {3.5871380857370224`*^9, 
   3.5871380883681726`*^9}, {3.5871383711263456`*^9, 
   3.5871383711653476`*^9}, {3.5876286296338253`*^9, 3.5876286303608665`*^9}, 
   3.588000894161357*^9, {3.6639819073455515`*^9, 3.6639819178617163`*^9}, {
   3.685837208229121*^9, 3.685837213524237*^9}, 3.6859112216505847`*^9, {
   3.6859116482933874`*^9, 3.685911676268746*^9}, {3.6859117325401115`*^9, 
   3.685911734260115*^9}},
 FontFamily->"Courier New"],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"HSA6P", " ", "-", " ", 
   RowBox[{"terms", " ", "depending", " ", "on", " ", "gA6"}], "+"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859097177856793`*^9}, {
  3.685909858592054*^9, 3.6859098592400627`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "as", " ", "said", " ", "earlier", " ", "we", " ", "can", " ", "use", " ", 
    "the", " ", "same", " ", "derivatives", " ", "we", " ", "computed", " ", 
    "earlier"}], ",", " ", 
   RowBox[{
    RowBox[{"just", " ", "recalculating", " ", "boundary"}], "-", 
    RowBox[{"dependent", " ", "terms"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859141498250384`*^9, 3.6859141761368666`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"nA116", "\[IndentingNewLine]", "na226", "\[IndentingNewLine]", \
"nA336"}], "Input",
 CellChangeTimes->{{3.6859143013040695`*^9, 3.685914302503428*^9}, {
  3.6859144687497168`*^9, 3.6859144792857585`*^9}, {3.6961134386326*^9, 
  3.6961134386959915`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859143029192057`*^9, 3.685914480108919*^9, 
  3.685914730545931*^9, 3.6961134453750544`*^9, 3.6961669803893967`*^9, 
  3.7009559832829733`*^9, 3.700958830146377*^9, 3.701306043351247*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859143029192057`*^9, 3.685914480108919*^9, 
  3.685914730545931*^9, 3.6961134453750544`*^9, 3.6961669803893967`*^9, 
  3.7009559832829733`*^9, 3.700958830146377*^9, 3.7013060433527484`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859143029192057`*^9, 3.685914480108919*^9, 
  3.685914730545931*^9, 3.6961134453750544`*^9, 3.6961669803893967`*^9, 
  3.7009559832829733`*^9, 3.700958830146377*^9, 3.7013060433537483`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "necessary", " ", 
   RowBox[{"n", "'"}], "s", " ", "for", " ", "this", " ", "section", " ", 
   "are", " ", "all", " ", "equal", " ", "to", " ", "one", " ", "of", " ", 
   "the", " ", "Ncoherent", " ", 
   RowBox[{"formula", "'"}], "s", " ", 
   RowBox[{"exceptions", ".", " ", 
    RowBox[{"(", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{"-", "1"}]}], ")"}]}], " ", "corresponds", " ", "to", " ", 
   "the", " ", "coherent", " ", "state", " ", 
   RowBox[{"(", 
    RowBox[{"0", ",", "1"}], ")"}], " ", "which", " ", "we", " ", "replace", 
   " ", "manually"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.68591441066197*^9, 3.685914411574463*^9}, {
  3.68591446566993*^9, 3.685914512213414*^9}, {3.6859145424611273`*^9, 
  3.685914561428788*^9}, {3.685914596644516*^9, 3.685914598788657*^9}, {
  3.6859147612988176`*^9, 3.6859147814426093`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"aA61P", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{"0", ",", "1"}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA1P", "]"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"aA62P", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{"0", ",", "1"}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA2P", "]"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"aA63P", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{"0", ",", "1"}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA3P", "]"}]}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.6779669976128583`*^9, 3.677966998480116*^9}, {
  3.6779705677714157`*^9, 3.677970739697626*^9}, {3.685835819324812*^9, 
  3.6858358313476057`*^9}, {3.6859114543835745`*^9, 3.6859114549914255`*^9}, {
  3.6859135486569023`*^9, 3.6859135488015175`*^9}, {3.68591400584487*^9, 
  3.6859140065973024`*^9}, {3.6859140516457167`*^9, 3.68591407188649*^9}, {
  3.6859141321010017`*^9, 3.685914145284628*^9}, {3.685914182555875*^9, 
  3.685914206420431*^9}, {3.6859144206331725`*^9, 3.6859144367744937`*^9}, {
  3.685914734222169*^9, 3.6859147364304066`*^9}, {3.685914795405588*^9, 
  3.68591479681279*^9}, {3.6859148320755644`*^9, 3.685914839514894*^9}, {
  3.6859148729300737`*^9, 3.6859148742738066`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["#1", "4"]}], "+", 
       RowBox[{"400", " ", 
        SuperscriptBox["#1", "8"]}]}], "&"}], ",", "5"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["#1", "4"]}], "+", 
       RowBox[{"400", " ", 
        SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6859148915957627`*^9, 3.6961134625050926`*^9, 
  3.700955989177869*^9, 3.700958830168892*^9, 3.701306043474329*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["#1", "4"]}], "+", 
       RowBox[{"200", " ", 
        SuperscriptBox["#1", "8"]}], "-", 
       RowBox[{"375", " ", 
        SuperscriptBox["#1", "12"]}], "+", 
       RowBox[{"625", " ", 
        SuperscriptBox["#1", "16"]}]}], "&"}], ",", "13"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["#1", "4"]}], "+", 
       RowBox[{"200", " ", 
        SuperscriptBox["#1", "8"]}], "-", 
       RowBox[{"375", " ", 
        SuperscriptBox["#1", "12"]}], "+", 
       RowBox[{"625", " ", 
        SuperscriptBox["#1", "16"]}]}], "&"}], ",", "12"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6859148915957627`*^9, 3.6961134625050926`*^9, 
  3.700955989177869*^9, 3.700958830168892*^9, 3.7013060440952463`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"64", "-", 
       RowBox[{"1560", " ", 
        SuperscriptBox["#1", "4"]}], "+", 
       RowBox[{"9425", " ", 
        SuperscriptBox["#1", "8"]}], "+", 
       RowBox[{"6000", " ", 
        SuperscriptBox["#1", "12"]}], "+", 
       RowBox[{"40000", " ", 
        SuperscriptBox["#1", "16"]}]}], "&"}], ",", "9"}], "]"}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "5"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
         RowBox[{"12", " ", 
          SqrtBox["3"]}], "+", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SqrtBox["5"]}], "+", 
         RowBox[{"5", " ", 
          SqrtBox["15"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "4"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859148915957627`*^9, 3.6961134625050926`*^9, 
  3.700955989177869*^9, 3.700958830168892*^9, 3.7013060447646904`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"aA61M", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{"0", ",", "1"}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA1M", "]"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"aA62M", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{"0", ",", "1"}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA2M", "]"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"aA63M", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jn2", "[", 
     RowBox[{"0", ",", "1"}], "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "GA3M", "]"}]}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.68591400412389*^9, 3.6859140259326563`*^9}, {
  3.6859140566857443`*^9, 3.685914058837736*^9}, {3.685914217483387*^9, 
  3.6859142480670133`*^9}, {3.685914440256815*^9, 3.685914442118966*^9}, {
  3.685914747470213*^9, 3.6859147499180217`*^9}, {3.6859148802342224`*^9, 
  3.685914887953824*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["#1", "4"]}], "+", 
       RowBox[{"200", " ", 
        SuperscriptBox["#1", "8"]}], "-", 
       RowBox[{"375", " ", 
        SuperscriptBox["#1", "12"]}], "+", 
       RowBox[{"625", " ", 
        SuperscriptBox["#1", "16"]}]}], "&"}], ",", "13"}], "]"}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "4"], "+", 
       FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", "+", 
       SqrtBox["3"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["5"]}], ")"}]}], 
    SqrtBox[
     RowBox[{"10", "-", 
      RowBox[{"4", " ", 
       SqrtBox["5"]}]}]]]}], "}"}]], "Output",
 CellChangeTimes->{3.6859149106796737`*^9, 3.6961134695673103`*^9, 
  3.7009559927587423`*^9, 3.7009588301879077`*^9, 3.7013060449257965`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["#1", "4"]}], "+", 
       RowBox[{"400", " ", 
        SuperscriptBox["#1", "8"]}]}], "&"}], ",", "5"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["#1", "4"]}], "+", 
       RowBox[{"400", " ", 
        SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6859149106796737`*^9, 3.6961134695673103`*^9, 
  3.7009559927587423`*^9, 3.7009588301879077`*^9, 3.7013060451154227`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "5"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
         RowBox[{"12", " ", 
          SqrtBox["3"]}], "+", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SqrtBox["5"]}], "+", 
         RowBox[{"5", " ", 
          SqrtBox["15"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "4"}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"12", " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"]}], "+", 
         RowBox[{"4", " ", 
          SqrtBox["5"]}], "-", 
         RowBox[{"5", " ", "\[ImaginaryI]", " ", 
          SqrtBox["15"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "4"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859149106796737`*^9, 3.6961134695673103`*^9, 
  3.7009559927587423`*^9, 3.7009588301879077`*^9, 3.7013060454891706`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"nA661", "\[IndentingNewLine]", "nA662", "\[IndentingNewLine]", \
"nA663"}], "Input",
 CellChangeTimes->{{3.68591502838739*^9, 3.685915039031113*^9}, {
  3.6961134783230853`*^9, 3.6961134841803536`*^9}, {3.6961135635331097`*^9, 
  3.6961135638156166`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["3", "5"]]}], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     SqrtBox["5"]]}], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     SqrtBox["5"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.685915039680282*^9, 3.6961134736566906`*^9, 
  3.6961135647426157`*^9, 3.700955995590036*^9, 3.700958830206009*^9, 
  3.7013060455036798`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["3", "5"]], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     SqrtBox["5"]]}], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     SqrtBox["5"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.685915039680282*^9, 3.6961134736566906`*^9, 
  3.6961135647426157`*^9, 3.700955995590036*^9, 3.700958830206009*^9, 
  3.701306045505181*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox["2", 
    SqrtBox["5"]], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     SqrtBox["5"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.685915039680282*^9, 3.6961134736566906`*^9, 
  3.6961135647426157`*^9, 3.700955995590036*^9, 3.700958830206009*^9, 
  3.7013060455061884`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"GA6P", "\[IndentingNewLine]", "GA6M"}], "Input",
 CellChangeTimes->{{3.6859153454857297`*^9, 3.6859153486119576`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "4"], "+", 
        FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", 
        SqrtBox["3"]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["3"], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SqrtBox["3"]}], ")"}]}]]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["3"], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SqrtBox["3"]}], ")"}]}]]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "4"], "-", 
        FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859153493869123`*^9, 3.696113569885833*^9, 
  3.7009559994357986`*^9, 3.700958830224021*^9, 3.7013060455198746`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["3"], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SqrtBox["3"]}], ")"}]}]]}]}], ")"}]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], "+", 
       SqrtBox["3"]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SqrtBox["3"]}], ")"}]}]]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", "\[ImaginaryI]"}], ")"}], "+", 
        SqrtBox["3"]}], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SqrtBox["3"]}], ")"}]}]]}]]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["3"], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SqrtBox["3"]}], ")"}]}]]}]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6859153493869123`*^9, 3.696113569885833*^9, 
  3.7009559994357986`*^9, 3.700958830224021*^9, 3.7013060455218754`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"these", " ", "are", " ", "not", " ", 
   RowBox[{"(", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"+", 
      RowBox[{"/", 
       RowBox[{"-", " ", "1"}]}]}]}], ")"}], " ", "so", " ", "the", " ", 
   "formulas", " ", "for", " ", "theta", " ", "and", " ", "phi", " ", 
   "work"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859150439468207`*^9, 3.6859150693670187`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XA16", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Gamma]"}], ")"}]}], " ", ")"}], " ", 
    RowBox[{"Norm", "[", 
     RowBox[{"Cross", "[", 
      RowBox[{
       RowBox[{"vcA6", "-", "vbA6"}], ",", 
       RowBox[{"veA6", "-", "vbA6"}]}], "]"}], "]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6961116185669317`*^9, 3.6961116956069193`*^9}, {
   3.6961120787637396`*^9, 3.6961120863997107`*^9}, {3.696112126226087*^9, 
   3.696112186985345*^9}, {3.696112241139954*^9, 3.696112254543826*^9}, 
   3.696112313530048*^9, {3.6961135992895565`*^9, 3.6961136188342085`*^9}}],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   FractionBox["5", "3"]], 
  RowBox[{"4", " ", "\[Gamma]"}]]], "Output",
 CellChangeTimes->{3.69611166028588*^9, 3.696111696981167*^9, 
  3.696112149547029*^9, 3.696112187570072*^9, 3.696112265456833*^9, 
  3.696113642651125*^9, 3.7009560029808564`*^9, 3.7009588302495384`*^9, 
  3.7013060455383863`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XA26", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Gamma]"}], ")"}]}], " ", ")"}], " ", 
    RowBox[{"Norm", "[", 
     RowBox[{"Cross", "[", 
      RowBox[{"vcA6", ",", "veA6"}], "]"}], "]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6961121918421197`*^9, 3.6961122275491695`*^9}, {
  3.696112263579462*^9, 3.696112310218856*^9}, {3.6961136015286474`*^9, 
  3.6961136292833853`*^9}}],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   FractionBox["5", "3"]], 
  RowBox[{"4", " ", "\[Gamma]"}]]], "Output",
 CellChangeTimes->{3.6961122287331133`*^9, 3.6961122680424614`*^9, 
  3.6961136435834084`*^9, 3.7009560052683983`*^9, 3.700958830266549*^9, 
  3.701306045552396*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XA36", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Gamma]"}], ")"}]}], " ", ")"}], " ", 
    RowBox[{"Norm", "[", 
     RowBox[{"Cross", "[", 
      RowBox[{"vbA6", ",", "veA6"}], "]"}], "]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6961122708983316`*^9, 3.696112324750808*^9}, {
  3.6961136035411897`*^9, 3.6961136036044874`*^9}, {3.696113634625258*^9, 
  3.696113637461195*^9}}],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   FractionBox["5", "3"]], 
  RowBox[{"4", " ", "\[Gamma]"}]]], "Output",
 CellChangeTimes->{3.696112326662922*^9, 3.696113644167262*^9, 
  3.70095600645957*^9, 3.7009588302840605`*^9, 3.7013060455674057`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"HSA6Pn", "=", 
   RowBox[{"HSA5P", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", " ", "XA16"}], ",", 
      RowBox[{"xa25", "\[Rule]", "  ", "XA26"}], ",", 
      RowBox[{"xa35", "\[Rule]", " ", "XA36"}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aA61P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aA61P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aA62P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aA62P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aA63P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aA63P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aA61M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aA61M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aA62M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aA62M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aA63M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aA63M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "nA661", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "nA661", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "nA662", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "nA662", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "nA663", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "nA663", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GA6P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GA6P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GA6P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GA6M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GA6M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GA6M", "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"HSA6Pn", "//", "N"}]}], "Input",
 CellChangeTimes->{{3.6859149366849527`*^9, 3.685914994908167*^9}, {
  3.6859152827132993`*^9, 3.6859153050483923`*^9}, {3.6859154466229053`*^9, 
  3.685915448764009*^9}, {3.69611421736835*^9, 3.6961142326184063`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"15.00266035212604`", "\[InvisibleSpace]", "+", 
         RowBox[{"28.346773191480608`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"17.31442286997398`", "\[InvisibleSpace]", "-", 
          RowBox[{"7.073761918276788`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.804146488329917`", "\[InvisibleSpace]", "-", 
          RowBox[{"13.521319234568605`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"17.31442286997398`", "\[InvisibleSpace]", "-", 
          RowBox[{"7.073761918276788`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.2371823919763236`", "\[InvisibleSpace]", "+", 
          RowBox[{"13.952100309954787`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8.26587763908475`", "\[InvisibleSpace]", "+", 
          RowBox[{"4.699141593861705`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.804146488329917`", "\[InvisibleSpace]", "-", 
          RowBox[{"13.521319234568605`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8.26587763908475`", "\[InvisibleSpace]", "+", 
          RowBox[{"4.699141593861705`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.264147784086697`", "\[InvisibleSpace]", "-", 
          RowBox[{"1.7152053873181994`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.685915449953823*^9, {3.6859239451145473`*^9, 3.6859239455842333`*^9}, {
   3.696114242094244*^9, 3.6961142483258314`*^9}, 3.7009560108905506`*^9, 
   3.7009588303205843`*^9, 3.701306045607933*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "matrix", " ", "goes", " ", "in", " ", "the", " ", "positions",
    " ", 
   RowBox[{"(", 
    RowBox[{"10", ",", "10"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"12", ",", "12"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859154727805247`*^9, 3.6859154977226915`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"9", "+", "i"}], ",", 
            RowBox[{"9", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSA6Pn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6859155069630013`*^9, 3.685915517531517*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"HSA6M", " ", "-", " ", 
    RowBox[{"terms", " ", "depending", " ", "on", " ", "gA6"}], "-"}], " ", 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"HSA6Mn", "=", 
     RowBox[{"HSA5M", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"xa15", "\[Rule]", " ", "XA16"}], ",", 
        RowBox[{"xa25", "\[Rule]", "  ", "XA26"}], ",", 
        RowBox[{"xa35", "\[Rule]", " ", "XA36"}], ",", 
        RowBox[{"a11P", "\[Rule]", " ", 
         RowBox[{"aA61P", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"a12P", "\[Rule]", " ", 
         RowBox[{"aA61P", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"a21P", "\[Rule]", "  ", 
         RowBox[{"aA62P", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"a22P", "\[Rule]", "  ", 
         RowBox[{"aA62P", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"a31P", "\[Rule]", "  ", 
         RowBox[{"aA63P", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"a32P", "\[Rule]", "  ", 
         RowBox[{"aA63P", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"a11M", "\[Rule]", " ", 
         RowBox[{"aA61M", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"a12M", "\[Rule]", " ", 
         RowBox[{"aA61M", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"a21M", "\[Rule]", "  ", 
         RowBox[{"aA62M", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"a22M", "\[Rule]", "  ", 
         RowBox[{"aA62M", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"a31M", "\[Rule]", "  ", 
         RowBox[{"aA63M", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"a32M", "\[Rule]", "  ", 
         RowBox[{"aA63M", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"\[Theta]A15", "\[Rule]", 
         RowBox[{"Theta", "[", "nA661", "]"}]}], ",", 
        RowBox[{"\[Phi]A15", "\[Rule]", 
         RowBox[{"Phi", "[", "nA661", "]"}]}], ",", 
        RowBox[{"\[Theta]A25", "\[Rule]", 
         RowBox[{"Theta", "[", "nA662", "]"}]}], ",", 
        RowBox[{"\[Phi]A25", "\[Rule]", 
         RowBox[{"Phi", "[", "nA662", "]"}]}], ",", 
        RowBox[{"\[Theta]A35", "\[Rule]", 
         RowBox[{"Theta", "[", "nA663", "]"}]}], ",", 
        RowBox[{"\[Phi]A35", "\[Rule]", 
         RowBox[{"Phi", "[", "nA663", "]"}]}], ",", 
        RowBox[{"\[Gamma]A5P", "\[Rule]", 
         RowBox[{"Gama", "[", "GA6P", "]"}]}], ",", 
        RowBox[{"\[Beta]1A5P", "\[Rule]", 
         RowBox[{"Beta1", "[", "GA6P", "]"}]}], ",", 
        RowBox[{"\[Beta]2A5P", "\[Rule]", 
         RowBox[{"Beta2", "[", "GA6P", "]"}]}], ",", 
        RowBox[{"\[Gamma]A5M", "\[Rule]", 
         RowBox[{"Gama", "[", "GA6M", "]"}]}], ",", 
        RowBox[{"\[Beta]1A5M", "\[Rule]", 
         RowBox[{"Beta1", "[", "GA6M", "]"}]}], ",", 
        RowBox[{"\[Beta]2A5M", "\[Rule]", 
         RowBox[{"Beta2", "[", "GA6M", "]"}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"HSA6Mn", "//", "N"}]}]}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859097217452183`*^9}, {
   3.6859098628800664`*^9, 3.685909862968175*^9}, {3.685914774585805*^9, 
   3.6859147769201765`*^9}, {3.685915563500447*^9, 3.6859156020295887`*^9}, {
   3.685915670522368*^9, 3.6859156729621544`*^9}, 3.696114270035642*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.5972408922920482`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.9136775294247056`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.662656952334316`", "\[InvisibleSpace]", "-", 
         RowBox[{"1.9033809124717953`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3.645073486301654`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.9777076855077271`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.662656952334316`", "\[InvisibleSpace]", "-", 
         RowBox[{"1.9033809124717953`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.04518710929587666`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.7699964662136084`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.015220427041939`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.11757291098259443`", " ", "\[ImaginaryI]"}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3.645073486301654`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.9777076855077271`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.015220427041939`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.11757291098259443`", " ", "\[ImaginaryI]"}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.7534333368501483`", "\[InvisibleSpace]", "-", 
         RowBox[{"2.2496493746049633`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685915673497324*^9, 3.6961142739326315`*^9, 
  3.7009560175218544`*^9, 3.7009588305182157`*^9, 3.701306045802061*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "matrix", " ", "goes", " ", "in", " ", "the", " ", "positions",
    " ", 
   RowBox[{"(", 
    RowBox[{"28", ",", "28"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"30", ",", "30"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859154727805247`*^9, 3.6859154977226915`*^9}, {
  3.6859157091050124`*^9, 3.68591571454422*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"27", "+", "i"}], ",", 
            RowBox[{"27", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSA6Mn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6859155069630013`*^9, 3.685915517531517*^9}, {
  3.685915720880968*^9, 3.685915726344885*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"HSB4P", " ", "-", " ", 
   RowBox[{"terms", " ", "depending", " ", "on", " ", "gB4"}], "+"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859097302577167`*^9}, {
  3.68590986874432*^9, 3.6859098709679403`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"nB114", "\[IndentingNewLine]", "nB224", "\[IndentingNewLine]", \
"nB334", "\[IndentingNewLine]", "nB441", "\[IndentingNewLine]", "nB442", "\
\[IndentingNewLine]", 
 RowBox[{"nB443", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"tracking", " ", "exceptions"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.685915803081072*^9, 3.685915837055495*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox[
    RowBox[{"2", " ", 
     SqrtBox["6"]}], "5"], ",", 
   FractionBox["1", "5"]}], "}"}]], "Output",
 CellChangeTimes->{3.6859158406325636`*^9, 3.6961142841618495`*^9, 
  3.696166964780569*^9, 3.700956023560481*^9, 3.700958830694664*^9, 
  3.701306046028288*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["3", "5"]]}], ",", 
   FractionBox["3", "5"], ",", 
   RowBox[{"-", 
    FractionBox["1", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859158406325636`*^9, 3.6961142841618495`*^9, 
  3.696166964780569*^9, 3.700956023560481*^9, 3.700958830694664*^9, 
  3.7013060460302887`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["6"]}], "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859158406325636`*^9, 3.6961142841618495`*^9, 
  3.696166964780569*^9, 3.700956023560481*^9, 3.700958830694664*^9, 
  3.701306046031289*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["3", "5"]]}], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     SqrtBox["5"]]}], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     SqrtBox["5"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859158406325636`*^9, 3.6961142841618495`*^9, 
  3.696166964780569*^9, 3.700956023560481*^9, 3.700958830694664*^9, 
  3.7013060460322886`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox["2", 
    SqrtBox["5"]], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     SqrtBox["5"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859158406325636`*^9, 3.6961142841618495`*^9, 
  3.696166964780569*^9, 3.700956023560481*^9, 3.700958830694664*^9, 
  3.7013060460332904`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["3", "5"]], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     SqrtBox["5"]]}], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     SqrtBox["5"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859158406325636`*^9, 3.6961142841618495`*^9, 
  3.696166964780569*^9, 3.700956023560481*^9, 3.700958830694664*^9, 
  3.7013060460337906`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB41P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nB114", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nB114", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nB114", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nB114", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nB114", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nB114", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB1P", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859157613522053`*^9, 3.6859157987104874`*^9}, {
   3.6859158561738477`*^9, 3.6859158612783203`*^9}, {3.68591589294135*^9, 
   3.685916034163471*^9}, 3.6859162108058333`*^9, 3.6859162774991646`*^9, 
   3.685916473193573*^9, 3.685916670790716*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB42P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nB224", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nB224", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nB224", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nB224", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nB224", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nB224", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB2P", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{3.6859162208142405`*^9, 3.685916260418852*^9, 
  3.68591647874555*^9, 3.685916674014324*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB43P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nB334", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nB334", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nB334", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nB334", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nB334", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nB334", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB3P", "]"}]}], "//", 
     "FullSimplify"}]}], ";"}], "\n"}]], "Input",
 CellChangeTimes->{3.685916226020647*^9, 3.6859162576512327`*^9, 
  3.6859166766145706`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB41M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nB114", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nB114", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nB114", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nB114", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nB114", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nB114", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB1M", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859162306367188`*^9, 3.685916253627245*^9}, 
   3.6859166790234785`*^9, {3.6961144644587803`*^9, 3.6961144646662493`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB42M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nB224", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nB224", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nB224", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nB224", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nB224", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nB224", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB2M", "]"}]}], "//", 
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859162347880526`*^9, 3.6859162488844624`*^9}, 
   3.685916681118412*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"aB43M", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Jn2", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ncoherent", "[", 
         RowBox[{
          RowBox[{"nB334", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"nB334", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"nB334", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Ncoherent", "[", 
         RowBox[{
          RowBox[{"nB334", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"nB334", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"nB334", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
     RowBox[{"ConjugateTranspose", "[", "GB3M", "]"}]}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{3.68591624520335*^9, 3.6859166868544807`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{"GB4P", "\[IndentingNewLine]", 
 RowBox[{"GB4M", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"tracking", " ", "exceptions"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6859168995074325`*^9, 3.685916926138877*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "4"], "+", 
        FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], "-", 
        FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "4"], "+", 
        FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         SqrtBox["3"]}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859169148040657`*^9, 3.696114476542432*^9, 
  3.700956038686435*^9, 3.7009588307422695`*^9, 3.7013060504505367`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "4"], "+", 
        FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], ")"}]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], "+", 
       SqrtBox["3"]}], 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", "\[ImaginaryI]"}], ")"}], "+", 
        SqrtBox["3"]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["3"]}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         SqrtBox["3"]}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859169148040657`*^9, 3.696114476542432*^9, 
  3.700956038686435*^9, 3.7009588307422695`*^9, 3.701306050452038*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XB14", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Gamma]"}], ")"}]}], " ", ")"}], " ", 
    RowBox[{"Norm", "[", 
     RowBox[{"Cross", "[", 
      RowBox[{
       RowBox[{"vcB4", "-", "vbB4"}], ",", 
       RowBox[{"vfB4", "-", "vbB4"}]}], "]"}], "]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6961116185669317`*^9, 3.6961116956069193`*^9}, {
   3.6961120787637396`*^9, 3.6961120863997107`*^9}, {3.696112126226087*^9, 
   3.696112186985345*^9}, {3.696112241139954*^9, 3.696112254543826*^9}, 
   3.696112313530048*^9, {3.6961135992895565`*^9, 3.6961136188342085`*^9}, {
   3.6961145178974247`*^9, 3.696114567749551*^9}}],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   FractionBox["5", "3"]], 
  RowBox[{"4", " ", "\[Gamma]"}]]], "Output",
 CellChangeTimes->{3.69611166028588*^9, 3.696111696981167*^9, 
  3.696112149547029*^9, 3.696112187570072*^9, 3.696112265456833*^9, 
  3.696113642651125*^9, 3.696114568290162*^9, 3.700956040418501*^9, 
  3.700958830761281*^9, 3.70130605046655*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XB24", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Gamma]"}], ")"}]}], " ", ")"}], " ", 
    RowBox[{"Norm", "[", 
     RowBox[{"Cross", "[", 
      RowBox[{"vcB4", ",", "vfB4"}], "]"}], "]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6961121918421197`*^9, 3.6961122275491695`*^9}, {
  3.696112263579462*^9, 3.696112310218856*^9}, {3.6961136015286474`*^9, 
  3.6961136292833853`*^9}, {3.6961145245411315`*^9, 3.696114531283385*^9}, {
  3.696114573642907*^9, 3.6961145850733657`*^9}}],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   FractionBox["5", "3"]], 
  RowBox[{"4", " ", "\[Gamma]"}]]], "Output",
 CellChangeTimes->{3.6961122287331133`*^9, 3.6961122680424614`*^9, 
  3.6961136435834084`*^9, 3.6961145956383114`*^9, 3.7009560416411057`*^9, 
  3.7009588307782927`*^9, 3.701306050479556*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XB34", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Gamma]"}], ")"}]}], " ", ")"}], " ", 
    RowBox[{"Norm", "[", 
     RowBox[{"Cross", "[", 
      RowBox[{"vbB4", ",", "vfB4"}], "]"}], "]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6961122708983316`*^9, 3.696112324750808*^9}, {
  3.6961136035411897`*^9, 3.6961136036044874`*^9}, {3.696113634625258*^9, 
  3.696113637461195*^9}, {3.6961145272955728`*^9, 3.6961145288401957`*^9}, {
  3.696114626112777*^9, 3.6961146324023733`*^9}}],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   FractionBox["5", "3"]], 
  RowBox[{"4", " ", "\[Gamma]"}]]], "Output",
 CellChangeTimes->{3.696112326662922*^9, 3.696113644167262*^9, 
  3.6961146330089474`*^9, 3.700956043128465*^9, 3.7009588307963047`*^9, 
  3.7013060504935656`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSB4Pn", "=", 
   RowBox[{"HSA5P", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", " ", "XB14"}], ",", 
      RowBox[{"xa25", "\[Rule]", " ", "XB24"}], ",", 
      RowBox[{"xa35", "\[Rule]", "XB34"}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aB41P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aB41P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aB42P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aB42P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aB43P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aB43P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aB41M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aB41M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aB42M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aB42M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aB43M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aB43M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "nB441", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "nB441", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "nB442", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "nB442", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "nB443", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "nB443", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GB4P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB4P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB4P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GB4M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB4M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB4M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6859168004565763`*^9, 3.685916895007552*^9}, {
  3.6961146433897705`*^9, 3.6961146545328813`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSB4Pn", "//", "N"}]], "Input",
 CellChangeTimes->{{3.685916939090974*^9, 3.6859169410908537`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.044299589771776`", "\[InvisibleSpace]", "-", 
          RowBox[{"1.5832830557377688`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.8117038300894827`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.6510668469649286`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.37109307828061033`", "\[InvisibleSpace]", "-", 
          RowBox[{"0.44319215314453675`", " ", "\[ImaginaryI]"}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.8117038300894827`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.6510668469649286`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.4890894917889368`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.20842103612925178`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.12306665299303078`", "\[InvisibleSpace]", "-", 
         RowBox[{"0.21379226211611801`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.37109307828061033`", "\[InvisibleSpace]", "-", 
          RowBox[{"0.44319215314453675`", " ", "\[ImaginaryI]"}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.12306665299303078`", "\[InvisibleSpace]", "-", 
         RowBox[{"0.21379226211611801`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.033060303096950905`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.9364291091055721`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685916941648793*^9, 3.685917335208517*^9, 
  3.6961146641477814`*^9, 3.700956052654402*^9, 3.7009588308348293`*^9, 
  3.7013060505405965`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "matrix", " ", "goes", " ", "in", " ", "the", " ", "positions",
    " ", 
   RowBox[{"(", 
    RowBox[{"16", ",", "16"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"18", ",", "18"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859154727805247`*^9, 3.6859154977226915`*^9}, {
  3.6859157091050124`*^9, 3.68591571454422*^9}, {3.6859172659276776`*^9, 
  3.685917271535285*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"15", "+", "i"}], ",", 
            RowBox[{"15", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSB4Pn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6859155069630013`*^9, 3.685915517531517*^9}, {
  3.685915720880968*^9, 3.685915726344885*^9}, {3.685917278808383*^9, 
  3.685917288440482*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"HSB4M", " ", "-", " ", 
   RowBox[{"terms", " ", "depending", " ", "on", " ", "gB4"}], "-"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859096993456745`*^9}, {
  3.6859097410655603`*^9, 3.685909741313261*^9}, {3.685909877880012*^9, 
  3.6859098790475893`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSB4Mn", "=", 
   RowBox[{"HSA5M", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", " ", "XB14"}], ",", 
      RowBox[{"xa25", "\[Rule]", " ", "XB24"}], ",", 
      RowBox[{"xa35", "\[Rule]", "XB34"}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aB41P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aB41P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aB42P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aB42P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aB43P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aB43P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aB41M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aB41M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aB42M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aB42M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aB43M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aB43M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "nB441", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "nB441", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "nB442", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "nB442", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "nB443", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "nB443", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GB4P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB4P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB4P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GB4M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB4M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB4M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.685917320594577*^9, 3.6859173295388412`*^9}, 
   3.69611468230678*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSB4Mn", "//", "N"}]], "Input",
 CellChangeTimes->{{3.6859173455753*^9, 3.6859173458068085`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.07184269703649822`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.08511476562737852`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.8577362282686108`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.5665031570375089`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.4885626790685631`", "\[InvisibleSpace]", "-", 
         RowBox[{"0.9077350321756606`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.8577362282686108`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.5665031570375089`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.15275788128466666`", "\[InvisibleSpace]", "-", 
         RowBox[{"0.9911557601767872`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.09031246476614285`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.1782220131688524`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.4885626790685631`", "\[InvisibleSpace]", "-", 
         RowBox[{"0.9077350321756606`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.09031246476614285`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.1782220131688524`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.18867922980291557`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.9878932957406106`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685917346425896*^9, 3.696114689747254*^9, 
  3.7009560618597293`*^9, 3.700958831101508*^9, 3.7013060507687488`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "matrix", " ", "goes", " ", "in", " ", "the", " ", "positions",
    " ", 
   RowBox[{"(", 
    RowBox[{"34", ",", "34"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"36", ",", "36"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859154727805247`*^9, 3.6859154977226915`*^9}, {
  3.6859157091050124`*^9, 3.68591571454422*^9}, {3.6859172659276776`*^9, 
  3.685917271535285*^9}, {3.6859173982863293`*^9, 3.6859174053498535`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"33", "+", "i"}], ",", 
            RowBox[{"33", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSB4Mn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6859155069630013`*^9, 3.685915517531517*^9}, {
  3.685915720880968*^9, 3.685915726344885*^9}, {3.685917278808383*^9, 
  3.685917288440482*^9}, {3.685917411695182*^9, 3.6859174185987864`*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"HSB6P", " ", "-", " ", 
   RowBox[{"terms", " ", "depending", " ", "on", " ", "gB6"}], "+"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859096993456745`*^9}, {
  3.685909746297923*^9, 3.685909754289979*^9}, {3.6859098832155404`*^9, 
  3.6859098841755295`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"nB116", "\[IndentingNewLine]", "nB226", "\[IndentingNewLine]", \
"nB336", "\[IndentingNewLine]", "nB661", "\[IndentingNewLine]", "nB662", "\
\[IndentingNewLine]", 
 RowBox[{"nB663", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"tracking", " ", "exceptions"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.685915803081072*^9, 3.685915837055495*^9}, {
  3.685917454013518*^9, 3.6859174660530863`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.685917546947301*^9, 3.696114698107994*^9, 
  3.7009560821451235`*^9, 3.7009588312911325`*^9, 3.7013060509508686`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685917546947301*^9, 3.696114698107994*^9, 
  3.7009560821451235`*^9, 3.7009588312911325`*^9, 3.7013060509523697`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685917546947301*^9, 3.696114698107994*^9, 
  3.7009560821451235`*^9, 3.7009588312911325`*^9, 3.70130605095287*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["3", "5"]], ",", 
   FractionBox["1", 
    SqrtBox["5"]], ",", 
   FractionBox["1", 
    SqrtBox["5"]]}], "}"}]], "Output",
 CellChangeTimes->{3.685917546947301*^9, 3.696114698107994*^9, 
  3.7009560821451235`*^9, 3.7009588312911325`*^9, 3.701306050953871*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox["2", 
     SqrtBox["5"]]}], ",", 
   FractionBox["1", 
    SqrtBox["5"]]}], "}"}]], "Output",
 CellChangeTimes->{3.685917546947301*^9, 3.696114698107994*^9, 
  3.7009560821451235`*^9, 3.7009588312911325`*^9, 3.701306050954871*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["3", "5"]]}], ",", 
   FractionBox["1", 
    SqrtBox["5"]], ",", 
   FractionBox["1", 
    SqrtBox["5"]]}], "}"}]], "Output",
 CellChangeTimes->{3.685917546947301*^9, 3.696114698107994*^9, 
  3.7009560821451235`*^9, 3.7009588312911325`*^9, 3.701306050955372*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB61P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"1", ",", "0"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB1P", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859157613522053`*^9, 3.6859157987104874`*^9}, {
   3.6859158561738477`*^9, 3.6859158612783203`*^9}, {3.68591589294135*^9, 
   3.685916034163471*^9}, 3.6859162108058333`*^9, 3.6859162774991646`*^9, 
   3.685916473193573*^9, 3.685916670790716*^9, {3.6859175797094355`*^9, 
   3.6859176240276585`*^9}, {3.696115536636402*^9, 3.6961155367479577`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB62P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"0", ",", "1"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB2P", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.6859162208142405`*^9, 3.685916260418852*^9, 3.68591647874555*^9, 
   3.685916674014324*^9, {3.685917582573449*^9, 3.6859175826292515`*^9}, {
   3.68591764007611*^9, 3.6859176701632633`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB63P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"0", ",", "1"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB3P", "]"}]}], "//", 
     "FullSimplify"}]}], ";"}], "\n"}]], "Input",
 CellChangeTimes->{
  3.685916226020647*^9, 3.6859162576512327`*^9, 3.6859166766145706`*^9, {
   3.685917584357441*^9, 3.6859175844371696`*^9}, {3.685917648867813*^9, 
   3.685917649011922*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB61M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"1", ",", "0"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB1M", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859157613522053`*^9, 3.6859157987104874`*^9}, {
   3.6859158561738477`*^9, 3.6859158612783203`*^9}, {3.68591589294135*^9, 
   3.685916034163471*^9}, 3.6859162108058333`*^9, 3.6859162774991646`*^9, 
   3.685916473193573*^9, 3.685916670790716*^9, {3.6859175797094355`*^9, 
   3.6859176240276585`*^9}, {3.6859176923310776`*^9, 3.685917706299237*^9}, {
   3.696115568143034*^9, 3.6961156341099725`*^9}, {3.6961657740558968`*^9, 
   3.696165803637433*^9}, {3.6961659750867095`*^9, 3.696165995884179*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB62M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"0", ",", "1"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB2M", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.6859162208142405`*^9, 3.685916260418852*^9, 3.68591647874555*^9, 
   3.685916674014324*^9, {3.685917582573449*^9, 3.6859175826292515`*^9}, {
   3.68591764007611*^9, 3.685917702963398*^9}, {3.6961156592955875`*^9, 
   3.696115670545975*^9}, {3.696165777054843*^9, 3.696165777420308*^9}, {
   3.696165813202691*^9, 3.6961658155581975`*^9}, {3.696165981345373*^9, 
   3.69616599850749*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aB63M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"0", ",", "1"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GB3M", "]"}]}], "//", 
     "FullSimplify"}]}], ";"}], "\n", "\n"}]], "Input",
 CellChangeTimes->{
  3.685916226020647*^9, 3.6859162576512327`*^9, 3.6859166766145706`*^9, {
   3.685917584357441*^9, 3.6859175844371696`*^9}, {3.685917648867813*^9, 
   3.685917649011922*^9}, {3.6859176973557014`*^9, 3.6859176997464743`*^9}, {
   3.696115677952668*^9, 3.69611569150353*^9}, 3.6961157401354547`*^9, {
   3.69616577998503*^9, 3.696165780298623*^9}, {3.6961658596391726`*^9, 
   3.6961658733360195`*^9}, {3.6961659918421087`*^9, 3.69616600067213*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"GB6P", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"GB6M", " ", "//", "MatrixForm", 
  RowBox[{"(*", " ", 
   RowBox[{"tracking", " ", "exceptions"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6859168995074325`*^9, 3.685916926138877*^9}, {
  3.6859177358100824`*^9, 3.6859177367382298`*^9}, {3.696166013606275*^9, 
  3.696166021973541*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "2"], "-", 
       FractionBox["\[ImaginaryI]", "2"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", 
       FractionBox["\[ImaginaryI]", "2"]}]},
     {
      RowBox[{
       FractionBox["1", "2"], "+", 
       FractionBox["\[ImaginaryI]", "2"]}], 
      RowBox[{
       FractionBox["1", "2"], "+", 
       FractionBox["\[ImaginaryI]", "2"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.685917737265656*^9, 3.696115480033609*^9, 3.6961157473851943`*^9, {
   3.6961660092417727`*^9, 3.696166022674909*^9}, 3.700956107339768*^9, 
   3.7009588313501716`*^9, 3.701306053203863*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "4"], "+", 
         FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         SqrtBox["3"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "4"], "+", 
         FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         SqrtBox["3"]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "4"], "+", 
         FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "4"], "-", 
         FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         SqrtBox["3"]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.685917737265656*^9, 3.696115480033609*^9, 3.6961157473851943`*^9, {
   3.6961660092417727`*^9, 3.696166022674909*^9}, 3.700956107339768*^9, 
   3.7009588313501716`*^9, 3.7013060532063646`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XB16", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Gamma]"}], ")"}]}], " ", ")"}], " ", 
    RowBox[{"Norm", "[", 
     RowBox[{"Cross", "[", 
      RowBox[{
       RowBox[{"vcB6", "-", "vbB6"}], ",", 
       RowBox[{"vdB6", "-", "vbB6"}]}], "]"}], "]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6961116185669317`*^9, 3.6961116956069193`*^9}, {
   3.6961120787637396`*^9, 3.6961120863997107`*^9}, {3.696112126226087*^9, 
   3.696112186985345*^9}, {3.696112241139954*^9, 3.696112254543826*^9}, 
   3.696112313530048*^9, {3.6961135992895565`*^9, 3.6961136188342085`*^9}, {
   3.6961145178974247`*^9, 3.696114567749551*^9}, {3.696115777321081*^9, 
   3.6961158156800423`*^9}}],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   FractionBox["5", "3"]], 
  RowBox[{"4", " ", "\[Gamma]"}]]], "Output",
 CellChangeTimes->{3.69611166028588*^9, 3.696111696981167*^9, 
  3.696112149547029*^9, 3.696112187570072*^9, 3.696112265456833*^9, 
  3.696113642651125*^9, 3.696114568290162*^9, 3.6961158291472836`*^9, 
  3.7009561090898333`*^9, 3.7009588313721857`*^9, 3.7013060532198734`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XB26", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Gamma]"}], ")"}]}], " ", ")"}], " ", 
    RowBox[{"Norm", "[", 
     RowBox[{"Cross", "[", 
      RowBox[{"vcB6", ",", "vdB6"}], "]"}], "]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6961121918421197`*^9, 3.6961122275491695`*^9}, {
  3.696112263579462*^9, 3.696112310218856*^9}, {3.6961136015286474`*^9, 
  3.6961136292833853`*^9}, {3.6961145245411315`*^9, 3.696114531283385*^9}, {
  3.696114573642907*^9, 3.6961145850733657`*^9}, {3.6961157796970396`*^9, 
  3.696115820853895*^9}}],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   FractionBox["5", "3"]], 
  RowBox[{"4", " ", "\[Gamma]"}]]], "Output",
 CellChangeTimes->{3.6961122287331133`*^9, 3.6961122680424614`*^9, 
  3.6961136435834084`*^9, 3.6961145956383114`*^9, 3.696115831431919*^9, 
  3.700956110399542*^9, 3.700958831389698*^9, 3.7013060532328825`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XB36", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Gamma]"}], ")"}]}], " ", ")"}], " ", 
    RowBox[{"Norm", "[", 
     RowBox[{"Cross", "[", 
      RowBox[{"vbB6", ",", "vdB6"}], "]"}], "]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6961122708983316`*^9, 3.696112324750808*^9}, {
  3.6961136035411897`*^9, 3.6961136036044874`*^9}, {3.696113634625258*^9, 
  3.696113637461195*^9}, {3.6961145272955728`*^9, 3.6961145288401957`*^9}, {
  3.696114626112777*^9, 3.6961146324023733`*^9}, {3.696115781880498*^9, 
  3.696115826172331*^9}}],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   FractionBox["5", "3"]], 
  RowBox[{"4", " ", "\[Gamma]"}]]], "Output",
 CellChangeTimes->{3.696112326662922*^9, 3.696113644167262*^9, 
  3.6961146330089474`*^9, 3.6961158321430025`*^9, 3.7009561112164445`*^9, 
  3.7009588314067087`*^9, 3.7013060532472267`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSB6Pn", "=", 
   RowBox[{"HSA5P", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", " ", "XB16"}], ",", 
      RowBox[{"xa25", "\[Rule]", "XB26"}], ",", 
      RowBox[{"xa35", "\[Rule]", "XB36"}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aB61P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aB61P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aB62P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aB62P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aB63P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aB63P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aB61M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aB61M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aB62M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aB62M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aB63M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aB63M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "nB661", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "nB661", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "nB662", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "nB662", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "nB663", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "nB663", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GB6P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB6P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB6P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GB6M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB6M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB6M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6859177697342052`*^9, 3.685917836189613*^9}, {
  3.6961158413417273`*^9, 3.696115861097469*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSB6Pn", "//", "N"}]], "Input",
 CellChangeTimes->{{3.6859178559529476`*^9, 3.6859178581286745`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.9275405344576602`", "\[InvisibleSpace]", "-", 
          RowBox[{"1.017333357788791`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.23763607535658499`", "\[InvisibleSpace]", "-", 
          RowBox[{"0.5950369630017054`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.8329142818183047`", "\[InvisibleSpace]", "-", 
          RowBox[{"0.24628575889749799`", " ", "\[ImaginaryI]"}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.23763607535658499`", "\[InvisibleSpace]", "-", 
          RowBox[{"0.5950369630017054`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.8708792906452317`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.8252805463163585`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.22930540252721424`", "\[InvisibleSpace]", "-", 
          RowBox[{"0.5612538761526964`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.8329142818183047`", "\[InvisibleSpace]", "-", 
          RowBox[{"0.24628575889749799`", " ", "\[ImaginaryI]"}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.22930540252721424`", "\[InvisibleSpace]", "-", 
          RowBox[{"0.5612538761526964`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.40710902341640154`", "\[InvisibleSpace]", "-", 
          RowBox[{"0.6025444478929545`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685917858731269*^9, 3.696115888621375*^9, 
  3.700956113669588*^9, 3.700958831451739*^9, 3.701306053299262*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "matrix", " ", "goes", " ", "in", " ", "the", " ", "positions",
    " ", 
   RowBox[{"(", 
    RowBox[{"13", ",", "13"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"15", ",", "15"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859154727805247`*^9, 3.6859154977226915`*^9}, {
  3.6859157091050124`*^9, 3.68591571454422*^9}, {3.6859172659276776`*^9, 
  3.685917271535285*^9}, {3.6859173982863293`*^9, 3.6859174053498535`*^9}, {
  3.6859178772006683`*^9, 3.6859178830646777`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"12", "+", "i"}], ",", 
            RowBox[{"12", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSB6Pn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6859155069630013`*^9, 3.685915517531517*^9}, {
  3.685915720880968*^9, 3.685915726344885*^9}, {3.685917278808383*^9, 
  3.685917288440482*^9}, {3.685917411695182*^9, 3.6859174185987864`*^9}, {
  3.6859179558571978`*^9, 3.685917969264439*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"HSB6M", " ", "-", " ", 
   RowBox[{"terms", " ", "depending", " ", "on", " ", "gB6"}], "-"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859096993456745`*^9}, {
  3.6859097608412757`*^9, 3.685909761200839*^9}, {3.685909889671982*^9, 
  3.685909890663165*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSB6Mn", "=", 
   RowBox[{"HSA5M", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", " ", "XB16"}], ",", 
      RowBox[{"xa25", "\[Rule]", "XB26"}], ",", 
      RowBox[{"xa35", "\[Rule]", "XB36"}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aB61P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aB61P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aB62P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aB62P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aB63P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aB63P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aB61M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aB61M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aB62M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aB62M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aB63M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aB63M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "nB661", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "nB661", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "nB662", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "nB662", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "nB663", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "nB663", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GB6P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB6P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB6P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GB6M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB6M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB6M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6859177697342052`*^9, 3.685917836189613*^9}, {
   3.6859180130439525`*^9, 3.685918019675372*^9}, 3.696115998639552*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSB6Mn", "//", "N"}]], "Input",
 CellChangeTimes->{{3.6859178559529476`*^9, 3.6859178581286745`*^9}, 
   3.685918026695275*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.4781366867541297`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.6371869410206589`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2.5994624462069558`", "\[InvisibleSpace]", "-", 
         RowBox[{"0.29969714355536725`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.3066957202637005`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.26838205172653307`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2.5994624462069558`", "\[InvisibleSpace]", "-", 
         RowBox[{"0.29969714355536725`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.4893044889976572`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.6892483735094557`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5666625592703354`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.2565784610862477`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.3066957202637005`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.26838205172653307`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5666625592703354`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.2565784610862477`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.24976385437940807`", "\[InvisibleSpace]", "+", 
          RowBox[{"1.5658367701045823`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859180295393267`*^9, 3.696116012086505*^9, 
  3.7009561204140577`*^9, 3.7009588316738243`*^9, 3.701306053519408*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "matrix", " ", "goes", " ", "in", " ", "the", " ", "positions",
    " ", 
   RowBox[{"(", 
    RowBox[{"31", ",", "31"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"33", ",", "33"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.685918051703432*^9, 3.685918055174884*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"30", "+", "i"}], ",", 
            RowBox[{"30", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSB6Mn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6859180594485474`*^9, 3.685918064567519*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"HSC5P", " ", "-", " ", 
   RowBox[{"terms", " ", "depending", " ", "on", " ", "gC5"}], "+"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859096993456745`*^9}, {
  3.6859098281523705`*^9, 3.685909835232375*^9}, {3.6859098947915106`*^9, 
  3.6859098959437532`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"nC115", "\[IndentingNewLine]", "nC225", "\[IndentingNewLine]", \
"nC335", "\[IndentingNewLine]", "nC551", "\[IndentingNewLine]", "nC552", "\
\[IndentingNewLine]", 
 RowBox[{"nC553", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"tracking", " ", "exceptions"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.685915803081072*^9, 3.685915837055495*^9}, {
  3.685917454013518*^9, 3.6859174660530863`*^9}, {3.6859187723671436`*^9, 
  3.6859187990871983`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.685918799533527*^9, 3.696116503293717*^9, 
  3.6961660656388335`*^9, 3.7009561239909286`*^9, 3.700958831864051*^9, 
  3.7013060537085333`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.685918799533527*^9, 3.696116503293717*^9, 
  3.6961660656388335`*^9, 3.7009561239909286`*^9, 3.700958831864051*^9, 
  3.7013060537100344`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.685918799533527*^9, 3.696116503293717*^9, 
  3.6961660656388335`*^9, 3.7009561239909286`*^9, 3.700958831864051*^9, 
  3.701306053710535*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["3", "5"]], ",", 
   FractionBox["1", 
    SqrtBox["5"]], ",", 
   FractionBox["1", 
    SqrtBox["5"]]}], "}"}]], "Output",
 CellChangeTimes->{3.685918799533527*^9, 3.696116503293717*^9, 
  3.6961660656388335`*^9, 3.7009561239909286`*^9, 3.700958831864051*^9, 
  3.7013060537115355`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox["2", 
     SqrtBox["5"]]}], ",", 
   FractionBox["1", 
    SqrtBox["5"]]}], "}"}]], "Output",
 CellChangeTimes->{3.685918799533527*^9, 3.696116503293717*^9, 
  3.6961660656388335`*^9, 3.7009561239909286`*^9, 3.700958831864051*^9, 
  3.7013060537125363`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["3", "5"]]}], ",", 
   FractionBox["1", 
    SqrtBox["5"]], ",", 
   FractionBox["1", 
    SqrtBox["5"]]}], "}"}]], "Output",
 CellChangeTimes->{3.685918799533527*^9, 3.696116503293717*^9, 
  3.6961660656388335`*^9, 3.7009561239909286`*^9, 3.700958831864051*^9, 
  3.7013060537130365`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC51P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"1", ",", "0"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC1P", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859157613522053`*^9, 3.6859157987104874`*^9}, {
   3.6859158561738477`*^9, 3.6859158612783203`*^9}, {3.68591589294135*^9, 
   3.685916034163471*^9}, 3.6859162108058333`*^9, 3.6859162774991646`*^9, 
   3.685916473193573*^9, 3.685916670790716*^9, {3.6859175797094355`*^9, 
   3.6859176240276585`*^9}, {3.685918829622674*^9, 3.685918829870469*^9}, {
   3.6859192590662265`*^9, 3.6859192591940837`*^9}, {3.6961165169701962`*^9, 
   3.6961165170497665`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC52P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"1", ",", "0"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC2P", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.6859162208142405`*^9, 3.685916260418852*^9, 3.68591647874555*^9, 
   3.685916674014324*^9, {3.685917582573449*^9, 3.6859175826292515`*^9}, {
   3.68591764007611*^9, 3.6859176701632633`*^9}, {3.685918833966765*^9, 
   3.6859188340780077`*^9}, 3.6859192628027143`*^9, {3.6961165196293125`*^9, 
   3.696116519719092*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC53P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"1", ",", "0"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC3P", "]"}]}], "//", 
     "FullSimplify"}]}], ";"}], "\n"}]], "Input",
 CellChangeTimes->{
  3.685916226020647*^9, 3.6859162576512327`*^9, 3.6859166766145706`*^9, {
   3.685917584357441*^9, 3.6859175844371696`*^9}, {3.685917648867813*^9, 
   3.685917649011922*^9}, {3.685918837158662*^9, 3.685918837222001*^9}, 
   3.68591926489748*^9, {3.696116522545133*^9, 3.696116522629774*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC51M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"1", ",", "0"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC1M", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859157613522053`*^9, 3.6859157987104874`*^9}, {
   3.6859158561738477`*^9, 3.6859158612783203`*^9}, {3.68591589294135*^9, 
   3.685916034163471*^9}, 3.6859162108058333`*^9, 3.6859162774991646`*^9, 
   3.685916473193573*^9, 3.685916670790716*^9, {3.6859175797094355`*^9, 
   3.6859176240276585`*^9}, {3.6859176923310776`*^9, 3.685917706299237*^9}, {
   3.685918838958519*^9, 3.6859188390303297`*^9}, 3.685919266241299*^9, {
   3.6961660759286866`*^9, 3.696166077459031*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC52M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"1", ",", "0"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC2M", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.6859162208142405`*^9, 3.685916260418852*^9, 3.68591647874555*^9, 
   3.685916674014324*^9, {3.685917582573449*^9, 3.6859175826292515`*^9}, {
   3.68591764007611*^9, 3.685917702963398*^9}, {3.6859188416387386`*^9, 
   3.6859188417023473`*^9}, 3.685919267953619*^9, {3.6961660806899185`*^9, 
   3.6961660808532085`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC53M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{"1", ",", "0"}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC3M", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\n"}]], "Input",
 CellChangeTimes->{
  3.685916226020647*^9, 3.6859162576512327`*^9, 3.6859166766145706`*^9, {
   3.685917584357441*^9, 3.6859175844371696`*^9}, {3.685917648867813*^9, 
   3.685917649011922*^9}, {3.6859176973557014`*^9, 3.6859176997464743`*^9}, {
   3.685918843167*^9, 3.685918843566221*^9}, {3.685919269673699*^9, 
   3.685919292641877*^9}, {3.696166085246366*^9, 3.6961660869092207`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"GC5P", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"GC5M", "//", "MatrixForm", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"tracking", " ", "exceptions"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6859168995074325`*^9, 3.685916926138877*^9}, {
  3.6859177358100824`*^9, 3.6859177367382298`*^9}, {3.6859188447499104`*^9, 
  3.6859188465980124`*^9}, {3.6961660987608833`*^9, 3.6961661087405105`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "2"], "-", 
       FractionBox["\[ImaginaryI]", "2"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", 
       FractionBox["\[ImaginaryI]", "2"]}]},
     {
      RowBox[{
       FractionBox["1", "2"], "+", 
       FractionBox["\[ImaginaryI]", "2"]}], 
      RowBox[{
       FractionBox["1", "2"], "+", 
       FractionBox["\[ImaginaryI]", "2"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6859188476292753`*^9, 3.6859192981091695`*^9, {3.6961661023561506`*^9, 
   3.696166109263634*^9}, 3.7009561314758883`*^9, 3.7009588319100814`*^9, 
   3.7013060544085045`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "4"], "+", 
         FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         SqrtBox["3"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "4"], "+", 
         FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         SqrtBox["3"]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "4"], "+", 
         FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "4"], "-", 
         FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         SqrtBox["3"]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6859188476292753`*^9, 3.6859192981091695`*^9, {3.6961661023561506`*^9, 
   3.696166109263634*^9}, 3.7009561314758883`*^9, 3.7009588319100814`*^9, 
   3.7013060544105053`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSC5Pn", "=", 
   RowBox[{"HSA5P", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa25", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa35", "\[Rule]", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aC51P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aC51P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aC52P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aC52P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aC53P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aC53P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aC51M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aC51M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aC52M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aC52M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aC53M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aC53M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "nC551", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "nC551", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "nC552", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "nC552", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "nC553", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "nC553", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GC5P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC5P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC5P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GC5M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC5M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC5M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6859177697342052`*^9, 3.685917836189613*^9}, {
  3.6859193174214363`*^9, 3.6859193361406765`*^9}, {3.6859194103802*^9, 
  3.685919463523471*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSC5Pn", "//", "N"}]], "Input",
 CellChangeTimes->{{3.685919475711429*^9, 3.6859194760398893`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.4231771139784044`", "\[InvisibleSpace]", "+", 
         RowBox[{"1.744343943616606`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.9809986039431644`", "\[InvisibleSpace]", "-", 
          RowBox[{"2.0593623522280993`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.1239891542637501`", "\[InvisibleSpace]", "+", 
         RowBox[{"1.0270457073941315`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.9809986039431644`", "\[InvisibleSpace]", "-", 
          RowBox[{"2.0593623522280993`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.05856116254945281`", "\[InvisibleSpace]", "-", 
         RowBox[{"1.3404159813527272`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.9956436078700505`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.250243273801192`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.1239891542637501`", "\[InvisibleSpace]", "+", 
         RowBox[{"1.0270457073941315`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.9956436078700505`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.250243273801192`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.7701497195386541`", "\[InvisibleSpace]", "-", 
          RowBox[{"3.0663202208977394`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685919476571686*^9, 3.7009561358674374`*^9, 
  3.7009588319466047`*^9, 3.7013060544445276`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "matrix", " ", "goes", " ", "in", " ", "the", " ", "positions",
    " ", 
   RowBox[{"(", 
    RowBox[{"22", ",", "22"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"24", ",", "24"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859154727805247`*^9, 3.6859154977226915`*^9}, {
  3.6859157091050124`*^9, 3.68591571454422*^9}, {3.6859172659276776`*^9, 
  3.685917271535285*^9}, {3.6859173982863293`*^9, 3.6859174053498535`*^9}, {
  3.6859178772006683`*^9, 3.6859178830646777`*^9}, {3.6859195344066935`*^9, 
  3.685919539030853*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"21", "+", "i"}], ",", 
            RowBox[{"21", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSC5Pn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6859155069630013`*^9, 3.685915517531517*^9}, {
  3.685915720880968*^9, 3.685915726344885*^9}, {3.685917278808383*^9, 
  3.685917288440482*^9}, {3.685917411695182*^9, 3.6859174185987864`*^9}, {
  3.6859179558571978`*^9, 3.685917969264439*^9}, {3.6859200095064473`*^9, 
  3.6859200162019815`*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"HSC5M", " ", "-", " ", 
   RowBox[{"terms", " ", "depending", " ", "on", " ", "gC5"}], "-"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859096993456745`*^9}, {
  3.68590984090432*^9, 3.6859098412239914`*^9}, {3.685909898855685*^9, 
  3.685909898951497*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSC5Mn", "=", 
   RowBox[{"HSA5M", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa25", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa35", "\[Rule]", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aC51P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aC51P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aC52P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aC52P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aC53P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aC53P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aC51M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aC51M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aC52M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aC52M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aC53M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aC53M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "nC551", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "nC551", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "nC552", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "nC552", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "nC553", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "nC553", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GC5P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC5P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC5P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GC5M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC5M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC5M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6859177697342052`*^9, 3.685917836189613*^9}, {
  3.6859193174214363`*^9, 3.6859193361406765`*^9}, {3.6859194103802*^9, 
  3.685919463523471*^9}, {3.685920047166278*^9, 3.685920054629277*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSC5Mn", "//", "N"}]], "Input",
 CellChangeTimes->{{3.685919475711429*^9, 3.6859194760398893`*^9}, {
  3.6859200672896605`*^9, 3.685920067344633*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.5605681851844959`", "\[InvisibleSpace]", "+", 
          RowBox[{"2.2112043180920518`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.32595022329607`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.31004575363025816`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.49076314437454127`", "\[InvisibleSpace]", "-", 
          RowBox[{"1.0455443560968327`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.32595022329607`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.31004575363025816`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.17306458856833573`", "\[InvisibleSpace]", "-", 
          RowBox[{"0.06943305884274886`", " ", "\[ImaginaryI]"}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5164913679505317`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.237110025920366`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.49076314437454127`", "\[InvisibleSpace]", "-", 
          RowBox[{"1.0455443560968327`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5164913679505317`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.237110025920366`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.45334868116058386`", "\[InvisibleSpace]", "-", 
         RowBox[{"1.5619071111500387`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685919476571686*^9, 3.685920068328126*^9, 
  3.700956159552552*^9, 3.7009588322008862`*^9, 3.701306054670678*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "matrix", " ", "goes", " ", "in", " ", "the", " ", "positions",
    " ", 
   RowBox[{"(", 
    RowBox[{"40", ",", "40"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"42", ",", "42"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859154727805247`*^9, 3.6859154977226915`*^9}, {
  3.6859157091050124`*^9, 3.68591571454422*^9}, {3.6859172659276776`*^9, 
  3.685917271535285*^9}, {3.6859173982863293`*^9, 3.6859174053498535`*^9}, {
  3.6859178772006683`*^9, 3.6859178830646777`*^9}, {3.6859195344066935`*^9, 
  3.685919539030853*^9}, {3.6859200763771644`*^9, 3.685920080760724*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"39", "+", "i"}], ",", 
            RowBox[{"39", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSC5Mn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6859155069630013`*^9, 3.685915517531517*^9}, {
  3.685915720880968*^9, 3.685915726344885*^9}, {3.685917278808383*^9, 
  3.685917288440482*^9}, {3.685917411695182*^9, 3.6859174185987864`*^9}, {
  3.6859179558571978`*^9, 3.685917969264439*^9}, {3.6859200095064473`*^9, 
  3.6859200162019815`*^9}, {3.6859200881537457`*^9, 3.6859200938974113`*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"HSC4P", " ", "-", " ", 
   RowBox[{"terms", " ", "depending", " ", "on", " ", "gC4"}], "+"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859096993456745`*^9}, {
  3.6859098482479954`*^9, 3.68590984869569*^9}, {3.685909901191617*^9, 
  3.685909902663187*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"nC114", "\[IndentingNewLine]", "nC224", "\[IndentingNewLine]", \
"nC334", "\[IndentingNewLine]", "nC441", "\[IndentingNewLine]", "nC442", "\
\[IndentingNewLine]", 
 RowBox[{"nC443", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"tracking", " ", "exceptions"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.685915803081072*^9, 3.685915837055495*^9}, {
  3.685917454013518*^9, 3.6859174660530863`*^9}, {3.6859187723671436`*^9, 
  3.6859187990871983`*^9}, {3.6859201191207676`*^9, 3.6859201312162905`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["3", "5"]], ",", 
   RowBox[{"-", 
    FractionBox["3", "5"]}], ",", 
   FractionBox["1", "5"]}], "}"}]], "Output",
 CellChangeTimes->{3.685920131846978*^9, 3.700956167451147*^9, 
  3.7009588324340477`*^9, 3.7013060548658075`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox[
    RowBox[{"2", " ", 
     SqrtBox["6"]}], "5"], ",", 
   FractionBox["1", "5"]}], "}"}]], "Output",
 CellChangeTimes->{3.685920131846978*^9, 3.700956167451147*^9, 
  3.7009588324340477`*^9, 3.701306054867309*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["3", "5"]], ",", 
   RowBox[{"-", 
    FractionBox["3", "5"]}], ",", 
   FractionBox["1", "5"]}], "}"}]], "Output",
 CellChangeTimes->{3.685920131846978*^9, 3.700956167451147*^9, 
  3.7009588324340477`*^9, 3.701306054868309*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["3", "5"]]}], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     SqrtBox["5"]]}], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     SqrtBox["5"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.685920131846978*^9, 3.700956167451147*^9, 
  3.7009588324340477`*^9, 3.70130605486931*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["3", "5"]], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     SqrtBox["5"]]}], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     SqrtBox["5"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.685920131846978*^9, 3.700956167451147*^9, 
  3.7009588324340477`*^9, 3.701306054870311*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox["2", 
    SqrtBox["5"]], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     SqrtBox["5"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.685920131846978*^9, 3.700956167451147*^9, 
  3.7009588324340477`*^9, 3.701306054871311*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC41P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nC114", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nC114", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nC114", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nC114", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nC114", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nC114", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC1P", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859157613522053`*^9, 3.6859157987104874`*^9}, {
   3.6859158561738477`*^9, 3.6859158612783203`*^9}, {3.68591589294135*^9, 
   3.685916034163471*^9}, 3.6859162108058333`*^9, 3.6859162774991646`*^9, 
   3.685916473193573*^9, 3.685916670790716*^9, {3.685920257376186*^9, 
   3.685920279639267*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC42P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nC224", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nC224", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nC224", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nC224", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nC224", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nC224", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC2P", "]"}]}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.6859162208142405`*^9, 3.685916260418852*^9, 3.68591647874555*^9, 
   3.685916674014324*^9, {3.685920259696399*^9, 3.685920299287235*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC43P", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nC334", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nC334", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nC334", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nC334", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nC334", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nC334", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC3P", "]"}]}], "//", 
     "FullSimplify"}]}], ";"}], "\n"}]], "Input",
 CellChangeTimes->{
  3.685916226020647*^9, 3.6859162576512327`*^9, 3.6859166766145706`*^9, {
   3.6859202615279865`*^9, 3.68592026160014*^9}, {3.6859203108152723`*^9, 
   3.6859203116230373`*^9}, {3.685920344902709*^9, 3.685920364375039*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC41M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nC114", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nC114", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nC114", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nC114", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nC114", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nC114", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC1M", "]"}]}], "//", 
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859162306367188`*^9, 3.685916253627245*^9}, 
   3.6859166790234785`*^9, {3.685920263232043*^9, 3.6859202633200054`*^9}, {
   3.68592031440725*^9, 3.68592035837481*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aC42M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Jn2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nC224", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nC224", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nC224", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Ncoherent", "[", 
          RowBox[{
           RowBox[{"nC224", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"nC224", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"nC224", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"ConjugateTranspose", "[", "GC2M", "]"}]}], "//", 
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6859162347880526`*^9, 3.6859162488844624`*^9}, 
   3.685916681118412*^9, {3.6859202650405164`*^9, 3.6859202651044703`*^9}, {
   3.685920318432065*^9, 3.6859203417996683`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"aC43M", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Jn2", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ncoherent", "[", 
         RowBox[{
          RowBox[{"nC334", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"nC334", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"nC334", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Ncoherent", "[", 
         RowBox[{
          RowBox[{"nC334", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"nC334", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"nC334", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
     RowBox[{"ConjugateTranspose", "[", "GC3M", "]"}]}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.68591624520335*^9, 3.6859166868544807`*^9, {3.6859202667598667`*^9, 
   3.685920266840295*^9}, {3.685920322175211*^9, 3.685920332814495*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"GC4P", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"GC4M", " ", "//", "MatrixForm", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"tracking", " ", "exceptions"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6859168995074325`*^9, 3.685916926138877*^9}, {
  3.6859177358100824`*^9, 3.6859177367382298`*^9}, {3.6859188447499104`*^9, 
  3.6859188465980124`*^9}, {3.6859204342207813`*^9, 3.6859204352369037`*^9}, {
  3.69616613250395*^9, 3.6961661450893965`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "4"], "+", 
         FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         SqrtBox["3"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "4"], "+", 
         FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         SqrtBox["3"]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "4"], "+", 
         FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "4"], "-", 
         FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         SqrtBox["3"]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6859204357081656`*^9, 3.6961661462617335`*^9, 
  3.7009568822014256`*^9, 3.700958832543109*^9, 3.7013060805329866`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], "+", 
       FractionBox[
        RowBox[{"1", "+", "\[ImaginaryI]"}], 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "+", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
          SqrtBox["3"]}]}]]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "+", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
          SqrtBox["3"]}]}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "+", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
          SqrtBox["3"]}]}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6859204357081656`*^9, 3.6961661462617335`*^9, 
  3.7009568822014256`*^9, 3.700958832543109*^9, 3.701306080535489*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSC4Pn", "=", 
   RowBox[{"HSA5P", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa25", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa35", "\[Rule]", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aC41P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aC41P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aC42P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aC42P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aC43P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aC43P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aC41M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aC41M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aC42M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aC42M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aC43M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aC43M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "nC441", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "nC441", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "nC442", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "nC442", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "nC443", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "nC443", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GC4P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC4P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC4P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GC4M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC4M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC4M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6859177697342052`*^9, 3.685917836189613*^9}, {
  3.6859193174214363`*^9, 3.6859193361406765`*^9}, {3.6859194103802*^9, 
  3.685919463523471*^9}, {3.685920452849685*^9, 3.6859205138640385`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSC4Pn", "//", "N"}]], "Input",
 CellChangeTimes->{{3.6859205654276457`*^9, 3.685920565699064*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.019492463080100053`", "\[InvisibleSpace]", "+", 
         RowBox[{"1.006022350998547`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.8432238628202188`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.03215002950488366`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.6147512844166161`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.9931613829679392`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.8432238628202188`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.03215002950488366`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.891862888948364`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.8586156431923078`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.6473725108211319`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.23172628340225565`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.6147512844166161`", "\[InvisibleSpace]", "+", 
          RowBox[{"0.9931613829679392`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.6473725108211319`", "\[InvisibleSpace]", "+", 
         RowBox[{"0.23172628340225565`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
      "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.9016091204884137`", "\[InvisibleSpace]", "-", 
          RowBox[{"1.2364493926617346`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1.`", "\[InvisibleSpace]", "+", "\[Gamma]"}], ")"}]}], 
       "\[Gamma]"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859205662819057`*^9, 3.70095688663453*^9, 
  3.7009588326021833`*^9, 3.7013060807421255`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "matrix", " ", "goes", " ", "in", " ", "the", " ", "positions",
    " ", 
   RowBox[{"(", 
    RowBox[{"19", ",", "19"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"21", ",", "21"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859154727805247`*^9, 3.6859154977226915`*^9}, {
  3.6859157091050124`*^9, 3.68591571454422*^9}, {3.6859172659276776`*^9, 
  3.685917271535285*^9}, {3.6859173982863293`*^9, 3.6859174053498535`*^9}, {
  3.6859178772006683`*^9, 3.6859178830646777`*^9}, {3.6859195344066935`*^9, 
  3.685919539030853*^9}, {3.6859200763771644`*^9, 3.685920080760724*^9}, {
  3.6859205820995307`*^9, 3.6859205865472775`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"18", "+", "i"}], ",", 
            RowBox[{"18", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSC4Pn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6859155069630013`*^9, 3.685915517531517*^9}, {
  3.685915720880968*^9, 3.685915726344885*^9}, {3.685917278808383*^9, 
  3.685917288440482*^9}, {3.685917411695182*^9, 3.6859174185987864`*^9}, {
  3.6859179558571978`*^9, 3.685917969264439*^9}, {3.6859200095064473`*^9, 
  3.6859200162019815`*^9}, {3.6859200881537457`*^9, 3.6859200938974113`*^9}, {
  3.6859205908362694`*^9, 3.685920596228365*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"HSC4M", " ", "-", " ", 
   RowBox[{"terms", " ", "depending", " ", "on", " ", "gC4"}], "-"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6859096828817635`*^9, 3.6859096993456745`*^9}, {
  3.6859098523281994`*^9, 3.6859098523759203`*^9}, {3.685909905423252*^9, 
  3.6859099055202837`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSC4Mn", "=", 
   RowBox[{"HSA5M", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xa15", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa25", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"xa35", "\[Rule]", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Gamma]"}], ")"}]}]}], ",", 
      RowBox[{"a11P", "\[Rule]", " ", 
       RowBox[{"aC41P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12P", "\[Rule]", " ", 
       RowBox[{"aC41P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21P", "\[Rule]", "  ", 
       RowBox[{"aC42P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22P", "\[Rule]", "  ", 
       RowBox[{"aC42P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31P", "\[Rule]", "  ", 
       RowBox[{"aC43P", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32P", "\[Rule]", "  ", 
       RowBox[{"aC43P", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a11M", "\[Rule]", " ", 
       RowBox[{"aC41M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a12M", "\[Rule]", " ", 
       RowBox[{"aC41M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a21M", "\[Rule]", "  ", 
       RowBox[{"aC42M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a22M", "\[Rule]", "  ", 
       RowBox[{"aC42M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"a31M", "\[Rule]", "  ", 
       RowBox[{"aC43M", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"a32M", "\[Rule]", "  ", 
       RowBox[{"aC43M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"\[Theta]A15", "\[Rule]", 
       RowBox[{"Theta", "[", "nC441", "]"}]}], ",", 
      RowBox[{"\[Phi]A15", "\[Rule]", 
       RowBox[{"Phi", "[", "nC441", "]"}]}], ",", 
      RowBox[{"\[Theta]A25", "\[Rule]", 
       RowBox[{"Theta", "[", "nC442", "]"}]}], ",", 
      RowBox[{"\[Phi]A25", "\[Rule]", 
       RowBox[{"Phi", "[", "nC442", "]"}]}], ",", 
      RowBox[{"\[Theta]A35", "\[Rule]", 
       RowBox[{"Theta", "[", "nC443", "]"}]}], ",", 
      RowBox[{"\[Phi]A35", "\[Rule]", 
       RowBox[{"Phi", "[", "nC443", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GC4P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC4P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC4P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GC4M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC4M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC4M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6859177697342052`*^9, 3.685917836189613*^9}, {
  3.6859193174214363`*^9, 3.6859193361406765`*^9}, {3.6859194103802*^9, 
  3.685919463523471*^9}, {3.685920452849685*^9, 3.6859205138640385`*^9}, {
  3.685920617966673*^9, 3.685920620103292*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSC4Mn", "//", "N"}]], "Input",
 CellChangeTimes->{{3.6859206290426974`*^9, 3.6859206300425253`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16.05276205192335`", "\[InvisibleSpace]", "+", 
         RowBox[{"67.32679375147032`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"22.843634196172793`", "\[InvisibleSpace]", "+", 
         RowBox[{"13.947184838323679`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"51.78338909387355`", "\[InvisibleSpace]", "-", 
         RowBox[{"10.85351080599109`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"22.843634196172793`", "\[InvisibleSpace]", "+", 
         RowBox[{"13.947184838323679`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3.6262075760157866`", "\[InvisibleSpace]", "+", 
         RowBox[{"1.1073414691299601`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"9.921845856019562`", "\[InvisibleSpace]", "-", 
         RowBox[{"14.784433966745347`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"51.78338909387355`", "\[InvisibleSpace]", "-", 
         RowBox[{"10.85351080599109`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"9.921845856019562`", "\[InvisibleSpace]", "-", 
         RowBox[{"14.784433966745347`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"11.652588601977458`", "\[InvisibleSpace]", "+", 
          RowBox[{"37.36881455621843`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.`"}], "+", "\[Gamma]"}], ")"}]}], "\[Gamma]"]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6859206309350433`*^9, 3.700956892434162*^9, 
  3.7009569669935637`*^9, 3.700958833728655*^9, 3.701306081017309*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "matrix", " ", "goes", " ", "in", " ", "the", " ", "positions",
    " ", 
   RowBox[{"(", 
    RowBox[{"37", ",", "37"}], ")"}], " ", "to", " ", 
   RowBox[{"(", 
    RowBox[{"39", ",", "39"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859154727805247`*^9, 3.6859154977226915`*^9}, {
  3.6859157091050124`*^9, 3.68591571454422*^9}, {3.6859172659276776`*^9, 
  3.685917271535285*^9}, {3.6859173982863293`*^9, 3.6859174053498535`*^9}, {
  3.6859178772006683`*^9, 3.6859178830646777`*^9}, {3.6859195344066935`*^9, 
  3.685919539030853*^9}, {3.6859200763771644`*^9, 3.685920080760724*^9}, {
  3.6859205820995307`*^9, 3.6859205865472775`*^9}, {3.685920648114513*^9, 
  3.685920652706604*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"j", "<", "4"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "<", "4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hfinal", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"36", "+", "i"}], ",", 
            RowBox[{"36", "+", "j"}]}], "]"}], "]"}], "+=", 
         RowBox[{"HSC4Mn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", 
     RowBox[{"j", "++"}], ";", 
     RowBox[{"i", "=", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6859155069630013`*^9, 3.685915517531517*^9}, {
  3.685915720880968*^9, 3.685915726344885*^9}, {3.685917278808383*^9, 
  3.685917288440482*^9}, {3.685917411695182*^9, 3.6859174185987864`*^9}, {
  3.6859179558571978`*^9, 3.685917969264439*^9}, {3.6859200095064473`*^9, 
  3.6859200162019815`*^9}, {3.6859200881537457`*^9, 3.6859200938974113`*^9}, {
  3.6859205908362694`*^9, 3.685920596228365*^9}, {3.685920656748058*^9, 
  3.685920663499823*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "While", " ", "the", " ", "considerations", " ", "about", " ", "possible", 
    " ", "simplifications", " ", "to", " ", "the", " ", "Hessian", " ", "at", 
    " ", "the", " ", "critical", " ", "point", " ", "done", " ", "upon", " ", 
    "defining", " ", "it", " ", "could", " ", "prove", " ", "useful", " ", 
    "later", " ", "on"}], ",", " ", 
   RowBox[{
   "for", " ", "the", " ", "strict", " ", "purpose", " ", "of", " ", 
    "computing", " ", "a", " ", "numeric", " ", "determinant", " ", "we", " ",
     "have", " ", "used", " ", "plainly", " ", "Hpure", " ", "rather", " ", 
    "than", " ", "the", " ", "simplified", " ", 
    RowBox[{"version", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859237026879315`*^9, 3.685923849137254*^9}, {
  3.685923981966424*^9, 3.685923983366046*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "We", " ", "now", " ", "need", " ", "to", " ", "substitute", " ", "the", 
    " ", "G"}], ",", " ", 
   RowBox[{
   "n", " ", "values", " ", "in", " ", "the", " ", "\"\<pure\>\"", " ", 
    "part", " ", "of", " ", "this", " ", "Hessian", " ", "matrix", " ", "to", 
    " ", "compute", " ", "the", " ", "determinant", " ", "with", " ", "the", 
    " ", "geometric", " ", "G"}], ",", " ", 
   RowBox[{"n", " ", 
    RowBox[{"data", ".", " ", "For"}], " ", "simplicity", " ", "the", " ", 
    "phases", " ", "\[Alpha]", " ", "can", " ", "be", " ", "taken", " ", "as",
     " ", 
    RowBox[{"zero", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.685923998944557*^9, 3.685923999229041*^9}, {
  3.6859240890784273`*^9, 3.6859241376885805`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nB446", " "}], "\[IndentingNewLine]", 
 RowBox[{"nC554", " "}], "\[IndentingNewLine]", 
 RowBox[{"nA665", " "}], "\[IndentingNewLine]", 
 RowBox[{"nB664", " "}], "\[IndentingNewLine]", 
 RowBox[{"nC445", " "}], "\[IndentingNewLine]", 
 RowBox[{"na556", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"computing", " ", "the", " ", "interior", " ", 
    RowBox[{"n", "'"}], "s"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6859244106309147`*^9, 3.6859244395137267`*^9}, {
   3.6859244736955013`*^9, 3.685924494783804*^9}, {3.7009572144146338`*^9, 
   3.7009572567570667`*^9}, {3.7009573620994005`*^9, 
   3.7009573848191895`*^9}, {3.700957565257355*^9, 3.70095757677684*^9}, {
   3.7009579752763453`*^9, 3.7009580395869207`*^9}, 3.700958074523133*^9, {
   3.7013096158403573`*^9, 3.7013096403513694`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.700957404817851*^9, 3.7009575778256326`*^9, 
  3.700958834225459*^9, 3.7013060812489614`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.700957404817851*^9, 3.7009575778256326`*^9, 
  3.700958834225459*^9, 3.701306081250964*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.700957404817851*^9, 3.7009575778256326`*^9, 
  3.700958834225459*^9, 3.7013060812519636`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.700957404817851*^9, 3.7009575778256326`*^9, 
  3.700958834225459*^9, 3.7013060812524643`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.700957404817851*^9, 3.7009575778256326`*^9, 
  3.700958834225459*^9, 3.7013060812534647`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.700957404817851*^9, 3.7009575778256326`*^9, 
  3.700958834225459*^9, 3.7013060812549653`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"the", " ", "spherical", " ", "coordinates", " ", "for", " ", 
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], ")"}], " ", "are", " ", "Theta"}], " ", "=", 
     " ", "Pi"}], " ", ",", " ", 
    RowBox[{"Phi", " ", "=", " ", "0"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"the", " ", "spherical", " ", "coordinates", " ", "for", " ", 
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1"}], ")"}], " ", "are", " ", "Theta"}], 
     " ", "=", " ", "0"}], " ", ",", 
    RowBox[{"Phi", " ", "=", " ", "0"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6859245121551876`*^9, 3.685924604133322*^9}, {
  3.7013096501036434`*^9, 3.7013096813000555`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hfinal1", "=", 
   RowBox[{"Hfinal", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]BA", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Theta]BA", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Phi]BA", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Alpha]CB", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Theta]CB", "\[Rule]", "Pi"}], ",", 
      RowBox[{"\[Phi]CB", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Alpha]AC", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Theta]AC", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Phi]AC", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Gamma]A6P", "\[Rule]", 
       RowBox[{"Gama", "[", "GA6P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A6P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GA6P", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", " ", 
       RowBox[{"Beta1", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A6P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GA6P", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", " ", 
       RowBox[{"Beta2", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Gamma]B4P", "\[Rule]", 
       RowBox[{"Gama", "[", "GB4P", "]"}]}], ",", 
      RowBox[{"\[Gamma]B6P", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GB6P", "]"}]}], ",", 
      RowBox[{"\[Beta]1B4P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB4P", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1B6P", "\[Rule]", " ", 
       RowBox[{"Beta1", "[", "GB6P", "]"}]}], ",", 
      RowBox[{"\[Beta]2B4P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB4P", "]"}]}], " ", ",", " ", 
      RowBox[{"\[Beta]2B6P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB6P", "]"}]}], " ", ",", 
      RowBox[{"\[Gamma]C5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GC5P", "]"}]}], ",", 
      RowBox[{"\[Gamma]C4P", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GC4P", "]"}]}], ",", 
      RowBox[{"\[Beta]1C5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC5P", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1C4P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC4P", "]"}]}], " ", ",", 
      RowBox[{"\[Beta]2C5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC5P", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]2C4P", "\[Rule]", " ", 
       RowBox[{"Beta2", "[", "GC4P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A6M", "\[Rule]", 
       RowBox[{"Gama", "[", "GA6M", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GA5M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A6M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GA6M", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", " ", 
       RowBox[{"Beta1", "[", "GA5M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A6M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GA6M", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", " ", 
       RowBox[{"Beta2", "[", "GA5M", "]"}]}], ",", 
      RowBox[{"\[Gamma]B4M", "\[Rule]", 
       RowBox[{"Gama", "[", "GB4M", "]"}]}], ",", 
      RowBox[{"\[Gamma]B6M", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GB6M", "]"}]}], ",", 
      RowBox[{"\[Beta]1B4M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB4M", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1B6M", "\[Rule]", " ", 
       RowBox[{"Beta1", "[", "GB6M", "]"}]}], ",", 
      RowBox[{"\[Beta]2B4M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB4M", "]"}]}], " ", ",", " ", 
      RowBox[{"\[Beta]2B6M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB6M", "]"}]}], " ", ",", 
      RowBox[{"\[Gamma]C5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GC5M", "]"}]}], ",", 
      RowBox[{"\[Gamma]C4M", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GC4M", "]"}]}], ",", 
      RowBox[{"\[Beta]1C5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC5M", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1C4M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC4M", "]"}]}], " ", ",", 
      RowBox[{"\[Beta]2C5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC5M", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]2C4M", "\[Rule]", " ", 
       RowBox[{"Beta2", "[", "GC4M", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6859240117022877`*^9, 3.6859240222044373`*^9}, {
   3.685924064319667*^9, 3.6859240738433104`*^9}, {3.685924146826177*^9, 
   3.6859243602264194`*^9}, {3.6859247303582764`*^9, 3.685924755537325*^9}, {
   3.685924845729968*^9, 3.685924977825877*^9}, {3.6859250240158043`*^9, 
   3.685925090370354*^9}, {3.6859251211150837`*^9, 3.685925133398223*^9}, {
   3.685925174644354*^9, 3.6859252675369625`*^9}, {3.68592531472471*^9, 
   3.685925316224907*^9}, 3.6859253851065197`*^9, {3.700957427792252*^9, 
   3.7009574314565797`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hfinal1", "//", "N"}], ";"}]], "Input",
 CellChangeTimes->{{3.685925392949877*^9, 3.685925395276452*^9}, 
   3.70130971624664*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Printing", " ", "out", " ", "a", " ", "sample", " ", "of", " ", "the", " ",
    "output", " ", "to", " ", "show", " ", "that", " ", "the", " ", 
   "resulting", " ", "Hessian", " ", "matrix", " ", "for", " ", "this", " ", 
   "configuration", " ", "depends", " ", "only", " ", "on", " ", "the", " ", 
   "unspecified", " ", "Immirzi", " ", 
   RowBox[{"parameter", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859254028784437`*^9, 3.685925455278092*^9}, {
  3.6859255445707817`*^9, 3.685925571931819*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hfinaltest", "=", 
   RowBox[{"Hfinal1", "/.", 
    RowBox[{"{", 
     RowBox[{"\[Gamma]", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"5", "/", "3"}], "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.685926000496499*^9, 3.685926029397105*^9}, {
   3.685926203445966*^9, 3.685926207974696*^9}, {3.6859272113694553`*^9, 
   3.685927211406722*^9}, 3.685927252174122*^9, 3.701305702579856*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Using", " ", "a", " ", "numeric", " ", "value", " ", "for", " ", "the", 
    " ", "Immirzi", " ", "parameter", " ", "for", " ", "testing", " ", 
    "purposes"}], ",", " ", 
   RowBox[{
   "since", " ", "the", " ", "42", "x42", " ", "matrix", " ", "is", " ", 
    "too", " ", "large", " ", "for", " ", "the", " ", "determinant", " ", 
    "to", " ", "be", " ", "computed", " ", 
    RowBox[{"algebraically", ".", " ", "As"}], " ", "per", " ", "the", " ", 
    "main", " ", "text"}], ",", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "acceptable", " ", "values", " ", "are", " ", "\[Gamma]"}], 
    "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sqrt", "[", "3", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", "j"}], ")"}]}], " ", "where", " ", "j", " ", "is", " ", 
      "a", " ", "semi"}], "-", 
     RowBox[{"integer", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.685926855567968*^9, 3.685926956821704*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HfinaltestN", "=", 
   RowBox[{"N", "[", "Hfinaltest", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6859260361409597`*^9, 3.685926039777402*^9}, {
   3.68592705598868*^9, 3.685927063340083*^9}, {3.685927102072381*^9, 
   3.6859271065573215`*^9}, 3.685927175237381*^9, {3.6859272971742306`*^9, 
   3.685927309626465*^9}, {3.685928035949641*^9, 3.6859280364649277`*^9}, 
   3.6859282363362646`*^9, 3.6859296019506297`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Large", " ", "numeric", " ", "result", " ", 
   RowBox[{"omitted", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859269764873886`*^9, 3.6859270026037903`*^9}, {
   3.685927127858489*^9, 3.68592714182619*^9}, {3.685927324570202*^9, 
   3.6859273667753963`*^9}, {3.6859274163009005`*^9, 3.685927458580256*^9}, {
   3.685929551773815*^9, 3.6859295569106236`*^9}, {3.6859296140146637`*^9, 
   3.685929636461706*^9}, 3.685929759716511*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", "HfinaltestN", "]"}]], "Input",
 CellChangeTimes->{{3.685927149753321*^9, 3.6859271551074433`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.163300832030147`*^15"}], "+", 
  RowBox[{"2.0352336373714565`*^15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.685927157222746*^9, 3.685927189669041*^9, 3.6859272224696045`*^9, {
   3.68592728533549*^9, 3.6859273163964148`*^9}, 3.68592804108292*^9, 
   3.6859296430749826`*^9, 3.7009574625715494`*^9, 3.700958836342863*^9, 
   3.7013060836339064`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Testing", " ", "with", " ", "different", " ", "levels", " ", "of", " ", 
   "numeric", " ", "precision", " ", "on", " ", "Mathematica", " ", "seems", 
   " ", "to", " ", "indicate", " ", "a", " ", "robust", " ", 
   RowBox[{"result", ".", " ", "Hessian"}], " ", "determinant", " ", "is", 
   " ", 
   RowBox[{"nonzero", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.685927370276924*^9, 3.6859273731257095`*^9}, {
  3.6859274434911857`*^9, 3.6859274841838827`*^9}, {3.685929656364544*^9, 
  3.6859296754983597`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "will", " ", "now", " ", "compute", " ", "the", " ", "K", " ", 
     "derivatives", " ", "using", " ", "the", " ", "same", " ", 
     "prescription", " ", "used", " ", "in", " ", "Hfinaltest"}], ",", " ", 
    RowBox[{
    "including", " ", "the", " ", "same", " ", "test", " ", "value", " ", 
     "for", " ", "the", " ", "Immirzi", " ", 
     RowBox[{"parameter", "."}]}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "need", " ", "this", " ", "to", " ", "compute", " ", "the", " ",
     "constant", " ", "A", " ", "referred", " ", "to", " ", "in", " ", "the", 
    " ", "main", " ", 
    RowBox[{"text", "."}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6859268228074837`*^9, 3.685926835606883*^9}, {
  3.6859274952750587`*^9, 3.6859275414363594`*^9}, {3.6859277009023905`*^9, 
  3.6859277404786987`*^9}, {3.6859296828133364`*^9, 3.685929710867622*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kfinaltest", "=", 
   RowBox[{"K", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]BA", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Theta]BA", "\[Rule]", "Pi"}], ",", 
      RowBox[{"\[Phi]BA", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Alpha]CB", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Theta]CB", "\[Rule]", "Pi"}], ",", 
      RowBox[{"\[Phi]CB", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Alpha]AC", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Theta]AC", "\[Rule]", "Pi"}], ",", 
      RowBox[{"\[Phi]AC", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Gamma]A6P", "\[Rule]", 
       RowBox[{"Gama", "[", "GA6P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5P", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Beta]1A6P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GA6P", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1A5P", "\[Rule]", " ", 
       RowBox[{"Beta1", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Beta]2A6P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GA6P", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]2A5P", "\[Rule]", " ", 
       RowBox[{"Beta2", "[", "GA5P", "]"}]}], ",", 
      RowBox[{"\[Gamma]B4P", "\[Rule]", 
       RowBox[{"Gama", "[", "GB4P", "]"}]}], ",", 
      RowBox[{"\[Gamma]B6P", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GB6P", "]"}]}], ",", 
      RowBox[{"\[Beta]1B4P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB4P", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1B6P", "\[Rule]", " ", 
       RowBox[{"Beta1", "[", "GB6P", "]"}]}], ",", 
      RowBox[{"\[Beta]2B4P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB4P", "]"}]}], " ", ",", " ", 
      RowBox[{"\[Beta]2B6P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB6P", "]"}]}], " ", ",", 
      RowBox[{"\[Gamma]C5P", "\[Rule]", 
       RowBox[{"Gama", "[", "GC5P", "]"}]}], ",", 
      RowBox[{"\[Gamma]C4P", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GC4P", "]"}]}], ",", 
      RowBox[{"\[Beta]1C5P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC5P", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1C4P", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC4P", "]"}]}], " ", ",", 
      RowBox[{"\[Beta]2C5P", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC5P", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]2C4P", "\[Rule]", " ", 
       RowBox[{"Beta2", "[", "GC4P", "]"}]}], ",", 
      RowBox[{"\[Gamma]A6M", "\[Rule]", 
       RowBox[{"Gama", "[", "GA6M", "]"}]}], ",", 
      RowBox[{"\[Gamma]A5M", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GA5M", "]"}]}], ",", 
      RowBox[{"\[Beta]1A6M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GA6M", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1A5M", "\[Rule]", " ", 
       RowBox[{"Beta1", "[", "GA5M", "]"}]}], ",", 
      RowBox[{"\[Beta]2A6M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GA6M", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]2A5M", "\[Rule]", " ", 
       RowBox[{"Beta2", "[", "GA5M", "]"}]}], ",", 
      RowBox[{"\[Gamma]B4M", "\[Rule]", 
       RowBox[{"Gama", "[", "GB4M", "]"}]}], ",", 
      RowBox[{"\[Gamma]B6M", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GB6M", "]"}]}], ",", 
      RowBox[{"\[Beta]1B4M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GB4M", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1B6M", "\[Rule]", " ", 
       RowBox[{"Beta1", "[", "GB6M", "]"}]}], ",", 
      RowBox[{"\[Beta]2B4M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB4M", "]"}]}], " ", ",", " ", 
      RowBox[{"\[Beta]2B6M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GB6M", "]"}]}], " ", ",", 
      RowBox[{"\[Gamma]C5M", "\[Rule]", 
       RowBox[{"Gama", "[", "GC5M", "]"}]}], ",", 
      RowBox[{"\[Gamma]C4M", "\[Rule]", " ", 
       RowBox[{"Gama", "[", "GC4M", "]"}]}], ",", 
      RowBox[{"\[Beta]1C5M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC5M", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]1C4M", "\[Rule]", 
       RowBox[{"Beta1", "[", "GC4M", "]"}]}], " ", ",", 
      RowBox[{"\[Beta]2C5M", "\[Rule]", 
       RowBox[{"Beta2", "[", "GC5M", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]2C4M", "\[Rule]", " ", 
       RowBox[{"Beta2", "[", "GC4M", "]"}]}], ",", 
      RowBox[{"\[Gamma]", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}]}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.685927574755763*^9, 3.6859276117442045`*^9}, {
  3.685927672482892*^9, 3.6859276960142145`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"KfinaltestN", "=", 
   RowBox[{"N", "[", "Kfinaltest", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6859277536388273`*^9, 3.685927758288665*^9}, {
   3.6859279895584497`*^9, 3.6859280204978285`*^9}, 3.68592822336477*^9, 
   3.685929728213625*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Large", " ", "numeric", " ", "result", " ", 
   RowBox[{"omitted", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.685929735581538*^9, 3.685929749264289*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Now", " ", "we", " ", "can", " ", "numerically", " ", "compute", " ", 
   "the", " ", "constant", " ", "A", " ", "via", " ", "the", " ", 
   "expression", " ", "given", " ", "in", " ", "the", " ", "main", " ", 
   "text", " ", 
   RowBox[{"(", 
    RowBox[{"inline", ",", " ", 
     RowBox[{"after", " ", 
      RowBox[{"eq", ".", " ", "137"}]}]}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859277889372253`*^9, 3.6859278045377064`*^9}, {
  3.6859278379260674`*^9, 3.6859278590056925`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", "=", 
  RowBox[{"-", 
   RowBox[{"Im", "[", 
    RowBox[{"KfinaltestN", ".", 
     RowBox[{"Inverse", "[", "HfinaltestN", "]"}], ".", "KfinaltestN"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6859278853700314`*^9, 3.6859279552053766`*^9}, {
  3.685927998845063*^9, 3.685928004399545*^9}}],

Cell[BoxData["14.438944723112485`"], "Output",
 CellChangeTimes->{{3.68592798282644*^9, 3.6859280469288893`*^9}, 
   3.685928245119147*^9, 3.6859297684035115`*^9, 3.7009574927792377`*^9, 
   3.7009588364209146`*^9, 3.7013060838444767`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Testing", " ", "with", " ", "different", " ", "levels", " ", "of", " ", 
      "numeric", " ", "precision", " ", "on", " ", "Mathematica", " ", 
      "seems", " ", "to", " ", "indicate", " ", "a", " ", "robust", " ", 
      "result", " ", "as", " ", "far", " ", "as", " ", "order", " ", "of", 
      " ", "magnitude", " ", "goes"}], " ", "-", " ", 
     RowBox[{"not", " ", "shown", " ", "here"}]}], ",", " ", 
    RowBox[{
    "but", " ", "can", " ", "be", " ", "reproduced", " ", "by", " ", 
     "running", " ", "the", " ", 
     RowBox[{"code", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"A", " ", "is", " ", "nonzero", " ", "for", " ", "this", " ", 
    RowBox[{"configuration", "."}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6859280576853538`*^9, 3.6859281536089907`*^9}, {
  3.685928260528205*^9, 3.685928261109845*^9}, {3.6859297830566835`*^9, 
  3.6859299091577606`*^9}}]
},
WindowSize->{1350, 631},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
Magnification->1.25,
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 1834, 50, 80, "Input"],
Cell[CellGroupData[{
Cell[2404, 74, 1166, 35, 58, "Input"],
Cell[3573, 111, 1583, 40, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5193, 156, 1451, 42, 124, "Input"],
Cell[6647, 200, 1319, 35, 89, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8003, 240, 1654, 47, 102, "Input"],
Cell[9660, 289, 1341, 34, 89, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11038, 328, 545, 15, 58, "Input"],
Cell[11586, 345, 431, 9, 35, "Output"]
}, Open  ]],
Cell[12032, 357, 7413, 164, 366, "Input"],
Cell[19448, 523, 398, 9, 35, "Input"],
Cell[19849, 534, 1549, 29, 102, "Input"],
Cell[21401, 565, 438, 8, 35, "Input"],
Cell[CellGroupData[{
Cell[21864, 577, 210, 4, 35, "Input"],
Cell[22077, 583, 410, 6, 35, "Output"]
}, Open  ]],
Cell[22502, 592, 1879, 47, 102, "Input"],
Cell[24384, 641, 659, 15, 58, "Input"],
Cell[25046, 658, 738, 16, 58, "Input"],
Cell[25787, 676, 563, 12, 35, "Input"],
Cell[26353, 690, 324, 9, 35, "Input"],
Cell[26680, 701, 620, 18, 35, "Input"],
Cell[27303, 721, 527, 11, 35, "Input"],
Cell[27833, 734, 979, 21, 58, "Input"],
Cell[28815, 757, 6146, 137, 256, "Input"],
Cell[34964, 896, 609, 15, 35, "Input"],
Cell[35576, 913, 388, 9, 35, "Input"],
Cell[35967, 924, 598, 14, 35, "Input"],
Cell[36568, 940, 1572, 36, 35, "Input"],
Cell[38143, 978, 1678, 36, 124, "Input"],
Cell[39824, 1016, 120, 2, 35, "Input"],
Cell[39947, 1020, 542, 11, 58, "Input"],
Cell[CellGroupData[{
Cell[40514, 1035, 1797, 52, 80, "Input"],
Cell[42314, 1089, 769, 24, 67, "Output"]
}, Open  ]],
Cell[43098, 1116, 429, 10, 35, "Input"],
Cell[CellGroupData[{
Cell[43552, 1130, 294, 4, 80, "Input"],
Cell[43849, 1136, 416, 11, 64, "Output"],
Cell[44268, 1149, 414, 11, 64, "Output"],
Cell[44685, 1162, 421, 11, 59, "Output"]
}, Open  ]],
Cell[45121, 1176, 96, 1, 35, "Input"],
Cell[45220, 1179, 259, 6, 35, "Input"],
Cell[CellGroupData[{
Cell[45504, 1189, 1195, 31, 58, "Input"],
Cell[46702, 1222, 1661, 55, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48400, 1282, 1138, 30, 58, "Input"],
Cell[49541, 1314, 1595, 51, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51173, 1370, 1195, 31, 58, "Input"],
Cell[52371, 1403, 2557, 84, 179, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54965, 1492, 1197, 31, 58, "Input"],
Cell[56165, 1525, 1804, 58, 91, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58006, 1588, 1146, 30, 58, "Input"],
Cell[59155, 1620, 2335, 77, 119, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61527, 1702, 1141, 30, 58, "Input"],
Cell[62671, 1734, 1916, 63, 92, "Output"]
}, Open  ]],
Cell[64602, 1800, 122, 2, 35, "Input"],
Cell[64727, 1804, 436, 8, 35, "Input"],
Cell[65166, 1814, 1413, 41, 58, "Input"],
Cell[66582, 1857, 537, 14, 35, "Input"],
Cell[67122, 1873, 961, 20, 80, "Input"],
Cell[68086, 1895, 1455, 48, 80, "Input"],
Cell[69544, 1945, 165, 2, 35, "Input"],
Cell[69712, 1949, 1007, 19, 80, "Input"],
Cell[CellGroupData[{
Cell[70744, 1972, 638, 17, 35, "Input"],
Cell[71385, 1991, 344, 8, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71766, 2004, 449, 13, 35, "Input"],
Cell[72218, 2019, 278, 7, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72533, 2031, 398, 12, 35, "Input"],
Cell[72934, 2045, 247, 6, 85, "Output"]
}, Open  ]],
Cell[73196, 2054, 3606, 79, 124, "Input"],
Cell[CellGroupData[{
Cell[76827, 2137, 224, 4, 35, "Input"],
Cell[77054, 2143, 3410, 87, 142, "Output"]
}, Open  ]],
Cell[80479, 2233, 1689, 35, 102, "Input"],
Cell[82171, 2270, 1029, 29, 58, "Input"],
Cell[83203, 2301, 1115, 24, 102, "Input"],
Cell[84321, 2327, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[84368, 2330, 235, 5, 35, "Input"],
Cell[84606, 2337, 235, 6, 35, "Input"],
Cell[84844, 2345, 1702, 46, 58, "Input"],
Cell[86549, 2393, 3646, 80, 124, "Input"],
Cell[CellGroupData[{
Cell[90220, 2477, 123, 2, 35, "Input"],
Cell[90346, 2481, 3393, 96, 142, "Output"]
}, Open  ]],
Cell[93754, 2580, 389, 9, 35, "Input"],
Cell[94146, 2591, 1643, 37, 35, "Input"],
Cell[95792, 2630, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[95839, 2633, 286, 6, 35, "Input"],
Cell[96128, 2641, 459, 10, 58, "Input"],
Cell[CellGroupData[{
Cell[96612, 2655, 269, 4, 80, "Input"],
Cell[96884, 2661, 312, 6, 35, "Output"],
Cell[97199, 2669, 314, 6, 35, "Output"],
Cell[97516, 2677, 314, 6, 35, "Output"]
}, Open  ]],
Cell[97845, 2686, 912, 18, 58, "Input"],
Cell[CellGroupData[{
Cell[98782, 2708, 1396, 31, 80, "Input"],
Cell[100181, 2741, 687, 21, 38, "Output"],
Cell[100871, 2764, 977, 29, 38, "Output"],
Cell[101851, 2795, 1092, 32, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102980, 2832, 993, 26, 80, "Input"],
Cell[103976, 2860, 1031, 33, 76, "Output"],
Cell[105010, 2895, 693, 21, 38, "Output"],
Cell[105706, 2918, 1249, 38, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106992, 2961, 270, 4, 80, "Input"],
Cell[107265, 2967, 418, 14, 68, "Output"],
Cell[107686, 2983, 395, 13, 68, "Output"],
Cell[108084, 2998, 340, 10, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108461, 3013, 133, 1, 58, "Input"],
Cell[108597, 3016, 1448, 48, 70, "Output"],
Cell[110048, 3066, 1670, 57, 94, "Output"]
}, Open  ]],
Cell[111733, 3126, 423, 10, 35, "Input"],
Cell[CellGroupData[{
Cell[112181, 3140, 688, 17, 35, "Input"],
Cell[112872, 3159, 344, 8, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113253, 3172, 502, 14, 35, "Input"],
Cell[113758, 3188, 278, 7, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114073, 3200, 500, 14, 35, "Input"],
Cell[114576, 3216, 248, 6, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114861, 3227, 3095, 73, 146, "Input"],
Cell[117959, 3302, 3471, 92, 142, "Output"]
}, Open  ]],
Cell[121445, 3397, 356, 9, 35, "Input"],
Cell[121804, 3408, 787, 24, 35, "Input"],
Cell[122594, 3434, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[122663, 3439, 3527, 80, 190, "Input"],
Cell[126193, 3521, 3273, 92, 142, "Output"]
}, Open  ]],
Cell[129481, 3616, 406, 10, 35, "Input"],
Cell[129890, 3628, 838, 25, 35, "Input"],
Cell[130731, 3655, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[130778, 3658, 285, 6, 35, "Input"],
Cell[CellGroupData[{
Cell[131088, 3668, 360, 6, 146, "Input"],
Cell[131451, 3676, 329, 9, 59, "Output"],
Cell[131783, 3687, 368, 11, 64, "Output"],
Cell[132154, 3700, 371, 11, 59, "Output"],
Cell[132528, 3713, 418, 14, 68, "Output"],
Cell[132949, 3729, 340, 10, 59, "Output"],
Cell[133292, 3741, 397, 13, 68, "Output"]
}, Open  ]],
Cell[133704, 3757, 1296, 33, 80, "Input"],
Cell[135003, 3792, 1139, 31, 80, "Input"],
Cell[136145, 3825, 1107, 31, 80, "Input"],
Cell[137255, 3858, 1173, 31, 80, "Input"],
Cell[138431, 3891, 1127, 31, 80, "Input"],
Cell[139561, 3924, 1033, 29, 58, "Input"],
Cell[CellGroupData[{
Cell[140619, 3957, 228, 4, 58, "Input"],
Cell[140850, 3963, 1407, 46, 55, "Output"],
Cell[142260, 4011, 1342, 45, 68, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143639, 4061, 740, 18, 35, "Input"],
Cell[144382, 4081, 359, 8, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144778, 4094, 601, 15, 35, "Input"],
Cell[145382, 4111, 304, 7, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145723, 4123, 601, 15, 35, "Input"],
Cell[146327, 4140, 276, 7, 85, "Output"]
}, Open  ]],
Cell[146618, 4150, 2930, 70, 124, "Input"],
Cell[CellGroupData[{
Cell[149573, 4224, 123, 2, 35, "Input"],
Cell[149699, 4228, 3311, 88, 142, "Output"]
}, Open  ]],
Cell[153025, 4319, 457, 11, 35, "Input"],
Cell[153485, 4332, 887, 26, 35, "Input"],
Cell[154375, 4360, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[154422, 4363, 337, 7, 35, "Input"],
Cell[154762, 4372, 2902, 70, 124, "Input"],
Cell[CellGroupData[{
Cell[157689, 4446, 121, 2, 35, "Input"],
Cell[157813, 4450, 3262, 90, 142, "Output"]
}, Open  ]],
Cell[161090, 4543, 507, 11, 35, "Input"],
Cell[161600, 4556, 935, 26, 35, "Input"],
Cell[162538, 4584, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[162585, 4587, 337, 7, 35, "Input"],
Cell[CellGroupData[{
Cell[162947, 4598, 411, 7, 146, "Input"],
Cell[163361, 4607, 222, 4, 35, "Output"],
Cell[163586, 4613, 241, 5, 35, "Output"],
Cell[163830, 4620, 238, 5, 35, "Output"],
Cell[164071, 4627, 328, 10, 68, "Output"],
Cell[164402, 4639, 313, 9, 59, "Output"],
Cell[164718, 4650, 349, 11, 68, "Output"]
}, Open  ]],
Cell[165082, 4664, 658, 14, 58, "Input"],
Cell[165743, 4680, 502, 13, 58, "Input"],
Cell[166248, 4695, 469, 13, 58, "Input"],
Cell[166720, 4710, 810, 16, 58, "Input"],
Cell[167533, 4728, 699, 16, 58, "Input"],
Cell[168235, 4746, 748, 16, 80, "Input"],
Cell[CellGroupData[{
Cell[169008, 4766, 382, 7, 58, "Input"],
Cell[169393, 4775, 1188, 34, 89, "Output"],
Cell[170584, 4811, 1818, 55, 91, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172439, 4871, 792, 19, 35, "Input"],
Cell[173234, 4892, 390, 8, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173661, 4905, 652, 16, 35, "Input"],
Cell[174316, 4923, 324, 7, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174677, 4935, 650, 16, 35, "Input"],
Cell[175330, 4953, 302, 7, 85, "Output"]
}, Open  ]],
Cell[175647, 4963, 2923, 70, 124, "Input"],
Cell[CellGroupData[{
Cell[178595, 5037, 125, 2, 35, "Input"],
Cell[178723, 5041, 3421, 92, 142, "Output"]
}, Open  ]],
Cell[182159, 5136, 560, 12, 35, "Input"],
Cell[182722, 5150, 986, 27, 35, "Input"],
Cell[183711, 5179, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[183758, 5182, 335, 7, 35, "Input"],
Cell[184096, 5191, 2946, 70, 124, "Input"],
Cell[CellGroupData[{
Cell[187067, 5265, 151, 3, 35, "Input"],
Cell[187221, 5270, 3228, 88, 142, "Output"]
}, Open  ]],
Cell[190464, 5361, 352, 9, 35, "Input"],
Cell[190819, 5372, 789, 24, 35, "Input"],
Cell[191611, 5398, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[191658, 5401, 339, 7, 35, "Input"],
Cell[CellGroupData[{
Cell[192022, 5412, 464, 8, 146, "Input"],
Cell[192489, 5422, 247, 5, 35, "Output"],
Cell[192739, 5429, 247, 5, 35, "Output"],
Cell[192989, 5436, 245, 5, 35, "Output"],
Cell[193237, 5443, 355, 11, 68, "Output"],
Cell[193595, 5456, 340, 10, 59, "Output"],
Cell[193938, 5468, 376, 12, 68, "Output"]
}, Open  ]],
Cell[194329, 5483, 764, 16, 58, "Input"],
Cell[195096, 5501, 630, 15, 58, "Input"],
Cell[195729, 5518, 586, 14, 58, "Input"],
Cell[196318, 5534, 784, 16, 58, "Input"],
Cell[197105, 5552, 630, 15, 58, "Input"],
Cell[197738, 5569, 660, 15, 58, "Input"],
Cell[CellGroupData[{
Cell[198423, 5588, 436, 7, 58, "Input"],
Cell[198862, 5597, 1172, 34, 89, "Output"],
Cell[200037, 5633, 1800, 55, 91, "Output"]
}, Open  ]],
Cell[201852, 5691, 3346, 83, 124, "Input"],
Cell[CellGroupData[{
Cell[205223, 5778, 123, 2, 35, "Input"],
Cell[205349, 5782, 3292, 87, 142, "Output"]
}, Open  ]],
Cell[208656, 5872, 611, 13, 35, "Input"],
Cell[209270, 5887, 1039, 28, 35, "Input"],
Cell[210312, 5917, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[210359, 5920, 334, 7, 35, "Input"],
Cell[210696, 5929, 3392, 83, 124, "Input"],
Cell[CellGroupData[{
Cell[214113, 6016, 174, 3, 35, "Input"],
Cell[214290, 6021, 3299, 93, 142, "Output"]
}, Open  ]],
Cell[217604, 6117, 659, 13, 35, "Input"],
Cell[218266, 6132, 1089, 28, 35, "Input"],
Cell[219358, 6162, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[219405, 6165, 334, 7, 35, "Input"],
Cell[CellGroupData[{
Cell[219764, 6176, 514, 8, 146, "Input"],
Cell[220281, 6186, 298, 9, 64, "Output"],
Cell[220582, 6197, 280, 8, 59, "Output"],
Cell[220865, 6207, 296, 9, 64, "Output"],
Cell[221164, 6218, 366, 13, 68, "Output"],
Cell[221533, 6233, 346, 12, 68, "Output"],
Cell[221882, 6247, 289, 9, 59, "Output"]
}, Open  ]],
Cell[222186, 6259, 1346, 34, 80, "Input"],
Cell[223535, 6295, 1189, 32, 80, "Input"],
Cell[224727, 6329, 1258, 33, 80, "Input"],
Cell[225988, 6364, 1223, 32, 80, "Input"],
Cell[227214, 6398, 1229, 32, 80, "Input"],
Cell[228446, 6432, 1134, 31, 58, "Input"],
Cell[CellGroupData[{
Cell[229605, 6467, 491, 8, 58, "Input"],
Cell[230099, 6477, 1742, 53, 91, "Output"],
Cell[231844, 6532, 1988, 60, 95, "Output"]
}, Open  ]],
Cell[233847, 6595, 3394, 83, 124, "Input"],
Cell[CellGroupData[{
Cell[237266, 6682, 123, 2, 35, "Input"],
Cell[237392, 6686, 3239, 85, 142, "Output"]
}, Open  ]],
Cell[240646, 6774, 712, 14, 35, "Input"],
Cell[241361, 6790, 1140, 29, 35, "Input"],
Cell[242504, 6821, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[242551, 6824, 339, 7, 35, "Input"],
Cell[242893, 6833, 3443, 84, 124, "Input"],
Cell[CellGroupData[{
Cell[246361, 6921, 125, 2, 35, "Input"],
Cell[246489, 6925, 3177, 86, 142, "Output"]
}, Open  ]],
Cell[249681, 7014, 761, 15, 35, "Input"],
Cell[250445, 7031, 1189, 30, 35, "Input"],
Cell[251637, 7063, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[251684, 7066, 868, 16, 80, "Input"],
Cell[252555, 7084, 809, 17, 58, "Input"],
Cell[CellGroupData[{
Cell[253389, 7105, 826, 15, 146, "Input"],
Cell[254218, 7122, 198, 4, 35, "Output"],
Cell[254419, 7128, 215, 5, 35, "Output"],
Cell[254637, 7135, 198, 4, 35, "Output"],
Cell[254838, 7141, 217, 5, 35, "Output"],
Cell[255058, 7148, 198, 4, 35, "Output"],
Cell[255259, 7154, 198, 4, 35, "Output"]
}, Open  ]],
Cell[255472, 7161, 840, 20, 80, "Input"],
Cell[256315, 7183, 4642, 94, 168, "Input"],
Cell[260960, 7279, 165, 4, 35, "Input"],
Cell[261128, 7285, 564, 10, 58, "Input"],
Cell[261695, 7297, 508, 12, 35, "Input"],
Cell[262206, 7311, 1012, 25, 80, "Input"],
Cell[263221, 7338, 458, 8, 35, "Input"],
Cell[263682, 7348, 489, 8, 35, "Input"],
Cell[CellGroupData[{
Cell[264196, 7360, 134, 2, 35, "Input"],
Cell[264333, 7364, 411, 8, 35, "Output"]
}, Open  ]],
Cell[264759, 7375, 572, 11, 58, "Input"],
Cell[265334, 7388, 995, 20, 80, "Input"],
Cell[266332, 7410, 4335, 92, 168, "Input"],
Cell[270670, 7504, 284, 6, 35, "Input"],
Cell[270957, 7512, 210, 4, 35, "Input"],
Cell[271170, 7518, 552, 12, 35, "Input"],
Cell[CellGroupData[{
Cell[271747, 7534, 323, 8, 35, "Input"],
Cell[272073, 7544, 239, 3, 35, "Output"]
}, Open  ]],
Cell[272327, 7550, 1019, 21, 80, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/equilateral5simplex_spinfoamdata.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    859784,      24126]
NotebookOptionsPosition[    815825,      22862]
NotebookOutlinePosition[    816252,      22880]
CellTagsIndexPosition[    816209,      22877]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Determining", " ", "4", "d", " ", "coordinates", " ", "for", " ", "each",
      " ", "of", " ", "the", " ", "4"}], "-", 
    RowBox[{
    "simplices", " ", "in", " ", "the", " ", "equilateral", " ", "5"}], "-", 
    RowBox[{"simplex", " ", "Delta3"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"a", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"3", "/", "8"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"2", "/", "5"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "5"}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"5", "/", "12"}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"3", "/", "8"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"2", "/", "5"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "5"}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"5", "/", "12"}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"3", "/", "8"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"2", "/", "5"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "5"}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"5", "/", "12"}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"d", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"3", "/", "8"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"2", "/", "5"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "5"}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"5", "/", "12"}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", "/", "5"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "5"}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"5", "/", "12"}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"5", "/", "12"}], "]"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6631375569617405`*^9, 3.6631375593068385`*^9}, {
  3.6631376399411325`*^9, 3.663137909325013*^9}, {3.6631379616229453`*^9, 
  3.6631380462231603`*^9}, {3.6658483630535636`*^9, 3.6658483687190223`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "Out", " ", "of", " ", "these", " ", "6", " ", "points", " ", "the", " ",
       "4"}], "-", 
     RowBox[{
     "simplices", " ", "we", " ", "are", " ", "interested", " ", "in", " ", 
      RowBox[{"are", ":", " ", "A"}]}]}], " ", "=", " ", "abcef"}], ",", " ", 
   RowBox[{"B", " ", "=", " ", "abcdf"}], ",", " ", 
   RowBox[{"C", " ", "=", " ", "abcde"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.663138085322641*^9, 3.663138158371451*^9}, {
  3.6658483936110277`*^9, 3.665848398389123*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "We", " ", "want", " ", "to", " ", "find", " ", "the", " ", "4", "d", " ", 
    "hyperplane", " ", "in", " ", "which", " ", "each", " ", "of", " ", 
    "them", " ", "lives"}], ",", " ", 
   RowBox[{
   "and", " ", "obtain", " ", "a", " ", "sensible", " ", "orthonormal", " ", 
    "basis", " ", "for", " ", "that", " ", "plane", " ", "in", " ", "order", 
    " ", "to", " ", "get", " ", "our", " ", "coordinates"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.663138167651797*^9, 3.663138208635215*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Since", " ", "the", " ", "vectors", " ", "connecting", " ", "one", " ", 
      "point", " ", "of", " ", "the", " ", "4"}], "-", 
     RowBox[{
     "simplex", " ", "to", " ", "the", " ", "other", " ", "4", " ", "are", 
      " ", "necessarily", " ", "linearly", " ", "independent"}]}], ",", " ", 
    RowBox[{
     RowBox[{"for", " ", "a", " ", "non"}], "-", 
     RowBox[{"degenerate", " ", "figure"}]}], ",", " ", 
    RowBox[{
    "we", " ", "can", " ", "use", " ", "them", " ", "to", " ", "form", " ", 
     "a", " ", 
     RowBox[{"(", 
      RowBox[{"non", "-", "orthonormal"}], ")"}], " ", 
     RowBox[{"basis", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vb", " ", "=", " ", 
     RowBox[{"b", "-", "a"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vc", " ", "=", " ", 
     RowBox[{"c", "-", "a"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vd", "=", 
     RowBox[{"d", "-", "a"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ve", " ", "=", " ", 
     RowBox[{"e", "-", "a"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vf", " ", "=", " ", 
     RowBox[{"f", "-", "a"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6631382136894207`*^9, 3.6631383687702427`*^9}, {
  3.6631384406798434`*^9, 3.663138453377293*^9}, {3.6658484113459673`*^9, 
  3.665848413710441*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "To", " ", "obtain", " ", "an", " ", "orthonormal", " ", "basis", " ", 
    "we", " ", "use", " ", "the", " ", "Orthogonalize", " ", "command", " ", 
    "in", " ", 
    RowBox[{"Mathematica", ".", " ", "Transpose"}], " ", "is", " ", 
    "necessary", " ", "so", " ", "the", " ", "basis", " ", "vectors", " ", 
    "will", " ", "show", " ", "as", " ", 
    RowBox[{"columns", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BasisD", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Orthogonalize", "[", 
        RowBox[{"{", 
         RowBox[{"vb", ",", "vc", ",", "ve", ",", "vf"}], "}"}], "]"}], "]"}],
       "//", "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BasisE", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Orthogonalize", "[", 
        RowBox[{"{", 
         RowBox[{"vb", ",", "vc", ",", "vd", ",", "vf"}], "}"}], "]"}], "]"}],
       "//", "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BasisF", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Orthogonalize", "[", 
        RowBox[{"{", 
         RowBox[{"vb", ",", "vc", ",", "vd", ",", "ve"}], "}"}], "]"}], "]"}],
       "//", "FullSimplify"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.663138533806261*^9, 3.663138575724593*^9}, {
   3.663138674332285*^9, 3.6631387866154585`*^9}, {3.6631388375114546`*^9, 
   3.6631389310628653`*^9}, {3.6631425574227552`*^9, 3.663142621416857*^9}, 
   3.6656121544222145`*^9, {3.665849874052118*^9, 3.6658498813159695`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Solving", " ", "the", " ", "equation", " ", 
     RowBox[{"BasisMatrix", " ", ".", " ", "X"}]}], " ", "=", " ", 
    RowBox[{"Coordinates", " ", "in", " ", 
     RowBox[{"R", "^", "5"}], " ", "gives", " ", "you", " ", "the", " ", 
     "coordinates", " ", "in", " ", "the", " ", "chosen", " ", "basis"}]}], 
   ",", " ", 
   RowBox[{"so", " ", "we", " ", "use", " ", "LinearSolve"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.663142726791523*^9, 3.663142785449622*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "we", " ", "also", " ", "need", " ", "the", " ", "R3", " ", "tetrahedron", 
   " ", "matrix", " ", "continued", " ", "to", " ", 
   RowBox[{"R4", ".", " ", "For"}], " ", "the", " ", "equilateral", " ", 
   "case", " ", 
   RowBox[{"it", "'"}], "s", " ", "a", " ", "\"\<standard tetrahedron\>\""}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6658537259392776`*^9, 3.665853783980343*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"For", " ", "the", " ", "equilateral", " ", "5"}], "-", 
     RowBox[{"simplex", " ", "the", " ", 
      RowBox[{"tetrahedra", "'"}], "s", " ", "images", " ", "in", " ", 
      RowBox[{"R", "^", "3"}], " ", "are", " ", "all", " ", "equal"}]}], ",", 
    " ", 
    RowBox[{
    "which", " ", "means", " ", "for", " ", "all", " ", "of", " ", "these", 
     " ", "matrices", " ", "we", " ", "can", " ", "just", " ", "consider", 
     " ", "the", " ", "one", " ", "given", " ", 
     RowBox[{"below", "."}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.66315773985192*^9, 3.6631578131398687`*^9}, {
  3.6631578648559074`*^9, 3.6631579061769595`*^9}, {3.663161238821977*^9, 
  3.6631612393220034`*^9}, {3.663169062324289*^9, 3.6631690644235506`*^9}, {
  3.668380222260157*^9, 3.6683802250571747`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "3"}], "  ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"3", "/", "8"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "3"}], "  ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"3", "/", "8"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C3", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "3", "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "3"}], "  ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"3", "/", "8"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D3", " ", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "  ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"3", "/", "8"}], "]"}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "points", " ", "for", " ", "standard", " ", "tetrahedron", " ", "in", " ", 
    "R3"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.663157916072793*^9, 3.6631580942003336`*^9}, {
  3.6658538521624546`*^9, 3.665853873605837*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"vB3", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"B3", "-", "A3"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vC3", " ", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"C3", "-", "A3"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vD3", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"D3", "-", "A3"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M3", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "vB3", ",", 
      "vC3", ",", "vD3"}], "}"}], "//", "Transpose"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M3minus", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       "vB3", ",", "vC3", ",", "vD3"}], "}"}], "//", "Transpose"}]}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M3", "//", "MatrixForm"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "use", " ", "either", " ", "M3", " ", "or", " ", "M3minus", " ", "to", " ",
     "have", " ", "consistent", " ", "determinants"}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6631581102256517`*^9, 3.6631581469084654`*^9}, {
  3.6631582597157097`*^9, 3.663158290168445*^9}, {3.665853884210889*^9, 
  3.6658539397065077`*^9}, {3.6683806944791045`*^9, 3.6683807046358805`*^9}, {
  3.675951666212966*^9, 3.67595170373238*^9}, {3.6759521467840595`*^9, 
  3.6759521513274603`*^9}, {3.677219959613115*^9, 3.6772199750644674`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", 
      FractionBox["1", "2"], 
      FractionBox["1", "2"]},
     {"0", "0", 
      FractionBox[
       SqrtBox["3"], "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]]},
     {"0", "0", "0", 
      RowBox[{
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "+", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6774119427899466`*^9, 3.6774122142585936`*^9, 
  3.677840003844246*^9, 3.677930325945134*^9, 3.6857984004991617`*^9, 
  3.685807825619788*^9, 3.685811833845883*^9, 3.6858121083619823`*^9, 
  3.6858122293596287`*^9, 3.685812522967187*^9, 3.6858130411662207`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "compute", " ", "normals", " ", "of", " ", "standard", " ", "tetrahedron"}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6774051247995596`*^9, 3.6774051352531796`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ND", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Cross", "[", 
      RowBox[{
       RowBox[{"B3", "-", "A3"}], ",", 
       RowBox[{"C3", "-", "A3"}]}], "]"}]}], "//", "Normalize"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6774052922137303`*^9, 3.677405340856688*^9}, 
   3.6774054280483046`*^9, {3.677406383390549*^9, 3.6774063857812853`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.677405326262245*^9, 3.6774053416535773`*^9}, 
   3.677405428626479*^9, 3.6774063900314636`*^9, 3.6774119428055725`*^9, 
   3.6774122142742186`*^9, 3.6778400039253883`*^9, 3.677930325993932*^9, 
   3.6857984005166664`*^9, 3.6858078256363*^9, 3.685811833868018*^9, 
   3.685812108408268*^9, 3.6858122293836446`*^9, 3.6858125230047116`*^9, 
   3.685813041183647*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NC", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Cross", "[", 
     RowBox[{
      RowBox[{"B3", "-", "A3"}], ",", 
      RowBox[{"D3", "-", "A3"}]}], "]"}], "//", "Normalize"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6774053511853027`*^9, 3.677405351341539*^9}, {
  3.67740639409418*^9, 3.677406396234909*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6774053529822407`*^9, 3.6774063967817855`*^9, 
  3.6774119428211985`*^9, 3.6774122142898445`*^9, 3.677840003941328*^9, 
  3.677930326010845*^9, 3.6857984005281744`*^9, 3.6858078256488075`*^9, 
  3.685811833883647*^9, 3.6858121084467926`*^9, 3.68581222940963*^9, 
  3.6858125230328994`*^9, 3.685813041199157*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Cross", "[", 
      RowBox[{
       RowBox[{"C3", "-", "A3"}], ",", 
       RowBox[{"D3", "-", "A3"}]}], "]"}]}], "//", "Normalize"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6774053669360332`*^9, 3.677405367217314*^9}, 
   3.6774055447726173`*^9, {3.6774064001725936`*^9, 3.6774064032820997`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.677405368373596*^9, 3.67740554533512*^9, 
  3.6774064037508893`*^9, 3.677411942836826*^9, 3.6774122142898445`*^9, 
  3.6778400039598465`*^9, 3.677930326028843*^9, 3.685798400542684*^9, 
  3.685807825666812*^9, 3.6858118338992724`*^9, 3.685812108483818*^9, 
  3.685812229433145*^9, 3.685812523057417*^9, 3.685813041215168*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NA", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Cross", "[", 
     RowBox[{
      RowBox[{"C3", "-", "B3"}], ",", 
      RowBox[{"D3", "-", "B3"}]}], "]"}], "//", "Normalize"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.677405380952341*^9, 3.6774053836399703`*^9}, {
  3.6774064064853935`*^9, 3.6774064073760605`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6774053844524856`*^9, 3.6774064078448105`*^9, 
  3.677411942836826*^9, 3.6774122143054705`*^9, 3.6778400039751787`*^9, 
  3.67793032604436*^9, 3.6857984005546923`*^9, 3.6858078256803207`*^9, 
  3.685811833914897*^9, 3.685812108520343*^9, 3.685812229457694*^9, 
  3.6858125230814323`*^9, 3.685813041229677*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M3", "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"Det", "[", "M3", "]"}]}], "Input",
 CellChangeTimes->{{3.66315842240664*^9, 3.6631584278691683`*^9}, {
  3.6643851771838083`*^9, 3.6643851821110973`*^9}, {3.665853977135109*^9, 
  3.6658539800522594`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", 
      FractionBox["1", "2"], 
      FractionBox["1", "2"]},
     {"0", "0", 
      FractionBox[
       SqrtBox["3"], "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]]},
     {"0", "0", "0", 
      SqrtBox[
       FractionBox["2", "3"]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6631584285411024`*^9, 3.663171591553864*^9, 3.6641171196463456`*^9, 
   3.664130145830719*^9, 3.6642651512557297`*^9, 3.6643540091868143`*^9, 
   3.6643851826494627`*^9, 3.6643932057665005`*^9, 3.664393291998065*^9, 
   3.6643933578850436`*^9, 3.6648219735137978`*^9, 3.6658539466340523`*^9, 
   3.6658539805847015`*^9, 3.665854762398842*^9, 3.6658586385258193`*^9, 
   3.6658590744390607`*^9, 3.6658596398184648`*^9, 3.665860114715464*^9, 
   3.665861149359891*^9, 3.6658629958772388`*^9, 3.6658695979225655`*^9, 
   3.6658696497721987`*^9, 3.665869993625877*^9, 3.665873715633636*^9, 
   3.6658738312959476`*^9, 3.6658743116378613`*^9, 3.6658743682190104`*^9, 
   3.6659076709300117`*^9, 3.665907877372944*^9, 3.666193363391264*^9, 
   3.666854789418496*^9, 3.6668732525766687`*^9, 3.6668733538417625`*^9, 
   3.668380831376813*^9, 3.675947861216826*^9, 3.6759521783999825`*^9, 
   3.675989763696906*^9, 3.676579936790755*^9, 3.677029827669236*^9, 
   3.6770338080272093`*^9, 3.677219372135042*^9, {3.6773343849808493`*^9, 
   3.6773344105139074`*^9}, 3.6773351671181307`*^9, 3.6774040819970875`*^9, 
   3.67740423369005*^9, 3.677404335257371*^9, 3.6774119428680763`*^9, 
   3.677412214321096*^9, 3.677840004003131*^9, 3.67793032607438*^9, 
   3.6857984005772066`*^9, 3.6858078257058315`*^9, 3.6858118339461546`*^9, 
   3.6858121085578356`*^9, 3.6858122294812098`*^9, 3.685812523105448*^9, 
   3.6858130412436867`*^9}],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{
  3.6631584285411024`*^9, 3.663171591553864*^9, 3.6641171196463456`*^9, 
   3.664130145830719*^9, 3.6642651512557297`*^9, 3.6643540091868143`*^9, 
   3.6643851826494627`*^9, 3.6643932057665005`*^9, 3.664393291998065*^9, 
   3.6643933578850436`*^9, 3.6648219735137978`*^9, 3.6658539466340523`*^9, 
   3.6658539805847015`*^9, 3.665854762398842*^9, 3.6658586385258193`*^9, 
   3.6658590744390607`*^9, 3.6658596398184648`*^9, 3.665860114715464*^9, 
   3.665861149359891*^9, 3.6658629958772388`*^9, 3.6658695979225655`*^9, 
   3.6658696497721987`*^9, 3.665869993625877*^9, 3.665873715633636*^9, 
   3.6658738312959476`*^9, 3.6658743116378613`*^9, 3.6658743682190104`*^9, 
   3.6659076709300117`*^9, 3.665907877372944*^9, 3.666193363391264*^9, 
   3.666854789418496*^9, 3.6668732525766687`*^9, 3.6668733538417625`*^9, 
   3.668380831376813*^9, 3.675947861216826*^9, 3.6759521783999825`*^9, 
   3.675989763696906*^9, 3.676579936790755*^9, 3.677029827669236*^9, 
   3.6770338080272093`*^9, 3.677219372135042*^9, {3.6773343849808493`*^9, 
   3.6773344105139074`*^9}, 3.6773351671181307`*^9, 3.6774040819970875`*^9, 
   3.67740423369005*^9, 3.677404335257371*^9, 3.6774119428680763`*^9, 
   3.677412214321096*^9, 3.677840004003131*^9, 3.67793032607438*^9, 
   3.6857984005772066`*^9, 3.6858078257058315`*^9, 3.6858118339461546`*^9, 
   3.6858121085578356`*^9, 3.6858122294812098`*^9, 3.685812523105448*^9, 
   3.6858130412456875`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "test", " ", "is", " ", "to", " ", "determine", " ", "g_ve", 
     " ", "for", " ", "vertex", " ", "A"}], ",", " ", 
    RowBox[{
    "the", " ", "corresponding", " ", "n_ef", " ", "and", " ", "verify", " ", 
     RowBox[{"consistency", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "g_A6", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MA6", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisD", ",", "vb"}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisD", ",", "vc"}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisD", ",", "ve"}], "]"}]}], "}"}]}], " ", ";", 
    RowBox[{"MA6", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"MA6N", "=", 
    RowBox[{"Normalize", "[", 
     RowBox[{
      RowBox[{"NullSpace", "[", "MA6", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MA6final", "=", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "MA6N"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MA6", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MA6", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MA6", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], "]"}]}], ";", 
    RowBox[{"MA6final", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"Det", "[", "MA6final", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6631447309784217`*^9, 3.663144747678591*^9}, {
   3.6631455053597174`*^9, 3.6631455248414817`*^9}, {3.6631461704786634`*^9, 
   3.6631461987974987`*^9}, {3.6631466013328247`*^9, 
   3.6631466070756655`*^9}, {3.6631477820133734`*^9, 3.663147782669812*^9}, {
   3.663147885364495*^9, 3.6631480079955115`*^9}, {3.6631490086622405`*^9, 
   3.663149038781331*^9}, {3.6631491581327653`*^9, 3.663149159673874*^9}, {
   3.663149431259658*^9, 3.6631494628887377`*^9}, {3.663149792185445*^9, 
   3.663149799075714*^9}, {3.6645233530620193`*^9, 3.6645233710025387`*^9}, {
   3.6655635370348196`*^9, 3.665563540449678*^9}, {3.6656122160816813`*^9, 
   3.665612220222522*^9}, {3.665851482996779*^9, 3.6658515580676794`*^9}, {
   3.6659075528785987`*^9, 3.6659075739567785`*^9}, {3.6659076571598034`*^9, 
   3.6659076572965927`*^9}, {3.66590778585285*^9, 3.6659078054861736`*^9}, {
   3.675956038489663*^9, 3.67595605498799*^9}, {3.6759561670179806`*^9, 
   3.6759562192073784`*^9}, {3.6773351289971347`*^9, 3.6773351305059195`*^9}, 
   3.67733517568988*^9, {3.6774040983572617`*^9, 3.677404118186327*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {
      FractionBox["1", "2"], 
      FractionBox[
       SqrtBox["3"], "2"], "0", "0"},
     {
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      SqrtBox[
       FractionBox["2", "3"]], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.66590767298435*^9, 3.66590780595611*^9, 3.66590787738857*^9, 
   3.6661933634381485`*^9, 3.6668547894497414`*^9, 3.6668732525946803`*^9, 
   3.66687335385739*^9, 3.6683808371739635`*^9, 3.6759478612403383`*^9, {
   3.6759561415359755`*^9, 3.6759561685207663`*^9}, {3.675956199768175*^9, 
   3.6759562202244806`*^9}, 3.6759897637574778`*^9, 3.6765799368187733`*^9, 
   3.6770298277890368`*^9, 3.677033808045725*^9, 3.677219372228773*^9, {
   3.6773343850671883`*^9, 3.6773344105334215`*^9}, 3.677335167145655*^9, 
   3.6774040820127144`*^9, {3.677404113936105*^9, 3.6774041188113337`*^9}, 
   3.6774042337056756`*^9, 3.677404335288623*^9, 3.6774119428837013`*^9, 
   3.6774122143367214`*^9, 3.67784000403795*^9, 3.677930326096345*^9, 
   3.6857984006091075`*^9, 3.685807825726343*^9, 3.685811833983475*^9, 
   3.685812108591358*^9, 3.6858122295092278`*^9, 3.6858125231309643`*^9, 
   3.6858130412601976`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.66590767298435*^9, 3.66590780595611*^9, 3.66590787738857*^9, 
   3.6661933634381485`*^9, 3.6668547894497414`*^9, 3.6668732525946803`*^9, 
   3.66687335385739*^9, 3.6683808371739635`*^9, 3.6759478612403383`*^9, {
   3.6759561415359755`*^9, 3.6759561685207663`*^9}, {3.675956199768175*^9, 
   3.6759562202244806`*^9}, 3.6759897637574778`*^9, 3.6765799368187733`*^9, 
   3.6770298277890368`*^9, 3.677033808045725*^9, 3.677219372228773*^9, {
   3.6773343850671883`*^9, 3.6773344105334215`*^9}, 3.677335167145655*^9, 
   3.6774040820127144`*^9, {3.677404113936105*^9, 3.6774041188113337`*^9}, 
   3.6774042337056756`*^9, 3.677404335288623*^9, 3.6774119428837013`*^9, 
   3.6774122143367214`*^9, 3.67784000403795*^9, 3.677930326096345*^9, 
   3.6857984006091075`*^9, 3.685807825726343*^9, 3.685811833983475*^9, 
   3.685812108591358*^9, 3.6858122295092278`*^9, 3.6858125231309643`*^9, 
   3.685813041262699*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", 
      FractionBox["1", "2"], 
      FractionBox["1", "2"]},
     {"0", "0", 
      FractionBox[
       SqrtBox["3"], "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]]},
     {"0", "0", "0", 
      SqrtBox[
       FractionBox["2", "3"]]},
     {
      RowBox[{"-", "1"}], "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.66590767298435*^9, 3.66590780595611*^9, 3.66590787738857*^9, 
   3.6661933634381485`*^9, 3.6668547894497414`*^9, 3.6668732525946803`*^9, 
   3.66687335385739*^9, 3.6683808371739635`*^9, 3.6759478612403383`*^9, {
   3.6759561415359755`*^9, 3.6759561685207663`*^9}, {3.675956199768175*^9, 
   3.6759562202244806`*^9}, 3.6759897637574778`*^9, 3.6765799368187733`*^9, 
   3.6770298277890368`*^9, 3.677033808045725*^9, 3.677219372228773*^9, {
   3.6773343850671883`*^9, 3.6773344105334215`*^9}, 3.677335167145655*^9, 
   3.6774040820127144`*^9, {3.677404113936105*^9, 3.6774041188113337`*^9}, 
   3.6774042337056756`*^9, 3.677404335288623*^9, 3.6774119428837013`*^9, 
   3.6774122143367214`*^9, 3.67784000403795*^9, 3.677930326096345*^9, 
   3.6857984006091075`*^9, 3.685807825726343*^9, 3.685811833983475*^9, 
   3.685812108591358*^9, 3.6858122295092278`*^9, 3.6858125231309643`*^9, 
   3.6858130412643185`*^9}],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{
  3.66590767298435*^9, 3.66590780595611*^9, 3.66590787738857*^9, 
   3.6661933634381485`*^9, 3.6668547894497414`*^9, 3.6668732525946803`*^9, 
   3.66687335385739*^9, 3.6683808371739635`*^9, 3.6759478612403383`*^9, {
   3.6759561415359755`*^9, 3.6759561685207663`*^9}, {3.675956199768175*^9, 
   3.6759562202244806`*^9}, 3.6759897637574778`*^9, 3.6765799368187733`*^9, 
   3.6770298277890368`*^9, 3.677033808045725*^9, 3.677219372228773*^9, {
   3.6773343850671883`*^9, 3.6773344105334215`*^9}, 3.677335167145655*^9, 
   3.6774040820127144`*^9, {3.677404113936105*^9, 3.6774041188113337`*^9}, 
   3.6774042337056756`*^9, 3.677404335288623*^9, 3.6774119428837013`*^9, 
   3.6774122143367214`*^9, 3.67784000403795*^9, 3.677930326096345*^9, 
   3.6857984006091075`*^9, 3.685807825726343*^9, 3.685811833983475*^9, 
   3.685812108591358*^9, 3.6858122295092278`*^9, 3.6858125231309643`*^9, 
   3.6858130412658195`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GA6", "=", 
   RowBox[{
    RowBox[{"MA6final", ".", 
     RowBox[{"Inverse", "[", "M3", "]"}]}], "//", "FullSimplify"}]}], ";", 
  RowBox[{"GA6", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GA6", ".", 
    RowBox[{"Transpose", "[", "GA6", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "GA6", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6645234559720755`*^9, 3.6645234992963104`*^9}, 
   3.6658515617676888`*^9, {3.6659077628277855`*^9, 3.6659077703647704`*^9}, {
   3.665907818990794*^9, 3.665907825684857*^9}, 3.6683808089068747`*^9, {
   3.6683808505965576`*^9, 3.6683808507371883`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"},
     {
      RowBox[{"-", "1"}], "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6659078261235847`*^9, 3.6659078774354477`*^9, 3.6661933635162697`*^9, 
   3.6668547894965973`*^9, 3.6668732526457157`*^9, 3.666873353919893*^9, 
   3.666887811622059*^9, 3.6683808512528405`*^9, 3.6759478612670326`*^9, 
   3.6759897637947645`*^9, 3.6765799368698916`*^9, 3.67702982782054*^9, 
   3.6770338080676937`*^9, 3.677219372291301*^9, {3.6773343850962243`*^9, 
   3.6773344105534334`*^9}, 3.6773351671937017`*^9, 3.6774040820283403`*^9, 
   3.6774042337056756`*^9, 3.677404335304248*^9, 3.677411942914956*^9, 
   3.6774122143679733`*^9, 3.6778400040715775`*^9, 3.6779303261173587`*^9, 
   3.685798400625121*^9, 3.685807825752458*^9, 3.685811834014727*^9, 
   3.6858121086228786`*^9, 3.6858122295372458`*^9, 3.6858125231644864`*^9, 
   3.6858130412793303`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6659078261235847`*^9, 3.6659078774354477`*^9, 3.6661933635162697`*^9, 
   3.6668547894965973`*^9, 3.6668732526457157`*^9, 3.666873353919893*^9, 
   3.666887811622059*^9, 3.6683808512528405`*^9, 3.6759478612670326`*^9, 
   3.6759897637947645`*^9, 3.6765799368698916`*^9, 3.67702982782054*^9, 
   3.6770338080676937`*^9, 3.677219372291301*^9, {3.6773343850962243`*^9, 
   3.6773344105534334`*^9}, 3.6773351671937017`*^9, 3.6774040820283403`*^9, 
   3.6774042337056756`*^9, 3.677404335304248*^9, 3.677411942914956*^9, 
   3.6774122143679733`*^9, 3.6778400040715775`*^9, 3.6779303261173587`*^9, 
   3.685798400625121*^9, 3.685807825752458*^9, 3.685811834014727*^9, 
   3.6858121086228786`*^9, 3.6858122295372458`*^9, 3.6858125231644864`*^9, 
   3.6858130412813296`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6659078261235847`*^9, 3.6659078774354477`*^9, 3.6661933635162697`*^9, 
   3.6668547894965973`*^9, 3.6668732526457157`*^9, 3.666873353919893*^9, 
   3.666887811622059*^9, 3.6683808512528405`*^9, 3.6759478612670326`*^9, 
   3.6759897637947645`*^9, 3.6765799368698916`*^9, 3.67702982782054*^9, 
   3.6770338080676937`*^9, 3.677219372291301*^9, {3.6773343850962243`*^9, 
   3.6773344105534334`*^9}, 3.6773351671937017`*^9, 3.6774040820283403`*^9, 
   3.6774042337056756`*^9, 3.677404335304248*^9, 3.677411942914956*^9, 
   3.6774122143679733`*^9, 3.6778400040715775`*^9, 3.6779303261173587`*^9, 
   3.685798400625121*^9, 3.685807825752458*^9, 3.685811834014727*^9, 
   3.6858121086228786`*^9, 3.6858122295372458`*^9, 3.6858125231644864`*^9, 
   3.68581304128333*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", "gA5", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6658536539674854`*^9, 3.66585365786903*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Determining", " ", "GA5", " ", "for", " ", "tetrahedron", " ", 
   RowBox[{"ABCF", " ", ":", " ", 
    RowBox[{"pivot", " ", "triangle", " ", "is", " ", "ABC"}]}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6645237449023547`*^9, 3.6645237687169933`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MA5", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"LinearSolve", "[", 
      RowBox[{"BasisD", ",", "vc"}], "]"}], ",", 
     RowBox[{"LinearSolve", "[", 
      RowBox[{"BasisD", ",", "vb"}], "]"}], ",", 
     RowBox[{"LinearSolve", "[", 
      RowBox[{"BasisD", ",", "vf"}], "]"}]}], "}"}]}], " ", ";", 
  RowBox[{"MA5", "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.663149437990929*^9, 3.663149533798284*^9}, {
  3.664523779266366*^9, 3.66452379959439*^9}, {3.665847690651063*^9, 
  3.6658476929698777`*^9}, {3.6658544541013355`*^9, 3.6658544564609103`*^9}, {
  3.677334375020361*^9, 3.6773343781762257`*^9}, {3.677335147022601*^9, 
  3.677335148999952*^9}, {3.677404137468494*^9, 3.677404140640519*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "2"], 
      FractionBox[
       SqrtBox["3"], "2"], "0", "0"},
     {"1", "0", "0", "0"},
     {
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]], 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6631495349782963`*^9, 3.6631715911776123`*^9, 3.664117118827799*^9, 
   3.664130145393196*^9, 3.664265150893488*^9, 3.664354008763751*^9, {
   3.664523791071718*^9, 3.66452380297342*^9}, 3.664541137881055*^9, {
   3.6655636693499727`*^9, 3.6655636893518257`*^9}, 3.665612330618883*^9, 
   3.6656941242756605`*^9, 3.665770488990547*^9, 3.665847694096902*^9, 
   3.665853955750501*^9, 3.665854252839902*^9, 3.6658544569582453`*^9, 
   3.665854762419857*^9, 3.665858638549836*^9, 3.6658590744620743`*^9, 
   3.6658596398424826`*^9, 3.6658601147474875`*^9, 3.6658611493911414`*^9, 
   3.6658629959094996`*^9, 3.66586959794258*^9, 3.6658696498102245`*^9, 
   3.6658699936588984`*^9, 3.665873719758832*^9, 3.665873831358449*^9, 
   3.6658743116847377`*^9, 3.665874368250263*^9, 3.6659078774520783`*^9, 
   3.6661933635631466`*^9, 3.666854789559101*^9, 3.6668732526757355`*^9, 
   3.666873353951144*^9, 3.6683809217887506`*^9, 3.6759478612935567`*^9, 
   3.675989763832124*^9, 3.676579936916922*^9, 3.6770298278491793`*^9, 
   3.6770338081115484`*^9, 3.677219372322529*^9, {3.6773343851167364`*^9, 
   3.6773344105824556`*^9}, 3.6773351672457476`*^9, 3.6774040820595922`*^9, 
   3.6774041430937386`*^9, 3.677404233736927*^9, 3.6774043353355*^9, 
   3.67741194296183*^9, 3.67741221441485*^9, 3.677840004101111*^9, 
   3.6779303261452847`*^9, 3.6857984006456347`*^9, 3.6858078257964883`*^9, 
   3.685811834068114*^9, 3.685812108658903*^9, 3.6858122295752716`*^9, 
   3.6858125232205267`*^9, 3.6858130413038464`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MA5N", "=", 
   RowBox[{"Normalize", "[", 
    RowBox[{
     RowBox[{"NullSpace", "[", "MA5", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MA5final", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"MA5N", ",", 
      RowBox[{"Normalize", "[", 
       RowBox[{"MA5", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
      RowBox[{"Normalize", "[", 
       RowBox[{"MA5", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
      RowBox[{"Normalize", "[", 
       RowBox[{"MA5", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], "]"}]}], ";", 
  RowBox[{"MA5final", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{"Det", "[", "MA5final", "]"}]}], "Input",
 CellChangeTimes->{{3.6631567030172844`*^9, 3.663156730434966*^9}, {
   3.6631593651960726`*^9, 3.663159376274598*^9}, {3.6645238099086866`*^9, 
   3.664523852463071*^9}, {3.665563682273957*^9, 3.665563699722293*^9}, 
   3.6655637400396194`*^9, 3.665612341838241*^9, {3.6658542916708393`*^9, 
   3.6658543027742543`*^9}, {3.6759562539286385`*^9, 3.6759562649607124`*^9}, 
   3.6773344073713474`*^9, 3.6773351921171865`*^9, 3.677404148422139*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox["1", "2"], "1", 
      FractionBox["1", "2"]},
     {"0", 
      FractionBox[
       SqrtBox["3"], "2"], "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox["15"], "4"]}], "0", "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]]},
     {
      FractionBox["1", "4"], "0", "0", 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.663156819726402*^9, 3.6631593792836113`*^9, 3.6631715911956253`*^9, 
   3.6641171188588247`*^9, 3.664130145408823*^9, 3.6642651509074974`*^9, 
   3.6643540087903934`*^9, {3.6645238381774187`*^9, 3.6645238530725417`*^9}, 
   3.664541137897065*^9, {3.665563691483782*^9, 3.6655637006310034`*^9}, 
   3.66556374119895*^9, {3.665612331993954*^9, 3.6656123438695965`*^9}, 
   3.6656941242912865`*^9, 3.665770489006173*^9, 3.665847694942745*^9, 
   3.6658539590728717`*^9, 3.6658542579993467`*^9, 3.6658544580569873`*^9, 
   3.6658547624308634`*^9, 3.6658586385608425`*^9, 3.6658590744760838`*^9, 
   3.665859639853489*^9, 3.6658601147644978`*^9, 3.6658611494067683`*^9, 
   3.665862995925126*^9, 3.6658695979535875`*^9, 3.665869649827236*^9, 
   3.665869993674909*^9, 3.6658737207120295`*^9, 3.665873831374077*^9, 
   3.665874311700364*^9, 3.665874368250263*^9, 3.6659078774677086`*^9, 
   3.6661933635787735`*^9, 3.666854789574727*^9, 3.6668732526917458`*^9, 
   3.66687335396677*^9, 3.6683809229138336`*^9, 3.675947861306566*^9, {
   3.67595625991358*^9, 3.675956265458974*^9}, 3.6759897638510475`*^9, 
   3.676579936928932*^9, 3.6770298278656974`*^9, 3.67703380812956*^9, 
   3.6772193723381543`*^9, {3.6773343851297455`*^9, 3.6773344105959663`*^9}, 
   3.6773351672622538`*^9, 3.6774040820908475`*^9, {3.6774041440781603`*^9, 
   3.677404149469041*^9}, 3.677404233736927*^9, 3.6774043353511252`*^9, 
   3.677411942977456*^9, 3.677412214446102*^9, 3.677840004118108*^9, 
   3.6779303261620827`*^9, 3.685798400658142*^9, 3.685807825812499*^9, 
   3.685811834083742*^9, 3.685812108681418*^9, 3.6858122295922832`*^9, 
   3.6858125232470455`*^9, 3.685813041319354*^9}],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{
  3.663156819726402*^9, 3.6631593792836113`*^9, 3.6631715911956253`*^9, 
   3.6641171188588247`*^9, 3.664130145408823*^9, 3.6642651509074974`*^9, 
   3.6643540087903934`*^9, {3.6645238381774187`*^9, 3.6645238530725417`*^9}, 
   3.664541137897065*^9, {3.665563691483782*^9, 3.6655637006310034`*^9}, 
   3.66556374119895*^9, {3.665612331993954*^9, 3.6656123438695965`*^9}, 
   3.6656941242912865`*^9, 3.665770489006173*^9, 3.665847694942745*^9, 
   3.6658539590728717`*^9, 3.6658542579993467`*^9, 3.6658544580569873`*^9, 
   3.6658547624308634`*^9, 3.6658586385608425`*^9, 3.6658590744760838`*^9, 
   3.665859639853489*^9, 3.6658601147644978`*^9, 3.6658611494067683`*^9, 
   3.665862995925126*^9, 3.6658695979535875`*^9, 3.665869649827236*^9, 
   3.665869993674909*^9, 3.6658737207120295`*^9, 3.665873831374077*^9, 
   3.665874311700364*^9, 3.665874368250263*^9, 3.6659078774677086`*^9, 
   3.6661933635787735`*^9, 3.666854789574727*^9, 3.6668732526917458`*^9, 
   3.66687335396677*^9, 3.6683809229138336`*^9, 3.675947861306566*^9, {
   3.67595625991358*^9, 3.675956265458974*^9}, 3.6759897638510475`*^9, 
   3.676579936928932*^9, 3.6770298278656974`*^9, 3.67703380812956*^9, 
   3.6772193723381543`*^9, {3.6773343851297455`*^9, 3.6773344105959663`*^9}, 
   3.6773351672622538`*^9, 3.6774040820908475`*^9, {3.6774041440781603`*^9, 
   3.677404149469041*^9}, 3.677404233736927*^9, 3.6774043353511252`*^9, 
   3.677411942977456*^9, 3.677412214446102*^9, 3.677840004118108*^9, 
   3.6779303261620827`*^9, 3.685798400658142*^9, 3.685807825812499*^9, 
   3.685811834083742*^9, 3.685812108681418*^9, 3.6858122295922832`*^9, 
   3.6858125232470455`*^9, 3.685813041321356*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GA5", "=", 
   RowBox[{
    RowBox[{"MA5final", ".", 
     RowBox[{"Inverse", "[", "M3", "]"}]}], "//", "FullSimplify"}]}], ";", 
  RowBox[{"GA5", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GA5", ".", 
    RowBox[{"Transpose", "[", "GA5", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "GA5", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6645238652082863`*^9, 3.664523895840271*^9}, {
   3.6645239399411383`*^9, 3.664523940208175*^9}, {3.664524030531474*^9, 
   3.66452403076584*^9}, 3.665612544426936*^9, {3.665854331238267*^9, 
   3.665854342013465*^9}, 3.665854466285472*^9, {3.6658691355407186`*^9, 
   3.665869138492691*^9}, {3.6658736799442596`*^9, 3.665873681069319*^9}, {
   3.6683809154759474`*^9, 3.6683809174760523`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox["1", "2"], 
      FractionBox[
       SqrtBox["3"], "2"], "0"},
     {"0", 
      FractionBox[
       SqrtBox["3"], "2"], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox["15"], "4"]}], "0", "0", 
      FractionBox["1", "4"]},
     {
      FractionBox["1", "4"], "0", "0", 
      FractionBox[
       SqrtBox["15"], "4"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.664524031580779*^9, 3.664541137913076*^9, 3.665563771399661*^9, 
   3.665612549364667*^9, 3.665694124431919*^9, 3.665770489068676*^9, {
   3.6658477002143292`*^9, 3.6658477107064447`*^9}, {3.6658543326141863`*^9, 
   3.6658543427089295`*^9}, {3.6658544592507744`*^9, 3.6658544672341056`*^9}, 
   3.665854762442871*^9, 3.6658586385718513`*^9, 3.6658590744930954`*^9, 
   3.6658596398674974`*^9, 3.6658601147865114`*^9, 3.665861149422394*^9, 
   3.665862995956377*^9, 3.665869140994362*^9, 3.665869597977604*^9, 
   3.665869649870265*^9, 3.665869993711934*^9, {3.6658736864602036`*^9, 
   3.6658736940543547`*^9}, 3.665873766792555*^9, 3.665873831577211*^9, {
   3.6658739159295483`*^9, 3.665873924414369*^9}, 3.665874311778494*^9, 
   3.6658743683283935`*^9, 3.6659078775145855`*^9, 3.666193363641276*^9, 
   3.666854789652856*^9, 3.6668732527677975`*^9, 3.6668733540449*^9, 
   3.6683809238357306`*^9, 3.675947861325081*^9, 3.675989763873063*^9, 
   3.6765799369479465`*^9, 3.677029827885646*^9, 3.6770338081505766`*^9, 
   3.6772193723537807`*^9, {3.6773343851442537`*^9, 3.6773344106270237`*^9}, 
   3.6773351672901316`*^9, 3.677404082122095*^9, 3.677404233752553*^9, 
   3.6774043353667507`*^9, 3.677411943008707*^9, 3.6774122144708586`*^9, 
   3.6778400041416235`*^9, 3.677930326186103*^9, 3.6857984006751547`*^9, 
   3.685807825837015*^9, 3.685811834114993*^9, 3.6858121087009306`*^9, 
   3.6858122296112957`*^9, 3.685812523276065*^9, 3.6858130413363667`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.664524031580779*^9, 3.664541137913076*^9, 3.665563771399661*^9, 
   3.665612549364667*^9, 3.665694124431919*^9, 3.665770489068676*^9, {
   3.6658477002143292`*^9, 3.6658477107064447`*^9}, {3.6658543326141863`*^9, 
   3.6658543427089295`*^9}, {3.6658544592507744`*^9, 3.6658544672341056`*^9}, 
   3.665854762442871*^9, 3.6658586385718513`*^9, 3.6658590744930954`*^9, 
   3.6658596398674974`*^9, 3.6658601147865114`*^9, 3.665861149422394*^9, 
   3.665862995956377*^9, 3.665869140994362*^9, 3.665869597977604*^9, 
   3.665869649870265*^9, 3.665869993711934*^9, {3.6658736864602036`*^9, 
   3.6658736940543547`*^9}, 3.665873766792555*^9, 3.665873831577211*^9, {
   3.6658739159295483`*^9, 3.665873924414369*^9}, 3.665874311778494*^9, 
   3.6658743683283935`*^9, 3.6659078775145855`*^9, 3.666193363641276*^9, 
   3.666854789652856*^9, 3.6668732527677975`*^9, 3.6668733540449*^9, 
   3.6683809238357306`*^9, 3.675947861325081*^9, 3.675989763873063*^9, 
   3.6765799369479465`*^9, 3.677029827885646*^9, 3.6770338081505766`*^9, 
   3.6772193723537807`*^9, {3.6773343851442537`*^9, 3.6773344106270237`*^9}, 
   3.6773351672901316`*^9, 3.677404082122095*^9, 3.677404233752553*^9, 
   3.6774043353667507`*^9, 3.677411943008707*^9, 3.6774122144708586`*^9, 
   3.6778400041416235`*^9, 3.677930326186103*^9, 3.6857984006751547`*^9, 
   3.685807825837015*^9, 3.685811834114993*^9, 3.6858121087009306`*^9, 
   3.6858122296112957`*^9, 3.685812523276065*^9, 3.685813041338867*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.664524031580779*^9, 3.664541137913076*^9, 3.665563771399661*^9, 
   3.665612549364667*^9, 3.665694124431919*^9, 3.665770489068676*^9, {
   3.6658477002143292`*^9, 3.6658477107064447`*^9}, {3.6658543326141863`*^9, 
   3.6658543427089295`*^9}, {3.6658544592507744`*^9, 3.6658544672341056`*^9}, 
   3.665854762442871*^9, 3.6658586385718513`*^9, 3.6658590744930954`*^9, 
   3.6658596398674974`*^9, 3.6658601147865114`*^9, 3.665861149422394*^9, 
   3.665862995956377*^9, 3.665869140994362*^9, 3.665869597977604*^9, 
   3.665869649870265*^9, 3.665869993711934*^9, {3.6658736864602036`*^9, 
   3.6658736940543547`*^9}, 3.665873766792555*^9, 3.665873831577211*^9, {
   3.6658739159295483`*^9, 3.665873924414369*^9}, 3.665874311778494*^9, 
   3.6658743683283935`*^9, 3.6659078775145855`*^9, 3.666193363641276*^9, 
   3.666854789652856*^9, 3.6668732527677975`*^9, 3.6668733540449*^9, 
   3.6683809238357306`*^9, 3.675947861325081*^9, 3.675989763873063*^9, 
   3.6765799369479465`*^9, 3.677029827885646*^9, 3.6770338081505766`*^9, 
   3.6772193723537807`*^9, {3.6773343851442537`*^9, 3.6773344106270237`*^9}, 
   3.6773351672901316`*^9, 3.677404082122095*^9, 3.677404233752553*^9, 
   3.6774043353667507`*^9, 3.677411943008707*^9, 3.6774122144708586`*^9, 
   3.6778400041416235`*^9, 3.677930326186103*^9, 3.6857984006751547`*^9, 
   3.685807825837015*^9, 3.685811834114993*^9, 3.6858121087009306`*^9, 
   3.6858122296112957`*^9, 3.685812523276065*^9, 3.68581304134124*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", "gA3", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6658544140365725`*^9, 3.665854419517233*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MA3", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"LinearSolve", "[", 
      RowBox[{"BasisD", ",", "vb"}], "]"}], ",", 
     RowBox[{"LinearSolve", "[", 
      RowBox[{"BasisD", ",", "ve"}], "]"}], ",", 
     RowBox[{"LinearSolve", "[", 
      RowBox[{"BasisD", ",", "vf"}], "]"}]}], "}"}]}], " ", ";", 
  RowBox[{"MA3", "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.6645240964259787`*^9, 3.6645241166922956`*^9}, {
  3.6645245451870623`*^9, 3.6645245473959045`*^9}, {3.6655637866586895`*^9, 
  3.665563789634781*^9}, {3.6774041610008383`*^9, 3.6774041643760204`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      SqrtBox[
       FractionBox["2", "3"]], "0"},
     {
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]], 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.664524117504817*^9, 3.6645245499344053`*^9, 3.664541137945097*^9, 
   3.6655637909188843`*^9, 3.665612609945954*^9, 3.66569412446317*^9, 
   3.665770489105319*^9, 3.665854432558945*^9, 3.665854469573669*^9, 
   3.6658547624588814`*^9, 3.665858638586861*^9, 3.665859074517112*^9, 
   3.6658596398925147`*^9, 3.6658601148225374`*^9, 3.6658611494536448`*^9, 
   3.665862995972004*^9, 3.665869597992614*^9, 3.665869649888277*^9, 
   3.6658699937409534`*^9, 3.665873831842852*^9, 3.66587431179412*^9, 
   3.665874368344017*^9, 3.6659078775458374`*^9, 3.6661933636569023`*^9, 
   3.666854789668485*^9, 3.6668732527878103`*^9, 3.666873354076151*^9, 
   3.6683809531810246`*^9, 3.6759478613435936`*^9, 3.6759897639068127`*^9, 
   3.676579936971465*^9, 3.677029827907625*^9, 3.677033808187101*^9, 
   3.6772193723850317`*^9, {3.677334385161767*^9, 3.6773344106694565`*^9}, 
   3.6773351673346663`*^9, 3.67740408213772*^9, 3.6774041727809334`*^9, 
   3.677404233768182*^9, 3.6774043353980026`*^9, 3.6774119430555844`*^9, 
   3.6774122145142293`*^9, 3.677840004165514*^9, 3.677930326209622*^9, 
   3.6857984006921654`*^9, 3.685807825871538*^9, 3.685811834166378*^9, 
   3.6858121087469606`*^9, 3.6858122296593275`*^9, 3.6858125233421087`*^9, 
   3.6858130413592515`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MA3N", "=", 
   RowBox[{"Normalize", "[", 
    RowBox[{
     RowBox[{"NullSpace", "[", "MA3", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MA3final", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"MA3N", ",", 
      RowBox[{"Normalize", "[", 
       RowBox[{"MA3", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
      RowBox[{"Normalize", "[", 
       RowBox[{"MA3", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
      RowBox[{"Normalize", "[", 
       RowBox[{"MA3", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], "]"}]}], ";", 
  RowBox[{"MA3final", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{"Det", "[", "MA3final", "]"}]}], "Input",
 CellChangeTimes->{{3.6631567030172844`*^9, 3.663156730434966*^9}, {
   3.6631593651960726`*^9, 3.663159376274598*^9}, {3.6645238099086866`*^9, 
   3.664523852463071*^9}, {3.6645245929566803`*^9, 3.6645246096313505`*^9}, {
   3.6655637961661887`*^9, 3.6655638036212215`*^9}, 3.6656126200715065`*^9, {
   3.675956275768707*^9, 3.6759562835039625`*^9}, 3.6774041787812166`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", 
      FractionBox["1", "2"], 
      FractionBox["1", "2"]},
     {
      RowBox[{"-", 
       SqrtBox[
        FractionBox["5", "6"]]}], "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]]},
     {
      FractionBox[
       SqrtBox[
        FractionBox["5", "3"]], "4"], "0", 
      SqrtBox[
       FractionBox["2", "3"]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]]},
     {
      FractionBox["1", "4"], "0", "0", 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6645246101647806`*^9, 3.6645411379591064`*^9, {3.6655638008023567`*^9, 
   3.665563804011627*^9}, {3.665612612133567*^9, 3.6656126207902946`*^9}, 
   3.665694124478796*^9, 3.6657704891243315`*^9, 3.6658544409265327`*^9, 
   3.6658544711327095`*^9, 3.66585476247089*^9, 3.6658586385998697`*^9, 
   3.665859074533122*^9, 3.6658596399055243`*^9, 3.665860114839549*^9, 
   3.6658611494692707`*^9, 3.6658629960032554`*^9, 3.6658695980046215`*^9, 
   3.6658696499002843`*^9, 3.665869993756963*^9, 3.6658738318584757`*^9, 
   3.665874311809746*^9, 3.665874368359645*^9, 3.6659078775458374`*^9, 
   3.6661933636881533`*^9, 3.666854789684108*^9, 3.6668732528028207`*^9, 
   3.666873354091778*^9, 3.668380954087298*^9, 3.6759478613551016`*^9, 
   3.675956283948138*^9, 3.675989763925825*^9, 3.676579936988476*^9, 
   3.6770298279241405`*^9, 3.6770338082066135`*^9, 3.6772193724006577`*^9, {
   3.677334385173275*^9, 3.677334410686796*^9}, 3.677335167350177*^9, 
   3.677404082153346*^9, {3.6774041753279276`*^9, 3.67740417942185*^9}, 
   3.6774042337838044`*^9, 3.677404335413628*^9, 3.677411943086836*^9, 
   3.677412214529855*^9, 3.6778400041825247`*^9, 3.6779303262260437`*^9, 
   3.685798400704173*^9, 3.68580782588955*^9, 3.6858118341840134`*^9, 
   3.6858121087639728`*^9, 3.6858122296773663`*^9, 3.6858125233691263`*^9, 
   3.6858130413747616`*^9}],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{
  3.6645246101647806`*^9, 3.6645411379591064`*^9, {3.6655638008023567`*^9, 
   3.665563804011627*^9}, {3.665612612133567*^9, 3.6656126207902946`*^9}, 
   3.665694124478796*^9, 3.6657704891243315`*^9, 3.6658544409265327`*^9, 
   3.6658544711327095`*^9, 3.66585476247089*^9, 3.6658586385998697`*^9, 
   3.665859074533122*^9, 3.6658596399055243`*^9, 3.665860114839549*^9, 
   3.6658611494692707`*^9, 3.6658629960032554`*^9, 3.6658695980046215`*^9, 
   3.6658696499002843`*^9, 3.665869993756963*^9, 3.6658738318584757`*^9, 
   3.665874311809746*^9, 3.665874368359645*^9, 3.6659078775458374`*^9, 
   3.6661933636881533`*^9, 3.666854789684108*^9, 3.6668732528028207`*^9, 
   3.666873354091778*^9, 3.668380954087298*^9, 3.6759478613551016`*^9, 
   3.675956283948138*^9, 3.675989763925825*^9, 3.676579936988476*^9, 
   3.6770298279241405`*^9, 3.6770338082066135`*^9, 3.6772193724006577`*^9, {
   3.677334385173275*^9, 3.677334410686796*^9}, 3.677335167350177*^9, 
   3.677404082153346*^9, {3.6774041753279276`*^9, 3.67740417942185*^9}, 
   3.6774042337838044`*^9, 3.677404335413628*^9, 3.677411943086836*^9, 
   3.677412214529855*^9, 3.6778400041825247`*^9, 3.6779303262260437`*^9, 
   3.685798400704173*^9, 3.68580782588955*^9, 3.6858118341840134`*^9, 
   3.6858121087639728`*^9, 3.6858122296773663`*^9, 3.6858125233691263`*^9, 
   3.685813041377263*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GA3", "=", 
   RowBox[{
    RowBox[{"MA3final", ".", 
     RowBox[{"Inverse", "[", "M3", "]"}]}], "//", "FullSimplify"}]}], ";", 
  RowBox[{"GA3", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GA3", ".", 
    RowBox[{"Transpose", "[", "GA3", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "GA3", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6645247013357725`*^9, 3.66452471936907*^9}, 
   3.6645407187147894`*^9, {3.664540812850507*^9, 3.6645408133058095`*^9}, {
   3.664541107591874*^9, 3.664541109960452*^9}, {3.664542286245372*^9, 
   3.6645423198377514`*^9}, {3.664542356197976*^9, 3.664542356685302*^9}, {
   3.664546987279867*^9, 3.6645469878552504`*^9}, 3.6655638848141284`*^9, 
   3.665612751578368*^9, {3.665854489598043*^9, 3.665854489757149*^9}, {
   3.6658694978106956`*^9, 3.665869503161271*^9}, {3.6658740448426023`*^9, 
   3.6658740450613637`*^9}, {3.668380946477554*^9, 3.6683809466962895`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0"},
     {
      RowBox[{"-", 
       SqrtBox[
        FractionBox["5", "6"]]}], "0", 
      FractionBox["1", "3"], 
      FractionBox["1", 
       RowBox[{"3", " ", 
        SqrtBox["2"]}]]},
     {
      FractionBox[
       SqrtBox[
        FractionBox["5", "3"]], "4"], "0", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["2"]}], "3"], 
      RowBox[{"-", 
       FractionBox["1", "12"]}]},
     {
      FractionBox["1", "4"], "0", "0", 
      FractionBox[
       SqrtBox["15"], "4"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6658544908889055`*^9, 3.665854762482898*^9, 3.6658586386118774`*^9, 
   3.665859074551135*^9, 3.6658596399185305`*^9, 3.665860114859562*^9, 
   3.6658611494848957`*^9, 3.665862996034506*^9, 3.6658694131371384`*^9, 
   3.665869503871746*^9, 3.6658695980296383`*^9, 3.665869649959326*^9, 
   3.6658699937919874`*^9, 3.6658738319522314`*^9, 3.665874047108323*^9, 
   3.6658743118722486`*^9, 3.6658743684377737`*^9, 3.6659078776395917`*^9, 
   3.6661933637756824`*^9, 3.666854789786873*^9, 3.666873252874869*^9, 
   3.6668733541542807`*^9, {3.668380949118291*^9, 3.6683809551967297`*^9}, 
   3.6759478613959675`*^9, 3.6759897639663525`*^9, 3.676579937027502*^9, 
   3.6770298279626684`*^9, 3.67703380823013*^9, 3.6772193724319096`*^9, {
   3.6773343852073*^9, 3.6773344107161465`*^9}, 3.677335167379119*^9, 
   3.677404082200223*^9, 3.6774042337994304`*^9, 3.677404335429254*^9, 
   3.677411943118088*^9, 3.6774122145611086`*^9, 3.677840004228056*^9, 
   3.6779303262685833`*^9, 3.6857984007411985`*^9, 3.6858078259335794`*^9, 
   3.6858118342152586`*^9, 3.685812108790992*^9, 3.6858122297018833`*^9, 
   3.685812523404149*^9, 3.685813041392273*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6658544908889055`*^9, 3.665854762482898*^9, 3.6658586386118774`*^9, 
   3.665859074551135*^9, 3.6658596399185305`*^9, 3.665860114859562*^9, 
   3.6658611494848957`*^9, 3.665862996034506*^9, 3.6658694131371384`*^9, 
   3.665869503871746*^9, 3.6658695980296383`*^9, 3.665869649959326*^9, 
   3.6658699937919874`*^9, 3.6658738319522314`*^9, 3.665874047108323*^9, 
   3.6658743118722486`*^9, 3.6658743684377737`*^9, 3.6659078776395917`*^9, 
   3.6661933637756824`*^9, 3.666854789786873*^9, 3.666873252874869*^9, 
   3.6668733541542807`*^9, {3.668380949118291*^9, 3.6683809551967297`*^9}, 
   3.6759478613959675`*^9, 3.6759897639663525`*^9, 3.676579937027502*^9, 
   3.6770298279626684`*^9, 3.67703380823013*^9, 3.6772193724319096`*^9, {
   3.6773343852073*^9, 3.6773344107161465`*^9}, 3.677335167379119*^9, 
   3.677404082200223*^9, 3.6774042337994304`*^9, 3.677404335429254*^9, 
   3.677411943118088*^9, 3.6774122145611086`*^9, 3.677840004228056*^9, 
   3.6779303262685833`*^9, 3.6857984007411985`*^9, 3.6858078259335794`*^9, 
   3.6858118342152586`*^9, 3.685812108790992*^9, 3.6858122297018833`*^9, 
   3.685812523404149*^9, 3.6858130413947744`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6658544908889055`*^9, 3.665854762482898*^9, 3.6658586386118774`*^9, 
   3.665859074551135*^9, 3.6658596399185305`*^9, 3.665860114859562*^9, 
   3.6658611494848957`*^9, 3.665862996034506*^9, 3.6658694131371384`*^9, 
   3.665869503871746*^9, 3.6658695980296383`*^9, 3.665869649959326*^9, 
   3.6658699937919874`*^9, 3.6658738319522314`*^9, 3.665874047108323*^9, 
   3.6658743118722486`*^9, 3.6658743684377737`*^9, 3.6659078776395917`*^9, 
   3.6661933637756824`*^9, 3.666854789786873*^9, 3.666873252874869*^9, 
   3.6668733541542807`*^9, {3.668380949118291*^9, 3.6683809551967297`*^9}, 
   3.6759478613959675`*^9, 3.6759897639663525`*^9, 3.676579937027502*^9, 
   3.6770298279626684`*^9, 3.67703380823013*^9, 3.6772193724319096`*^9, {
   3.6773343852073*^9, 3.6773344107161465`*^9}, 3.677335167379119*^9, 
   3.677404082200223*^9, 3.6774042337994304`*^9, 3.677404335429254*^9, 
   3.677411943118088*^9, 3.6774122145611086`*^9, 3.677840004228056*^9, 
   3.6779303262685833`*^9, 3.6857984007411985`*^9, 3.6858078259335794`*^9, 
   3.6858118342152586`*^9, 3.685812108790992*^9, 3.6858122297018833`*^9, 
   3.685812523404149*^9, 3.6858130413962755`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", "gA2", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6658545008195395`*^9, 3.665854504916276*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MA2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"LinearSolve", "[", 
      RowBox[{"BasisD", ",", "ve"}], "]"}], ",", 
     RowBox[{"LinearSolve", "[", 
      RowBox[{"BasisD", ",", "vc"}], "]"}], ",", 
     RowBox[{"LinearSolve", "[", 
      RowBox[{"BasisD", ",", "vf"}], "]"}]}], "}"}]}], " ", ";", 
  RowBox[{"MA2", "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.6645240964259787`*^9, 3.6645241166922956`*^9}, {
  3.6645245451870623`*^9, 3.6645245473959045`*^9}, {3.6645247754950104`*^9, 
  3.6645247755731616`*^9}, {3.6645260823859596`*^9, 3.6645260919001455`*^9}, {
  3.677404188187915*^9, 3.6774041927193804`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      SqrtBox[
       FractionBox["2", "3"]], "0"},
     {
      FractionBox["1", "2"], 
      FractionBox[
       SqrtBox["3"], "2"], "0", "0"},
     {
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]], 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.664524117504817*^9, 3.6645245499344053`*^9, 3.6645260925031047`*^9, 
   3.664541138035157*^9, 3.6655639216860723`*^9, 3.665612771954407*^9, 
   3.6656941245881767`*^9, 3.6657704892270975`*^9, {3.665854528109768*^9, 
   3.665854552862302*^9}, 3.6658547624969077`*^9, 3.665858638626888*^9, 
   3.6658590745741496`*^9, 3.665859639943548*^9, 3.665860114891583*^9, 
   3.6658611495161476`*^9, 3.665862996050133*^9, 3.6658695980446477`*^9, 
   3.6658696499783382`*^9, 3.6658699938200054`*^9, 3.6658738319834833`*^9, 
   3.6658743119035*^9, 3.6658743684533978`*^9, 3.665907877670844*^9, 
   3.666193363806935*^9, 3.6668547898058853`*^9, 3.6668732528958826`*^9, 
   3.6668733541699066`*^9, 3.668380973416421*^9, 3.67594786141448*^9, 
   3.6759897640279016`*^9, 3.676579937052021*^9, 3.6770298279856887`*^9, 
   3.6770338082626514`*^9, 3.677219372463161*^9, {3.6773343852535963`*^9, 
   3.677334410762679*^9}, 3.677335167423568*^9, 3.677404082215849*^9, 
   3.6774041936881504`*^9, 3.677404233815056*^9, 3.6774043354605055`*^9, 
   3.6774119431647463`*^9, 3.6774122146079865`*^9, 3.6778400042725954`*^9, 
   3.677930326293107*^9, 3.68579840075771*^9, 3.6858078259661217`*^9, 
   3.6858118342651443`*^9, 3.6858121088390217`*^9, 3.6858122297519164`*^9, 
   3.685812523479701*^9, 3.685813041416257*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MA2N", "=", 
   RowBox[{"Normalize", "[", 
    RowBox[{
     RowBox[{"NullSpace", "[", "MA2", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MA2final", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"MA2N", ",", 
      RowBox[{"Normalize", "[", 
       RowBox[{"MA2", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
      RowBox[{"Normalize", "[", 
       RowBox[{"MA2", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
      RowBox[{"Normalize", "[", 
       RowBox[{"MA2", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], "]"}]}], ";", 
  RowBox[{"MA2final", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{"Det", "[", "MA2final", "]"}]}], "Input",
 CellChangeTimes->{{3.6631567030172844`*^9, 3.663156730434966*^9}, {
   3.6631593651960726`*^9, 3.663159376274598*^9}, {3.6645238099086866`*^9, 
   3.664523852463071*^9}, {3.6645245929566803`*^9, 3.6645246096313505`*^9}, {
   3.664526096343154*^9, 3.664526113999273*^9}, {3.665563925664186*^9, 
   3.665563937365611*^9}, 3.665612782454953*^9, {3.6759563564877663`*^9, 
   3.6759563636799107`*^9}, 3.677404199204039*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "2"]], "2"]}], 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], 
      FractionBox["1", "2"]},
     {
      FractionBox[
       SqrtBox[
        FractionBox["5", "6"]], "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox[
       SqrtBox["3"], "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]]},
     {
      FractionBox[
       SqrtBox[
        FractionBox["5", "3"]], "4"], 
      SqrtBox[
       FractionBox["2", "3"]], "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]]},
     {
      FractionBox["1", "4"], "0", "0", 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6645246101647806`*^9, 3.6645261145147047`*^9, 3.6645411380491667`*^9, {
   3.6655639329957733`*^9, 3.6655639384466434`*^9}, {3.6656127778297367`*^9, 
   3.6656127831112366`*^9}, 3.665694124603801*^9, 3.6657704892427225`*^9, 
   3.6658545541491594`*^9, 3.6658547625079155`*^9, 3.665858638636895*^9, 
   3.6658590745911617`*^9, 3.6658596399545565`*^9, 3.6658601149075937`*^9, 
   3.6658611495317736`*^9, 3.6658629960813837`*^9, 3.665869598056656*^9, 
   3.665869649990344*^9, 3.6658699938350163`*^9, 3.6658738319991083`*^9, 
   3.6658743119191256`*^9, 3.665874368469025*^9, 3.66590787768647*^9, 
   3.6661933638225613`*^9, 3.666854789820895*^9, 3.6668732529108925`*^9, 
   3.666873354185532*^9, 3.6683809744633512`*^9, 3.67594786142899*^9, 
   3.675989764046099*^9, 3.6765799370695343`*^9, 3.677029828002708*^9, 
   3.6770338082826653`*^9, 3.6772193724787874`*^9, {3.67733438526861*^9, 
   3.677334410784707*^9}, 3.6773351674420333`*^9, 3.677404082231475*^9, {
   3.6774041959070063`*^9, 3.677404199750939*^9}, 3.677404233830682*^9, 
   3.677404335476133*^9, 3.677411943195999*^9, 3.6774122146236086`*^9, 
   3.6778400043299522`*^9, 3.677930326310617*^9, 3.6857984007702184`*^9, 
   3.6858078259831333`*^9, 3.6858118342837887`*^9, 3.6858121088625374`*^9, 
   3.6858122297759323`*^9, 3.6858125235137224`*^9, 3.685813041430766*^9}],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{
  3.6645246101647806`*^9, 3.6645261145147047`*^9, 3.6645411380491667`*^9, {
   3.6655639329957733`*^9, 3.6655639384466434`*^9}, {3.6656127778297367`*^9, 
   3.6656127831112366`*^9}, 3.665694124603801*^9, 3.6657704892427225`*^9, 
   3.6658545541491594`*^9, 3.6658547625079155`*^9, 3.665858638636895*^9, 
   3.6658590745911617`*^9, 3.6658596399545565`*^9, 3.6658601149075937`*^9, 
   3.6658611495317736`*^9, 3.6658629960813837`*^9, 3.665869598056656*^9, 
   3.665869649990344*^9, 3.6658699938350163`*^9, 3.6658738319991083`*^9, 
   3.6658743119191256`*^9, 3.665874368469025*^9, 3.66590787768647*^9, 
   3.6661933638225613`*^9, 3.666854789820895*^9, 3.6668732529108925`*^9, 
   3.666873354185532*^9, 3.6683809744633512`*^9, 3.67594786142899*^9, 
   3.675989764046099*^9, 3.6765799370695343`*^9, 3.677029828002708*^9, 
   3.6770338082826653`*^9, 3.6772193724787874`*^9, {3.67733438526861*^9, 
   3.677334410784707*^9}, 3.6773351674420333`*^9, 3.677404082231475*^9, {
   3.6774041959070063`*^9, 3.677404199750939*^9}, 3.677404233830682*^9, 
   3.677404335476133*^9, 3.677411943195999*^9, 3.6774122146236086`*^9, 
   3.6778400043299522`*^9, 3.677930326310617*^9, 3.6857984007702184`*^9, 
   3.6858078259831333`*^9, 3.6858118342837887`*^9, 3.6858121088625374`*^9, 
   3.6858122297759323`*^9, 3.6858125235137224`*^9, 3.6858130414332685`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GA2", "=", 
   RowBox[{
    RowBox[{"MA2final", ".", 
     RowBox[{"Inverse", "[", "M3", "]"}]}], "//", "FullSimplify"}]}], ";", 
  RowBox[{"GA2", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GA2", ".", 
    RowBox[{"Transpose", "[", "GA2", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "GA2", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6645247013357725`*^9, 3.66452471936907*^9}, 
   3.6645407187147894`*^9, {3.664540812850507*^9, 3.6645408133058095`*^9}, {
   3.664541107591874*^9, 3.664541109960452*^9}, {3.664542286245372*^9, 
   3.6645423198377514`*^9}, {3.664542356197976*^9, 3.664542356685302*^9}, {
   3.664546987279867*^9, 3.6645469878552504`*^9}, 3.6655638848141284`*^9, 
   3.665612751578368*^9, {3.665854489598043*^9, 3.665854489757149*^9}, {
   3.6658545632682505`*^9, 3.665854572468396*^9}, {3.6658695127786946`*^9, 
   3.665869515393441*^9}, {3.665874210257539*^9, 3.6658742116169996`*^9}, 
   3.6683809711350775`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "2"]], "2"]}], 
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]]},
     {
      FractionBox[
       SqrtBox[
        FractionBox["5", "6"]], "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["5", "6"], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"6", " ", 
         SqrtBox["2"]}]]}]},
     {
      FractionBox[
       SqrtBox[
        FractionBox["5", "3"]], "4"], 
      SqrtBox[
       FractionBox["2", "3"]], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["2"], "3"]}], 
      RowBox[{"-", 
       FractionBox["1", "12"]}]},
     {
      FractionBox["1", "4"], "0", "0", 
      FractionBox[
       SqrtBox["15"], "4"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.665854574241582*^9, 3.6658547625229254`*^9, 3.665858638647902*^9, 
   3.665859074610174*^9, 3.665859639970566*^9, 3.6658601149256067`*^9, 
   3.6658611495474*^9, 3.6658629960970097`*^9, 3.6658695169494796`*^9, 
   3.6658695980796704`*^9, 3.6658696500503845`*^9, 3.665869993867038*^9, 
   3.6658738320616126`*^9, 3.6658742134608235`*^9, 3.665874311981629*^9, 
   3.6658743685627785`*^9, 3.6659078777988567`*^9, 3.6661933639475665`*^9, 
   3.6668547899352846`*^9, 3.6668732529849415`*^9, 3.6668733542324095`*^9, 
   3.6683809772603717`*^9, 3.675947861471027*^9, 3.6759897640931377`*^9, 
   3.676579937114564*^9, 3.6770298280447383`*^9, 3.677033808301674*^9, 
   3.6772193725412893`*^9, {3.677334385306644*^9, 3.6773344108112116`*^9}, 
   3.6773351675299754`*^9, 3.677404082278352*^9, 3.6774042338463073`*^9, 
   3.6774043355073833`*^9, 3.6774119432428756`*^9, 3.6774122146548605`*^9, 
   3.677840004374997*^9, 3.677930326356656*^9, 3.685798400807742*^9, 
   3.685807826027663*^9, 3.6858118343306665`*^9, 3.685812108889555*^9, 
   3.685812229800949*^9, 3.685812523558251*^9, 3.6858130414477787`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.665854574241582*^9, 3.6658547625229254`*^9, 3.665858638647902*^9, 
   3.665859074610174*^9, 3.665859639970566*^9, 3.6658601149256067`*^9, 
   3.6658611495474*^9, 3.6658629960970097`*^9, 3.6658695169494796`*^9, 
   3.6658695980796704`*^9, 3.6658696500503845`*^9, 3.665869993867038*^9, 
   3.6658738320616126`*^9, 3.6658742134608235`*^9, 3.665874311981629*^9, 
   3.6658743685627785`*^9, 3.6659078777988567`*^9, 3.6661933639475665`*^9, 
   3.6668547899352846`*^9, 3.6668732529849415`*^9, 3.6668733542324095`*^9, 
   3.6683809772603717`*^9, 3.675947861471027*^9, 3.6759897640931377`*^9, 
   3.676579937114564*^9, 3.6770298280447383`*^9, 3.677033808301674*^9, 
   3.6772193725412893`*^9, {3.677334385306644*^9, 3.6773344108112116`*^9}, 
   3.6773351675299754`*^9, 3.677404082278352*^9, 3.6774042338463073`*^9, 
   3.6774043355073833`*^9, 3.6774119432428756`*^9, 3.6774122146548605`*^9, 
   3.677840004374997*^9, 3.677930326356656*^9, 3.685798400807742*^9, 
   3.685807826027663*^9, 3.6858118343306665`*^9, 3.685812108889555*^9, 
   3.685812229800949*^9, 3.685812523558251*^9, 3.685813041450279*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.665854574241582*^9, 3.6658547625229254`*^9, 3.665858638647902*^9, 
   3.665859074610174*^9, 3.665859639970566*^9, 3.6658601149256067`*^9, 
   3.6658611495474*^9, 3.6658629960970097`*^9, 3.6658695169494796`*^9, 
   3.6658695980796704`*^9, 3.6658696500503845`*^9, 3.665869993867038*^9, 
   3.6658738320616126`*^9, 3.6658742134608235`*^9, 3.665874311981629*^9, 
   3.6658743685627785`*^9, 3.6659078777988567`*^9, 3.6661933639475665`*^9, 
   3.6668547899352846`*^9, 3.6668732529849415`*^9, 3.6668733542324095`*^9, 
   3.6683809772603717`*^9, 3.675947861471027*^9, 3.6759897640931377`*^9, 
   3.676579937114564*^9, 3.6770298280447383`*^9, 3.677033808301674*^9, 
   3.6772193725412893`*^9, {3.677334385306644*^9, 3.6773344108112116`*^9}, 
   3.6773351675299754`*^9, 3.677404082278352*^9, 3.6774042338463073`*^9, 
   3.6774043355073833`*^9, 3.6774119432428756`*^9, 3.6774122146548605`*^9, 
   3.677840004374997*^9, 3.677930326356656*^9, 3.685798400807742*^9, 
   3.685807826027663*^9, 3.6858118343306665`*^9, 3.685812108889555*^9, 
   3.685812229800949*^9, 3.685812523558251*^9, 3.685813041452281*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", "gA1", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6658546318986754`*^9, 3.665854635627174*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MA1", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"LinearSolve", "[", 
      RowBox[{"BasisD", ",", 
       RowBox[{"e", "-", "b"}]}], "]"}], ",", 
     RowBox[{"LinearSolve", "[", 
      RowBox[{"BasisD", ",", 
       RowBox[{"c", "-", "b"}]}], "]"}], ",", 
     RowBox[{"LinearSolve", "[", 
      RowBox[{"BasisD", ",", 
       RowBox[{"f", "-", "b"}]}], "]"}]}], "}"}]}], " ", ";", 
  RowBox[{"MA1", "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.6645240964259787`*^9, 3.6645241166922956`*^9}, {
  3.6645245451870623`*^9, 3.6645245473959045`*^9}, {3.6645247754950104`*^9, 
  3.6645247755731616`*^9}, {3.6645260823859596`*^9, 3.6645260919001455`*^9}, {
  3.664526215857295*^9, 3.66452623356203*^9}, {3.665612927635147*^9, 
  3.6656129303384123`*^9}, {3.6658476661444893`*^9, 3.665847674449271*^9}, {
  3.665854715268363*^9, 3.6658547202276735`*^9}, {3.6774042127515793`*^9, 
  3.6774042172830467`*^9}, {3.6774043177096863`*^9, 3.6774043207254543`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      SqrtBox[
       FractionBox["2", "3"]], "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox[
       SqrtBox["3"], "2"], "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]], 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.664524117504817*^9, 3.6645245499344053`*^9, 3.6645260925031047`*^9, 
   3.664526237555705*^9, 3.6645411381192136`*^9, 3.665612934260493*^9, 
   3.6656941247131824`*^9, 3.6657704893521037`*^9, 3.6658476791592784`*^9, 
   3.665847718131175*^9, {3.665854701070877*^9, 3.665854720645954*^9}, 
   3.6658547625389357`*^9, 3.665858638663912*^9, 3.665859074633189*^9, 
   3.6658596399965825`*^9, 3.665860114958628*^9, 3.66586114957865*^9, 
   3.6658629961438875`*^9, 3.665869598095682*^9, 3.665869650076403*^9, 
   3.665869993897058*^9, 3.665873832124116*^9, 3.665874312012883*^9, 
   3.665874368578405*^9, 3.665907877822873*^9, 3.66619336397882*^9, 
   3.6668547899509096`*^9, 3.6668732530049553`*^9, 3.6668733542636614`*^9, 
   3.668380997089526*^9, 3.675947861490039*^9, 3.6759897641421747`*^9, 
   3.6765799371385803`*^9, 3.6770298280883865`*^9, 3.6770338083381968`*^9, 
   3.6772193725569153`*^9, {3.677334385324387*^9, 3.6773344108516493`*^9}, 
   3.677335167584774*^9, 3.6774040822939777`*^9, {3.677404219580005*^9, 
   3.6774042338619394`*^9}, {3.677404323538066*^9, 3.6774043355386343`*^9}, 
   3.677411943274126*^9, 3.6774122146861115`*^9, 3.677840004400524*^9, 
   3.6779303263811707`*^9, 3.6857984008252535`*^9, 3.6858078260616856`*^9, 
   3.6858118343462915`*^9, 3.6858121089380884`*^9, 3.6858122298619967`*^9, 
   3.685812523636305*^9, 3.6858130414722943`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MA1N", "=", 
   RowBox[{"Normalize", "[", 
    RowBox[{
     RowBox[{"NullSpace", "[", "MA1", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MA1final", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "MA1N"}], ",", 
      RowBox[{"Normalize", "[", 
       RowBox[{"MA1", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
      RowBox[{"Normalize", "[", 
       RowBox[{"MA1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
      RowBox[{"Normalize", "[", 
       RowBox[{"MA1", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], "]"}]}], ";", 
  RowBox[{"MA1final", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "MA1final", "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.6631567030172844`*^9, 3.663156730434966*^9}, {
   3.6631593651960726`*^9, 3.663159376274598*^9}, {3.6645238099086866`*^9, 
   3.664523852463071*^9}, {3.6645245929566803`*^9, 3.6645246096313505`*^9}, {
   3.664526096343154*^9, 3.664526113999273*^9}, {3.6645262399215612`*^9, 
   3.6645262566124463`*^9}, {3.665612942354665*^9, 3.6656129527770834`*^9}, {
   3.665612988216432*^9, 3.665612989216484*^9}, {3.6759897477936745`*^9, 
   3.675989755961751*^9}, 3.6774042241896243`*^9, 3.677404330710305*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "2"]], "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "6"]], "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox[
       SqrtBox["3"], "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "3"]], "4"]}], 
      SqrtBox[
       FractionBox["2", "3"]], "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]]},
     {
      RowBox[{"-", 
       FractionBox["1", "4"]}], "0", "0", 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6645246101647806`*^9, 3.6645261145147047`*^9, 3.664526257121873*^9, 
   3.664541138133222*^9, 3.665612955308441*^9, 3.6656129899508724`*^9, 
   3.6656941247444334`*^9, 3.6657704893677273`*^9, 3.665847718835949*^9, {
   3.665854702698966*^9, 3.6658547214184694`*^9}, 3.6658547625499425`*^9, 
   3.665858638674919*^9, 3.665859074650201*^9, 3.665859640011593*^9, 
   3.6658601149736385`*^9, 3.6658611495942783`*^9, 3.66586299617514*^9, 
   3.66586959810769*^9, 3.665869650091412*^9, 3.665869993912068*^9, 
   3.665873832124116*^9, 3.665874312028508*^9, 3.6658743685940304`*^9, 
   3.6659078778258753`*^9, 3.666193363994446*^9, 3.6668547899665356`*^9, 
   3.6668732530199656`*^9, 3.6668733542792873`*^9, 3.668380998105199*^9, 
   3.675947861503049*^9, 3.675989764162478*^9, 3.676579937155595*^9, 
   3.6770298281048975`*^9, 3.677033808354211*^9, 3.6772193725725408`*^9, {
   3.677334385336402*^9, 3.6773344108696623`*^9}, 3.677335167599785*^9, 
   3.6774040823096037`*^9, {3.677404221236357*^9, 3.677404233877559*^9}, {
   3.677404326522604*^9, 3.6774043355542603`*^9}, 3.6774119433053775`*^9, 
   3.6774122147017374`*^9, 3.677840004418533*^9, 3.6779303264001837`*^9, 
   3.685798400838763*^9, 3.6858078260801983`*^9, 3.685811834368928*^9, 
   3.6858121089611034`*^9, 3.6858122298870063`*^9, 3.685812523674844*^9, 
   3.685813041486676*^9}],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{
  3.6645246101647806`*^9, 3.6645261145147047`*^9, 3.664526257121873*^9, 
   3.664541138133222*^9, 3.665612955308441*^9, 3.6656129899508724`*^9, 
   3.6656941247444334`*^9, 3.6657704893677273`*^9, 3.665847718835949*^9, {
   3.665854702698966*^9, 3.6658547214184694`*^9}, 3.6658547625499425`*^9, 
   3.665858638674919*^9, 3.665859074650201*^9, 3.665859640011593*^9, 
   3.6658601149736385`*^9, 3.6658611495942783`*^9, 3.66586299617514*^9, 
   3.66586959810769*^9, 3.665869650091412*^9, 3.665869993912068*^9, 
   3.665873832124116*^9, 3.665874312028508*^9, 3.6658743685940304`*^9, 
   3.6659078778258753`*^9, 3.666193363994446*^9, 3.6668547899665356`*^9, 
   3.6668732530199656`*^9, 3.6668733542792873`*^9, 3.668380998105199*^9, 
   3.675947861503049*^9, 3.675989764162478*^9, 3.676579937155595*^9, 
   3.6770298281048975`*^9, 3.677033808354211*^9, 3.6772193725725408`*^9, {
   3.677334385336402*^9, 3.6773344108696623`*^9}, 3.677335167599785*^9, 
   3.6774040823096037`*^9, {3.677404221236357*^9, 3.677404233877559*^9}, {
   3.677404326522604*^9, 3.6774043355542603`*^9}, 3.6774119433053775`*^9, 
   3.6774122147017374`*^9, 3.677840004418533*^9, 3.6779303264001837`*^9, 
   3.685798400838763*^9, 3.6858078260801983`*^9, 3.685811834368928*^9, 
   3.6858121089611034`*^9, 3.6858122298870063`*^9, 3.685812523674844*^9, 
   3.685813041489676*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GA1", "=", 
   RowBox[{
    RowBox[{"MA1final", ".", 
     RowBox[{"Inverse", "[", "M3", "]"}]}], "//", "FullSimplify"}]}], ";", 
  RowBox[{"GA1", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GA1", ".", 
    RowBox[{"Transpose", "[", "GA1", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "GA1", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6645247013357725`*^9, 3.66452471936907*^9}, {
   3.6645261581207256`*^9, 3.664526169873208*^9}, {3.664526311676688*^9, 
   3.664526326343525*^9}, {3.6645408626106577`*^9, 3.664540868417527*^9}, {
   3.664541129751639*^9, 3.6645411321842585`*^9}, 3.665854743507222*^9, {
   3.6658695783855166`*^9, 3.665869580721077*^9}, {3.6658743016529846`*^9, 
   3.6658743025749087`*^9}, {3.6683810116684256`*^9, 3.6683810129809933`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "2"]], "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "6"]], "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["5", "6"], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"6", " ", 
         SqrtBox["2"]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "3"]], "4"]}], 
      SqrtBox[
       FractionBox["2", "3"]], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["2"], "3"]}], 
      RowBox[{"-", 
       FractionBox["1", "12"]}]},
     {
      RowBox[{"-", 
       FractionBox["1", "4"]}], "0", "0", 
      FractionBox[
       SqrtBox["15"], "4"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6658547346082783`*^9, 3.6658547625619516`*^9}, 
   3.665858638686928*^9, 3.665859074671215*^9, 3.6658596400266037`*^9, 
   3.6658601149886475`*^9, 3.6658611496099024`*^9, 3.6658629961907654`*^9, {
   3.665869583753103*^9, 3.6658695981307063`*^9}, 3.665869650125435*^9, 
   3.665869993947091*^9, 3.6658738321866193`*^9, {3.665874304934385*^9, 
   3.665874312106637*^9}, 3.665874368672159*^9, 3.6659078779352627`*^9, 
   3.666193364088199*^9, 3.6668547900759163`*^9, 3.6668732530920134`*^9, 
   3.666873354326163*^9, 3.6683810141216536`*^9, 3.6759478615313854`*^9, 
   3.6759897642085075`*^9, 3.6765799371862764`*^9, 3.67702982813675*^9, 
   3.677033808376728*^9, 3.677219372603792*^9, {3.67733438538344*^9, 
   3.6773344108966846`*^9}, 3.6773351676173053`*^9, 3.677404082340853*^9, 
   3.677404233877559*^9, 3.677404335585511*^9, 3.677411943336629*^9, 
   3.6774122147329893`*^9, 3.6778400044545665`*^9, 3.677930326436132*^9, 
   3.68579840088409*^9, 3.6858078261192236`*^9, 3.685811834400179*^9, 
   3.6858121089926243`*^9, 3.6858122299205294`*^9, 3.685812523715857*^9, 
   3.685813041504187*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6658547346082783`*^9, 3.6658547625619516`*^9}, 
   3.665858638686928*^9, 3.665859074671215*^9, 3.6658596400266037`*^9, 
   3.6658601149886475`*^9, 3.6658611496099024`*^9, 3.6658629961907654`*^9, {
   3.665869583753103*^9, 3.6658695981307063`*^9}, 3.665869650125435*^9, 
   3.665869993947091*^9, 3.6658738321866193`*^9, {3.665874304934385*^9, 
   3.665874312106637*^9}, 3.665874368672159*^9, 3.6659078779352627`*^9, 
   3.666193364088199*^9, 3.6668547900759163`*^9, 3.6668732530920134`*^9, 
   3.666873354326163*^9, 3.6683810141216536`*^9, 3.6759478615313854`*^9, 
   3.6759897642085075`*^9, 3.6765799371862764`*^9, 3.67702982813675*^9, 
   3.677033808376728*^9, 3.677219372603792*^9, {3.67733438538344*^9, 
   3.6773344108966846`*^9}, 3.6773351676173053`*^9, 3.677404082340853*^9, 
   3.677404233877559*^9, 3.677404335585511*^9, 3.677411943336629*^9, 
   3.6774122147329893`*^9, 3.6778400044545665`*^9, 3.677930326436132*^9, 
   3.68579840088409*^9, 3.6858078261192236`*^9, 3.685811834400179*^9, 
   3.6858121089926243`*^9, 3.6858122299205294`*^9, 3.685812523715857*^9, 
   3.685813041506688*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.6658547346082783`*^9, 3.6658547625619516`*^9}, 
   3.665858638686928*^9, 3.665859074671215*^9, 3.6658596400266037`*^9, 
   3.6658601149886475`*^9, 3.6658611496099024`*^9, 3.6658629961907654`*^9, {
   3.665869583753103*^9, 3.6658695981307063`*^9}, 3.665869650125435*^9, 
   3.665869993947091*^9, 3.6658738321866193`*^9, {3.665874304934385*^9, 
   3.665874312106637*^9}, 3.665874368672159*^9, 3.6659078779352627`*^9, 
   3.666193364088199*^9, 3.6668547900759163`*^9, 3.6668732530920134`*^9, 
   3.666873354326163*^9, 3.6683810141216536`*^9, 3.6759478615313854`*^9, 
   3.6759897642085075`*^9, 3.6765799371862764`*^9, 3.67702982813675*^9, 
   3.677033808376728*^9, 3.677219372603792*^9, {3.67733438538344*^9, 
   3.6773344108966846`*^9}, 3.6773351676173053`*^9, 3.677404082340853*^9, 
   3.677404233877559*^9, 3.677404335585511*^9, 3.677411943336629*^9, 
   3.6774122147329893`*^9, 3.6778400044545665`*^9, 3.677930326436132*^9, 
   3.68579840088409*^9, 3.6858078261192236`*^9, 3.685811834400179*^9, 
   3.6858121089926243`*^9, 3.6858122299205294`*^9, 3.685812523715857*^9, 
   3.685813041508689*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "now", " ", "we", " ", "have", " ", "to", " ", "get", " ", "the", " ", 
     "SU", 
     RowBox[{"(", "2", ")"}], " ", "components", " ", "out", " ", "of", " ", 
     RowBox[{"this", ".", " ", "For"}], " ", "that", " ", "purpose", " ", 
     "we", " ", "need", " ", "to", " ", "find", " ", "the", " ", "left", " ", 
     "and", " ", "right"}], "-", 
    RowBox[{
    "isoclinic", " ", "rotation", " ", "components", " ", "of", " ", "the", 
     " ", "SO", 
     RowBox[{"(", "4", ")"}], " ", "matrix", " ", "as", " ", "described", " ",
      "in", " ", "Van", " ", 
     RowBox[{"Elfrinkhof", "'"}], "s", " ", 
     RowBox[{"formula", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"First", " ", "define", " ", "the", " ", "associate", " ", 
    RowBox[{"matrix", "."}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6631636515937133`*^9, 3.663163733681614*^9}, {
  3.6631638462249975`*^9, 3.6631638627530527`*^9}, {3.663165313408124*^9, 
  3.6631653322247095`*^9}, {3.668381019012555*^9, 3.6683810408418093`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Asc", "[", "M_", "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "4"}], 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], "+", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "3"}], "]"}], "]"}], "+", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "4"}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "3"}], "]"}], "]"}], "+", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}], "+", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "2"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "3"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "4"}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "2"}], "]"}], "]"}], "+", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "3"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "4"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "+", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "3"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"M", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], "+", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "3"}], "]"}], "]"}], "+", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "4"}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}], "+", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "4"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "3"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "2"}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"M", "[", 
          RowBox[{"[", 
           RowBox[{"3", ",", "1"}], "]"}], "]"}]}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "2"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "3"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "4"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "3"}], "]"}], "]"}], "+", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "4"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "2"}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"M", "[", 
          RowBox[{"[", 
           RowBox[{"4", ",", "1"}], "]"}], "]"}]}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "2"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "3"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "4"}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"M", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "3"}], "]"}], "]"}], "+", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "4"}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], "+", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "3"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "4"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "4"}], "]"}], "]"}], "+", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "2"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "3"}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}], "+", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "3"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "2"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "4"}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"M", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "3"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"M", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], "+", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "3"}], "]"}], "]"}], "-", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "4"}], "]"}], "]"}]}]}], "}"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.663165377567034*^9, 3.663165661936221*^9}, {
  3.6631656958408966`*^9, 3.663166237706397*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "gA6", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.663165290551838*^9, 3.663165306743667*^9}, {
  3.6631691538725767`*^9, 3.663169175985083*^9}, {3.6645265276529264`*^9, 
  3.6645265334968443`*^9}, {3.6645267583530245`*^9, 3.664526774393566*^9}, {
  3.665856915673609*^9, 3.6658569209082623`*^9}, {3.6683810582802124`*^9, 
  3.6683810617803926`*^9}, {3.6770305295612993`*^9, 3.67703053040086*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AGA6", "=", 
   RowBox[{
    RowBox[{"Asc", "[", "GA6", "]"}], "//", "FullSimplify"}]}], ";", 
  RowBox[{"AGA6", "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.664526868579092*^9, 3.6645268988926587`*^9}, {
  3.677030518723181*^9, 3.677030541296421*^9}, {3.677030710419778*^9, 
  3.677030722481882*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {"0", "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6770307229442906`*^9, 3.677033808418605*^9, 3.677219372650669*^9, {
   3.6773343854201884`*^9, 3.677334410941635*^9}, 3.6773351676458273`*^9, 
   3.6774040824033585`*^9, 3.6774042339088097`*^9, 3.6774043356323886`*^9, 
   3.6774119433835063`*^9, 3.677412214779866*^9, 3.6778400045045986`*^9, 
   3.6779303265446424`*^9, 3.6857984009551373`*^9, 3.6858078261592493`*^9, 
   3.68581183446419*^9, 3.6858121090481663`*^9, 3.68581223000169*^9, 
   3.685812523787904*^9, 3.6858130415307035`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "use", " ", "the", " ", "exception", " ", "algorithm", " ", "from", " ", 
      RowBox[{"eqs", ".", " ", "151"}]}], "-", 
     RowBox[{"152", " ", "of", " ", "the", " ", "thesis"}]}], ",", " ", 
    RowBox[{
     RowBox[{"with", " ", "i"}], "=", "2"}], ",", " ", 
    RowBox[{"j", "=", "1"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"KGA6", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"AGA6", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGA6", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGA6", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "3"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGA6", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "4"}], "]"}], "]"}], "^", "2"}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.677030954543741*^9, 3.677030960849491*^9}, {
  3.677031221242063*^9, 3.677031275434038*^9}, {3.677031796466166*^9, 
  3.6770318017351356`*^9}, {3.677220680519744*^9, 3.677220682660451*^9}}],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{
  3.677220683004239*^9, {3.6773343854359446`*^9, 3.6773344109556074`*^9}, 
   3.6773351676618385`*^9, 3.6774040824189835`*^9, 3.6774042339088097`*^9, 
   3.6774043356323886`*^9, 3.6774119434147596`*^9, 3.677412214795492*^9, 
   3.677840004520862*^9, 3.6779303265606537`*^9, 3.685798400970648*^9, 
   3.6858078261737595`*^9, 3.6858118344691944`*^9, 3.685812109072678*^9, 
   3.685812230034213*^9, 3.6858125238264303`*^9, 3.685813041544213*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pGA6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGA6", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "KGA6"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qGA6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGA6", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}], "/", "KGA6"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rGA6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGA6", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "3"}], "]"}], "]"}], "/", "KGA6"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sGA6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGA6", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "4"}], "]"}], "]"}], "/", "KGA6"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aGA6", "=", 
   RowBox[{
    RowBox[{"KGA6", " ", 
     RowBox[{
      RowBox[{"AGA6", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGA6", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bGA6", "=", "KGA6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cGA6", "=", 
   RowBox[{
    RowBox[{"KGA6", " ", 
     RowBox[{
      RowBox[{"AGA6", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGA6", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dGA6", "=", 
   RowBox[{
    RowBox[{"KGA6", " ", 
     RowBox[{
      RowBox[{"AGA6", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGA6", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6770313012260466`*^9, 3.677031332592794*^9}, {
  3.6770313747807145`*^9, 3.6770314295562534`*^9}, {3.677031504939783*^9, 
  3.6770315822192035`*^9}, {3.6770316146701546`*^9, 3.677031636207938*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"operations", " ", "to", " ", "figure", " ", "out", " ", "if", " ", 
    RowBox[{"we", "'"}], "re", " ", "doing", " ", "everything", " ", 
    "right"}], " ", "*)"}], "\[IndentingNewLine]", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"aGA6", "^", "2"}], "+", 
    RowBox[{"bGA6", "^", "2"}], "+", 
    RowBox[{"cGA6", "^", "2"}], "+", 
    RowBox[{"dGA6", "^", "2"}]}], " ", "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.677031586068819*^9, 3.677031587157218*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6770315889181833`*^9, 3.6770318058163147`*^9, 3.6770338084401183`*^9, 
   3.677219372681921*^9, {3.6773343854553723`*^9, 3.6773344109735403`*^9}, 
   3.677335167681246*^9, 3.6774040824502354`*^9, 3.677404233924436*^9, 
   3.677404335648014*^9, 3.6774119434303865`*^9, 3.6774122148111176`*^9, 
   3.677840004540876*^9, 3.6779303265791655`*^9, 3.6857984009886594`*^9, 
   3.685807826192772*^9, 3.685811834484824*^9, 3.6858121090991955`*^9, 
   3.685812230070737*^9, 3.6858125238719597`*^9, 3.685813041562225*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pGA6", "^", "2"}], "+", 
   RowBox[{"qGA6", "^", "2"}], "+", 
   RowBox[{"rGA6", "^", "2"}], "+", 
   RowBox[{"sGA6", "^", "2"}]}], " ", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.677031599098358*^9, 3.677031603763445*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6770316045783978`*^9, 3.6770318066400523`*^9, 3.677033808459632*^9, 
   3.677219372697548*^9, {3.6773343854698825`*^9, 3.677334410987545*^9}, 
   3.677335167695759*^9, 3.6774040824658613`*^9, 3.6774042339400616`*^9, 
   3.67740433566364*^9, 3.6774119434616404`*^9, 3.677412214826744*^9, 
   3.6778400045552626`*^9, 3.6779303265936794`*^9, 3.685798401000168*^9, 
   3.6858078262067804`*^9, 3.685811834500448*^9, 3.685812109122717*^9, 
   3.6858122301077614`*^9, 3.685812523909028*^9, 3.6858130415757327`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"aGA5", " ", "pGA5"}], ",", 
        RowBox[{"aGA5", " ", "qGA5"}], ",", 
        RowBox[{"aGA5", " ", "rGA5"}], ",", 
        RowBox[{"aGA5", " ", "sGA5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"bGA5", " ", "pGA5"}], ",", 
        RowBox[{"bGA5", " ", "qGA5"}], ",", 
        RowBox[{"bGA5", " ", "rGA5"}], ",", 
        RowBox[{"bGA5", " ", "sGA5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cGA5", " ", "pGA5"}], " ", ",", 
        RowBox[{"cGA5", " ", "qGA5"}], ",", 
        RowBox[{"cGA5", " ", "rGA5"}], ",", 
        RowBox[{"cGA5", " ", "sGA5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dGA5", " ", "pGA5"}], ",", 
        RowBox[{"dGA5", " ", "qGA5"}], ",", 
        RowBox[{"dGA5", " ", "rGA5"}], ",", 
        RowBox[{"dGA5", " ", "sGA5"}]}], "}"}]}], "}"}], "-", "AGA5"}], "//", 
   "FullSimplify"}], "//", "MatrixForm"}]], "Input"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.677031618038335*^9, 3.677031807294426*^9, 3.6770338084785748`*^9, 
   3.677219372744423*^9, 3.6772207276511297`*^9, {3.6773343855096684`*^9, 
   3.677334411002556*^9}, 3.6773351677157836`*^9, 3.677404082497112*^9, 
   3.677404233955688*^9, 3.677404335679266*^9, 3.6774119434928885`*^9, 
   3.677412214842369*^9, 3.677840004606697*^9, 3.6779303266327195`*^9, 
   3.6857984010442085`*^9, 3.6858078262443066`*^9, 3.685811834616227*^9, 
   3.685812109187753*^9, 3.685812230144285*^9, 3.6858125239900846`*^9, 
   3.685813041589741*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], ")"}], " ", "and", " ", 
     RowBox[{"(", 
      RowBox[{"p", ",", "q", ",", "r", ",", "s"}], ")"}], " ", "are", " ", 
     RowBox[{"S", "^", "3"}], " ", "vectors", " ", "representing", " ", "the",
      " ", "left", " ", "and", " ", "right", " ", "SU", 
     RowBox[{"(", "2", ")"}], " ", "components", " ", "of", " ", "the", " ", 
     "rotation"}], ","}], " ", "*)"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"which", " ", "we", " ", "can", " ", "compose", " ", 
     RowBox[{"now", ".", " ", "Attribute"}]}], " ", "+", " ", 
    RowBox[{"to", " ", 
     RowBox[{"(", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], ")"}], " ", "and"}], " ", 
    "-", " ", 
    RowBox[{"to", " ", 
     RowBox[{"(", 
      RowBox[{"p", ",", "q", ",", "r", ",", "s"}], ")"}]}]}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.6658573922970834`*^9, 3.665857392453326*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GA6P", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"aGA6", " ", 
       RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "bGA6", " ", 
       RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
      RowBox[{"I", " ", "cGA6", " ", 
       RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "dGA6", " ", 
       RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
    "Simplify"}]}], ";", 
  RowBox[{"GA6P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GA6M", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pGA6", " ", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "qGA6", " ", 
         RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
        RowBox[{"I", " ", "rGA6", " ", 
         RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "sGA6", " ", 
         RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
      "Conjugate"}], "//", "Transpose"}], "//", "Simplify"}]}], ";", 
  RowBox[{"GA6M", "//", "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.6645272538750257`*^9, 3.664527300285734*^9}, {
  3.666873286911358*^9, 3.66687329133572*^9}, {3.677031862835712*^9, 
  3.6770318925257635`*^9}, {3.6774117865606403`*^9, 3.6774118131024904`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]], 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]]},
     {
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.677031897078766*^9, 3.6770338085005507`*^9, 3.6772193727913017`*^9, {
   3.67733438554251*^9, 3.677334411021067*^9}, 3.677335167736703*^9, 
   3.6774040825283623`*^9, 3.6774042339713135`*^9, 3.677404335694892*^9, 
   3.6774119435241375`*^9, 3.6774122148579984`*^9, 3.677840004630062*^9, 
   3.6779303266667557`*^9, 3.685798401071723*^9, 3.685807826262819*^9, 
   3.685811834631853*^9, 3.6858121092142706`*^9, 3.685812230183813*^9, 
   3.685812524040888*^9, 3.6858130416098256`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], 
      FractionBox["1", 
       SqrtBox["2"]]},
     {
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.677031897078766*^9, 3.6770338085005507`*^9, 3.6772193727913017`*^9, {
   3.67733438554251*^9, 3.677334411021067*^9}, 3.677335167736703*^9, 
   3.6774040825283623`*^9, 3.6774042339713135`*^9, 3.677404335694892*^9, 
   3.6774119435241375`*^9, 3.6774122148579984`*^9, 3.677840004630062*^9, 
   3.6779303266667557`*^9, 3.685798401071723*^9, 3.685807826262819*^9, 
   3.685811834631853*^9, 3.6858121092142706`*^9, 3.685812230183813*^9, 
   3.685812524040888*^9, 3.6858130416123276`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", "gA5", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.665856935665735*^9, 3.6658569395872145`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AGA5", "=", 
   RowBox[{
    RowBox[{"Asc", "[", "GA5", "]"}], "//", "FullSimplify"}]}], ";", 
  RowBox[{"AGA5", "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.6645269087163057`*^9, 3.664526927369933*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "16"], " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox["1", "16"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "16"]}], " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox["1", "16"]}]},
     {
      RowBox[{"-", 
       FractionBox["3", "16"]}], 
      RowBox[{
       FractionBox["1", "16"], " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}], ")"}]}], 
      FractionBox["3", "16"], 
      RowBox[{
       FractionBox["1", "16"], " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "16"]}], " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SqrtBox["5"]}], ")"}]}], 
      FractionBox["1", "16"], 
      RowBox[{
       FractionBox["1", "16"], " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SqrtBox["5"]}], ")"}]}], 
      FractionBox["1", "16"]},
     {
      FractionBox["3", "16"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "16"]}], " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox["3", "16"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "16"]}], " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6645269280077887`*^9, 3.6645409252153735`*^9, 3.664541139363042*^9, 
   3.6655640814316254`*^9, 3.665613805915341*^9, 3.6656941256980033`*^9, 
   3.665770490260338*^9, 3.665847968158719*^9, 3.6658480070113497`*^9, 
   3.6658573422756157`*^9, 3.6658586387089434`*^9, 3.665859074707238*^9, 
   3.6658596400656295`*^9, 3.665860115037679*^9, 3.665861149656781*^9, 
   3.6658629962376413`*^9, 3.665869598160726*^9, 3.6658696501604595`*^9, 
   3.665869805599285*^9, 3.665869993985115*^9, 3.6658738326710186`*^9, 
   3.665874312153515*^9, 3.665874368703411*^9, 3.6659078779821367`*^9, 
   3.666193364157715*^9, 3.666854790138419*^9, 3.6668732531330414`*^9, 
   3.666873354373041*^9, {3.6683810845315704`*^9, 3.668381095454011*^9}, 
   3.675947861565914*^9, 3.6759897642886143`*^9, 3.6765799373034105`*^9, 
   3.677029828199299*^9, 3.6770338085330515`*^9, 3.6772193728225536`*^9, {
   3.677334385888462*^9, 3.6773344110425835`*^9}, 3.6773351677877455`*^9, 
   3.677404082575241*^9, 3.677404234018192*^9, 3.677404335710518*^9, 
   3.677411943617892*^9, 3.6774122148892465`*^9, 3.677840004915491*^9, 
   3.677930326832402*^9, 3.6857984019242654`*^9, 3.685807826352378*^9, 
   3.6858118347008677`*^9, 3.6858121092618036`*^9, 3.6858122302553596`*^9, 
   3.685812524101427*^9, 3.685813041633853*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "As", " ", "long", " ", "as", " ", "the", " ", "first", " ", "line", " ", 
    "of", " ", "this", " ", "matrix", " ", "has", " ", "a", " ", "non"}], "-", 
   RowBox[{"zero", " ", "entry", " ", "we", " ", "can", " ", "copy"}], "-", 
   RowBox[{
   "paste", " ", "the", " ", "algorithm", " ", "from", " ", "the", " ", 
    "main", " ", 
    RowBox[{"text", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.66452702041634*^9, 3.6645270498057823`*^9}, {
  3.6656139601108603`*^9, 3.6656139886123714`*^9}, {3.6656148938470984`*^9, 
  3.665614899628648*^9}, {3.66585735091512*^9, 3.6658573515557933`*^9}, {
  3.6683810734528723`*^9, 3.6683810761248856`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"KGA5", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"AGA5", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGA5", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGA5", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGA5", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "4"}], "]"}], "]"}], "^", "2"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6631676528503714`*^9, 3.6631677386557493`*^9}, {
   3.6645270571054697`*^9, 3.664527072088934*^9}, {3.665614494998166*^9, 
   3.6656145245153294`*^9}, {3.6658480725831213`*^9, 3.665848078535117*^9}, 
   3.665857363595948*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pGA5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGA5", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "KGA5"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qGA5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGA5", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", "KGA5"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rGA5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGA5", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], "/", "KGA5"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sGA5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGA5", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "4"}], "]"}], "]"}], "/", "KGA5"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aGA5", "=", "KGA5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bGA5", "=", 
   RowBox[{
    RowBox[{"KGA5", " ", 
     RowBox[{
      RowBox[{"AGA5", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGA5", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cGA5", "=", 
   RowBox[{
    RowBox[{"KGA5", " ", 
     RowBox[{
      RowBox[{"AGA5", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGA5", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dGA5", "=", 
   RowBox[{
    RowBox[{"KGA5", " ", 
     RowBox[{
      RowBox[{"AGA5", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGA5", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.665615251506381*^9, 3.6656152790234194`*^9}, {
  3.6656154663300877`*^9, 3.6656154948940773`*^9}, {3.6658478433658447`*^9, 
  3.6658479082557335`*^9}, {3.665848031092455*^9, 3.6658480638999643`*^9}, {
  3.665857367921686*^9, 3.6658573747582145`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"operations", " ", "to", " ", "figure", " ", "out", " ", "if", " ", 
   RowBox[{"we", "'"}], "re", " ", "doing", " ", "everything", " ", "right"}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6631681359281716`*^9, 3.663168149505617*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aGA5", "^", "2"}], "+", 
   RowBox[{"bGA5", "^", "2"}], "+", 
   RowBox[{"cGA5", "^", "2"}], "+", 
   RowBox[{"dGA5", "^", "2"}]}], " ", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6631679432651415`*^9, 3.6631679669836783`*^9}, {
  3.6645273806229696`*^9, 3.664527384209398*^9}, {3.6645278041776977`*^9, 
  3.664527807672842*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679676157656`*^9, 3.663171592106234*^9, 3.6641171217547503`*^9, 
   3.664130147471428*^9, 3.664265152667672*^9, 3.6643540106916404`*^9, 
   3.664527808566894*^9, 3.6645409301346455`*^9, 3.6645411394430943`*^9, 
   3.665614801029729*^9, 3.6656941258698864`*^9, 3.6657704904322224`*^9, 
   3.665848010829975*^9, 3.665848082358245*^9, 3.6658573792115564`*^9, 
   3.6658586387329593`*^9, 3.6658590747362585`*^9, 3.6658596400936484`*^9, 
   3.6658601150677013`*^9, 3.665861149672407*^9, 3.665862996268895*^9, 
   3.66586959818274*^9, 3.66586965019248*^9, 3.665869845901208*^9, 
   3.6658699940151367`*^9, 3.665873838856782*^9, 3.665874312169141*^9, 
   3.6658743687346644`*^9, 3.665907878013389*^9, 3.666193364188967*^9, 
   3.666854790169672*^9, 3.6668732531620607`*^9, 3.666873354388668*^9, 
   3.6683811039544263`*^9, 3.6759478616014404`*^9, 3.6759897643331375`*^9, 
   3.67657993734344*^9, 3.6770298282383327`*^9, 3.6770338085620575`*^9, 
   3.677219372853804*^9, {3.6773343859742603`*^9, 3.6773344112371387`*^9}, 
   3.6773351678277864`*^9, 3.677404082606493*^9, 3.6774042342057*^9, 
   3.677404335741769*^9, 3.6774119438991556`*^9, 3.6774122149204984`*^9, 
   3.6778400052820277`*^9, 3.6779303271804824`*^9, 3.685798402349642*^9, 
   3.685807826625765*^9, 3.6858118347321215`*^9, 3.685812109300329*^9, 
   3.68581223030339*^9, 3.685812524166253*^9, 3.6858130416632586`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pGA5", "^", "2"}], "+", 
   RowBox[{"qGA5", "^", "2"}], "+", 
   RowBox[{"rGA5", "^", "2"}], "+", 
   RowBox[{"sGA5", "^", "2"}]}], " ", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6631679748742833`*^9, 3.6631679805346584`*^9}, {
  3.664527810117049*^9, 3.6645278148954053`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679850897264`*^9, 3.663171592120243*^9, 3.66411712179778*^9, 
   3.664130147487054*^9, 3.6642651526826816`*^9, 3.664354010707266*^9, 
   3.664527815836325*^9, 3.6645409309121637`*^9, 3.6645411394661107`*^9, 
   3.6656148020454087`*^9, 3.6656941258855133`*^9, 3.6657704904478493`*^9, 
   3.6658480115383606`*^9, 3.6658480830483837`*^9, 3.6658573799928446`*^9, 
   3.6658586387449713`*^9, 3.665859074748269*^9, 3.6658596401076574`*^9, 
   3.6658601150837116`*^9, 3.665861149688033*^9, 3.665862996302159*^9, 
   3.6658695981937475`*^9, 3.665869650202487*^9, 3.6658698466937327`*^9, 
   3.6658699940301466`*^9, 3.6658738393255806`*^9, 3.665874312184765*^9, 
   3.6658743687346644`*^9, 3.665907878029014*^9, 3.6661933642045946`*^9, 
   3.6668547901852975`*^9, 3.6668732531740685`*^9, 3.666873354404294*^9, 
   3.6683811047513437`*^9, 3.675947861613448*^9, 3.675989764353655*^9, 
   3.6765799373579507`*^9, 3.677029828251842*^9, 3.677033808581071*^9, 
   3.6772193728694277`*^9, {3.677334386100918*^9, 3.6773344112566032`*^9}, 
   3.6773351678437996`*^9, 3.67740408262212*^9, 3.677404234221326*^9, 
   3.6774043357573943`*^9, 3.6774119439147806`*^9, 3.677412214936124*^9, 
   3.677840005316949*^9, 3.677930327198495*^9, 3.685798402367152*^9, 
   3.685807826643276*^9, 3.6858118347477465`*^9, 3.685812109323844*^9, 
   3.685812230339915*^9, 3.6858125242014*^9, 3.6858130416777678`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"aGA5", " ", "pGA5"}], ",", 
        RowBox[{"aGA5", " ", "qGA5"}], ",", 
        RowBox[{"aGA5", " ", "rGA5"}], ",", 
        RowBox[{"aGA5", " ", "sGA5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"bGA5", " ", "pGA5"}], ",", 
        RowBox[{"bGA5", " ", "qGA5"}], ",", 
        RowBox[{"bGA5", " ", "rGA5"}], ",", 
        RowBox[{"bGA5", " ", "sGA5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cGA5", " ", "pGA5"}], " ", ",", 
        RowBox[{"cGA5", " ", "qGA5"}], ",", 
        RowBox[{"cGA5", " ", "rGA5"}], ",", 
        RowBox[{"cGA5", " ", "sGA5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dGA5", " ", "pGA5"}], ",", 
        RowBox[{"dGA5", " ", "qGA5"}], ",", 
        RowBox[{"dGA5", " ", "rGA5"}], ",", 
        RowBox[{"dGA5", " ", "sGA5"}]}], "}"}]}], "}"}], "-", "AGA5"}], "//", 
   "FullSimplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.6631679897403784`*^9, 3.6631681278586845`*^9}, {
  3.664527819280867*^9, 3.6645278655677943`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.663168128803233*^9, 3.663171592133252*^9, 3.6641171222620897`*^9, 
   3.6641301479558263`*^9, 3.664265153123975*^9, 3.6643540111303234`*^9, 
   3.6645278662414927`*^9, 3.6645409315986214`*^9, 3.6645411394921274`*^9, 
   3.665614807201928*^9, 3.665694125994893*^9, 3.665770490572854*^9, 
   3.6658480123224564`*^9, 3.6658480837523794`*^9, 3.6658573806647577`*^9, 
   3.665858638755973*^9, 3.6658590747622747`*^9, 3.6658596401206665`*^9, 
   3.665860115097721*^9, 3.665861149703659*^9, 3.6658629963177905`*^9, 
   3.665869598204755*^9, 3.665869650212494*^9, 3.6658698474612474`*^9, 
   3.6658699940431547`*^9, 3.6658738463950815`*^9, 3.6658743122003913`*^9, 
   3.66587436875029*^9, 3.6659078780446405`*^9, 3.6661933642202196`*^9, 
   3.666854790200924*^9, 3.6668732531870775`*^9, 3.666873354419919*^9, 
   3.668381105579509*^9, 3.675947861626477*^9, 3.675989764374668*^9, 
   3.676579937372961*^9, 3.6770298282661233`*^9, 3.6770338085995827`*^9, 
   3.677219372885056*^9, {3.67733438621408*^9, 3.677334411613437*^9}, 
   3.6773351678649836`*^9, 3.677404082637754*^9, 3.677404234549467*^9, 
   3.6774043357573943`*^9, 3.6774119443054247`*^9, 3.6774122149517493`*^9, 
   3.677840005743243*^9, 3.6779303276222973`*^9, 3.68579840277042*^9, 
   3.6858078270520477`*^9, 3.685811834769883*^9, 3.6858121093478603`*^9, 
   3.6858122304287305`*^9, 3.6858125242319202`*^9, 3.685813041692778*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GA5P", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"aGA5", " ", 
       RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "bGA5", " ", 
       RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
      RowBox[{"I", " ", "cGA5", " ", 
       RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "dGA5", " ", 
       RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
    "Simplify"}]}], ";", 
  RowBox[{"GA5P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GA5M", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pGA5", " ", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "qGA5", " ", 
         RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
        RowBox[{"I", " ", "rGA5", " ", 
         RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "sGA5", " ", 
         RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
      "Conjugate"}], "//", "Transpose"}], "//", "Simplify"}]}], ";", 
  RowBox[{"GA5M", "//", "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.6645272538750257`*^9, 3.664527300285734*^9}, {
  3.666873286911358*^9, 3.66687329133572*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"14", "+", 
           RowBox[{"6", " ", 
            SqrtBox["5"]}]}]], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"9", "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}]}]}], 
        ")"}]}], 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         SqrtBox["5"], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"9", "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}]}]}], 
        ")"}]}]},
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["5"], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"9", "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}]}]}], 
        ")"}]}], 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"14", "+", 
           RowBox[{"6", " ", 
            SqrtBox["5"]}]}]], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"9", "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}]}]}], 
        ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.664527304560256*^9, 3.664540933543917*^9, 3.664541139518145*^9, 
   3.6656148230621295`*^9, 3.665694126026145*^9, 3.665770490604107*^9, 
   3.6658480865503235`*^9, 3.665857898557767*^9, 3.6658586387699823`*^9, 
   3.6658590747772856`*^9, 3.6658596401406803`*^9, 3.665860115117734*^9, 
   3.665861149734911*^9, 3.665862996333415*^9, 3.6658695982177625`*^9, 
   3.665869650261526*^9, 3.6658698514269323`*^9, 3.6658699940611677`*^9, 
   3.665873846707597*^9, 3.6658743122316427`*^9, 3.6658743687659163`*^9, 
   3.6659078780602665`*^9, 3.66619336424986*^9, 3.666854790232182*^9, 
   3.6668732532070904`*^9, 3.6668732961961346`*^9, 3.666873354435544*^9, 
   3.668381113001792*^9, 3.6759478616815023`*^9, 3.675989764474516*^9, 
   3.6765799374179907`*^9, 3.6770298283065414`*^9, 3.6770338086180944`*^9, 
   3.677219372900687*^9, {3.677334386243107*^9, 3.6773344116674795`*^9}, 
   3.6773351678844986`*^9, 3.67740408265337*^9, 3.677404234580718*^9, 
   3.6774043357730207`*^9, 3.6774119443523026`*^9, 3.6774122149673758`*^9, 
   3.6778400057986465`*^9, 3.6779303276768413`*^9, 3.6857984028635144`*^9, 
   3.685807827084569*^9, 3.6858118348011365`*^9, 3.6858121094109015`*^9, 
   3.685812230466757*^9, 3.6858125242679434`*^9, 3.685813041708289*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}]}], "+", 
         RowBox[{
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"7", "-", 
              RowBox[{"3", " ", 
               SqrtBox["5"]}]}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SqrtBox["5"]}], ")"}]}]}], ")"}]}], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", "+", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}], "+", 
        SqrtBox["15"]}], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"14", "+", 
          RowBox[{"6", " ", 
           SqrtBox["5"]}]}]]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}], "+", 
         SqrtBox["15"]}], 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"14", "+", 
           RowBox[{"6", " ", 
            SqrtBox["5"]}]}]]}]]}], 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}]}], "+", 
         RowBox[{
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"7", "-", 
              RowBox[{"3", " ", 
               SqrtBox["5"]}]}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SqrtBox["5"]}], ")"}]}]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.664527304560256*^9, 3.664540933543917*^9, 3.664541139518145*^9, 
   3.6656148230621295`*^9, 3.665694126026145*^9, 3.665770490604107*^9, 
   3.6658480865503235`*^9, 3.665857898557767*^9, 3.6658586387699823`*^9, 
   3.6658590747772856`*^9, 3.6658596401406803`*^9, 3.665860115117734*^9, 
   3.665861149734911*^9, 3.665862996333415*^9, 3.6658695982177625`*^9, 
   3.665869650261526*^9, 3.6658698514269323`*^9, 3.6658699940611677`*^9, 
   3.665873846707597*^9, 3.6658743122316427`*^9, 3.6658743687659163`*^9, 
   3.6659078780602665`*^9, 3.66619336424986*^9, 3.666854790232182*^9, 
   3.6668732532070904`*^9, 3.6668732961961346`*^9, 3.666873354435544*^9, 
   3.668381113001792*^9, 3.6759478616815023`*^9, 3.675989764474516*^9, 
   3.6765799374179907`*^9, 3.6770298283065414`*^9, 3.6770338086180944`*^9, 
   3.677219372900687*^9, {3.677334386243107*^9, 3.6773344116674795`*^9}, 
   3.6773351678844986`*^9, 3.67740408265337*^9, 3.677404234580718*^9, 
   3.6774043357730207`*^9, 3.6774119443523026`*^9, 3.6774122149673758`*^9, 
   3.6778400057986465`*^9, 3.6779303276768413`*^9, 3.6857984028635144`*^9, 
   3.685807827084569*^9, 3.6858118348011365`*^9, 3.6858121094109015`*^9, 
   3.685812230466757*^9, 3.6858125242679434`*^9, 3.6858130417117906`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", "gA3", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.685800516198711*^9, 3.6858005213863273`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AGA3", "=", 
   RowBox[{
    RowBox[{"Asc", "[", "GA3", "]"}], "//", "FullSimplify"}]}], ";", 
  RowBox[{"AGA3", "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.6645269087163057`*^9, 3.664526927369933*^9}, {
  3.664527931059786*^9, 3.664527935057722*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["15"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "13"}], "-", 
         RowBox[{"2", " ", 
          SqrtBox["30"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SqrtBox["2"]}], "+", 
         SqrtBox["15"]}], ")"}]}], 
      FractionBox["7", "48"]},
     {
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "-", 
         RowBox[{"2", " ", 
          SqrtBox["30"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["15"]}]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox["1", "48"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "48"]}], " ", 
       SqrtBox[
        RowBox[{"23", "+", 
         RowBox[{"4", " ", 
          SqrtBox["30"]}]}]]}]},
     {
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SqrtBox["2"]}], "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox["7", "48"]}], 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["15"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{"13", "-", 
         RowBox[{"2", " ", 
          SqrtBox["30"]}]}], ")"}]}]},
     {
      RowBox[{"-", 
       FractionBox["1", "48"]}], 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SqrtBox["2"]}], "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"2", " ", 
          SqrtBox["30"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SqrtBox["2"]}], "-", 
         RowBox[{"3", " ", 
          SqrtBox["15"]}]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6645269280077887`*^9, 3.6645279383287477`*^9, 3.6645409365329094`*^9, 
   3.664541139545163*^9, 3.66556414180458*^9, 3.665614830328134*^9, 
   3.6656941261349163`*^9, 3.665770490714264*^9, {3.665847946273883*^9, 
   3.665847949707055*^9}, 3.665857952213605*^9, 3.66585863878199*^9, 
   3.665859074788293*^9, 3.6658596401616936`*^9, 3.665860115137747*^9, 
   3.665861149750536*^9, 3.665862996372681*^9, 3.665869598236777*^9, 
   3.6658696502825413`*^9, 3.6658698560409775`*^9, 3.665869994087184*^9, 
   3.6658738468326035`*^9, 3.6658743123566494`*^9, 3.6658743689221725`*^9, 
   3.665907878216524*^9, 3.666193364527895*^9, 3.6668547905454693`*^9, 
   3.666873253223101*^9, 3.6668733544511695`*^9, 3.6683811188770733`*^9, 
   3.6759478619840717`*^9, 3.6759897653984847`*^9, 3.676579938149369*^9, 
   3.677029829063257*^9, 3.6770338086461134`*^9, 3.6772193736350904`*^9, {
   3.6773343868278832`*^9, 3.6773344117440453`*^9}, 3.6773351679050145`*^9, 
   3.6774040832158957`*^9, 3.6774042347994785`*^9, 3.6774043357886467`*^9, 
   3.677411944617941*^9, 3.677412214983001*^9, 3.6778400060584984`*^9, 
   3.6779303279495564`*^9, 3.6857984031256886`*^9, 3.6858078273730516`*^9, 
   3.6858118349323425`*^9, 3.6858121094939575`*^9, 3.6858122305398045`*^9, 
   3.6858125243264832`*^9, 3.685813041731804*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KGA3", "=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AGA3", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"AGA3", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"AGA3", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "3"}], "]"}], "]"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"AGA3", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "4"}], "]"}], "]"}], "^", "2"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6631676528503714`*^9, 3.6631677386557493`*^9}, {
   3.6645270571054697`*^9, 3.664527072088934*^9}, {3.665614494998166*^9, 
   3.6656145245153294`*^9}, {3.6658480725831213`*^9, 3.665848078535117*^9}, 
   3.665857363595948*^9, {3.6658580757821426`*^9, 3.6658580851413946`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SqrtBox[
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"13", "+", 
      RowBox[{"2", " ", 
       SqrtBox["30"]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.66585808586788*^9, 3.6658586387960014`*^9, 3.665859074804304*^9, 
   3.6658596401767035`*^9, 3.665860115153758*^9, 3.6658611497661624`*^9, 
   3.6658629963936944`*^9, 3.6658695982467833`*^9, 3.6658696502935476`*^9, 
   3.665869864398562*^9, 3.6658699941031957`*^9, 3.6658738468638554`*^9, 
   3.6658743123722754`*^9, 3.6658743689534254`*^9, 3.6659078782321506`*^9, 
   3.666193364543521*^9, 3.666854790561095*^9, 3.6668732532361097`*^9, 
   3.666873354466796*^9, 3.6683811198927507`*^9, 3.6759478619990826`*^9, 
   3.6759897654500227`*^9, 3.676579938176443*^9, 3.677029829089611*^9, 
   3.677033808666134*^9, 3.6772193736819677`*^9, {3.677334386853403*^9, 
   3.6773344117595563`*^9}, 3.677335167924878*^9, 3.6774040832471457`*^9, 
   3.6774042348307295`*^9, 3.6774043358042727`*^9, 3.6774119446491933`*^9, 
   3.6774122149986267`*^9, 3.677840006083941*^9, 3.6779303279735775`*^9, 
   3.685798403177723*^9, 3.685807827396553*^9, 3.6858118349479685`*^9, 
   3.685812109517973*^9, 3.6858122305768285`*^9, 3.685812524359004*^9, 
   3.6858130417473135`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pGA3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGA3", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "KGA3"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qGA3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGA3", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", "KGA3"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rGA3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGA3", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], "/", "KGA3"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sGA3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGA3", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "4"}], "]"}], "]"}], "/", "KGA3"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aGA3", "=", "KGA3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bGA3", "=", 
   RowBox[{
    RowBox[{"KGA3", " ", 
     RowBox[{
      RowBox[{"AGA3", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGA3", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cGA3", "=", 
   RowBox[{
    RowBox[{"KGA3", " ", 
     RowBox[{
      RowBox[{"AGA3", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGA3", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dGA3", "=", 
   RowBox[{
    RowBox[{"KGA3", " ", 
     RowBox[{
      RowBox[{"AGA3", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGA3", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.665615251506381*^9, 3.6656152790234194`*^9}, {
  3.6656154663300877`*^9, 3.6656154948940773`*^9}, {3.6658478433658447`*^9, 
  3.6658479082557335`*^9}, {3.665848031092455*^9, 3.6658480638999643`*^9}, {
  3.665857367921686*^9, 3.6658573747582145`*^9}, {3.6658580891590786`*^9, 
  3.6658581162071443`*^9}, {3.6658581733583193`*^9, 3.665858180398021*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aGA3", "^", "2"}], "+", 
   RowBox[{"bGA3", "^", "2"}], "+", 
   RowBox[{"cGA3", "^", "2"}], "+", 
   RowBox[{"dGA3", "^", "2"}]}], " ", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6631679432651415`*^9, 3.6631679669836783`*^9}, {
  3.6645273806229696`*^9, 3.664527384209398*^9}, {3.6645278041776977`*^9, 
  3.664527807672842*^9}, {3.6645280964353914`*^9, 3.6645281008593383`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679676157656`*^9, 3.663171592106234*^9, 3.6641171217547503`*^9, 
   3.664130147471428*^9, 3.664265152667672*^9, 3.6643540106916404`*^9, 
   3.664527808566894*^9, 3.6645281013206463`*^9, 3.6645409417834063`*^9, 
   3.6645411396272182`*^9, 3.6655641490907774`*^9, 3.6656150662935705`*^9, 
   3.6656941263224297`*^9, 3.6657704909017735`*^9, 3.6658581443199224`*^9, 
   3.665858182658532*^9, 3.6658586388110113`*^9, 3.6658590748213153`*^9, 
   3.6658596401927147`*^9, 3.6658601151707697`*^9, 3.6658611497817883`*^9, 
   3.6658629964117064`*^9, 3.6658695982627935`*^9, 3.66586965031256*^9, 
   3.6658698677978296`*^9, 3.665869994120207*^9, 3.665873846895107*^9, 
   3.665874312419153*^9, 3.6658743690003033`*^9, 3.665907878263401*^9, 
   3.666193364699779*^9, 3.666854790686103*^9, 3.666873253254122*^9, 
   3.666873354482423*^9, 3.668381123267929*^9, 3.6759478621416974`*^9, 
   3.6759897656497517`*^9, 3.676579938315042*^9, 3.6770298292256594`*^9, 
   3.6770338086886487`*^9, 3.6772193738069754`*^9, {3.6773343870302916`*^9, 
   3.67733441177907*^9}, 3.677335167944891*^9, 3.677404083356526*^9, 
   3.6774042348932314`*^9, 3.6774043358198977`*^9, 3.6774119447273207`*^9, 
   3.6774122150298777`*^9, 3.677840006159932*^9, 3.6779303280506296`*^9, 
   3.6857984032522726`*^9, 3.685807827471105*^9, 3.685811835001359*^9, 
   3.6858121095537944`*^9, 3.6858122306158557`*^9, 3.685812524398037*^9, 
   3.6858130417683277`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pGA3", "^", "2"}], "+", 
   RowBox[{"qGA3", "^", "2"}], "+", 
   RowBox[{"rGA3", "^", "2"}], "+", 
   RowBox[{"sGA3", "^", "2"}]}], " ", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6631679748742833`*^9, 3.6631679805346584`*^9}, {
  3.664527810117049*^9, 3.6645278148954053`*^9}, {3.664528103131854*^9, 
  3.664528107562805*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679850897264`*^9, 3.663171592120243*^9, 3.66411712179778*^9, 
   3.664130147487054*^9, 3.6642651526826816`*^9, 3.664354010707266*^9, 
   3.664527815836325*^9, 3.6645281091768804`*^9, 3.664540942638977*^9, 
   3.664541139649233*^9, 3.665564149960788*^9, 3.665615067512382*^9, 
   3.6656941263380537`*^9, 3.6657704909173994`*^9, 3.66585814509344*^9, 
   3.6658581839634047`*^9, 3.665858638822017*^9, 3.6658590748333235`*^9, 
   3.6658596402047234`*^9, 3.6658601151867795`*^9, 3.665861149797414*^9, 
   3.6658629964273396`*^9, 3.6658695982717996`*^9, 3.6658696503225665`*^9, 
   3.6658698680049677`*^9, 3.6658699941352167`*^9, 3.6658738469263573`*^9, 
   3.66587431243478*^9, 3.6658743690003033`*^9, 3.665907878279029*^9, 
   3.66619336471541*^9, 3.666854790701728*^9, 3.66687325326613*^9, 
   3.666873354498048*^9, 3.6683811238617086`*^9, 3.6759478621687155`*^9, 
   3.6759897656707635`*^9, 3.6765799383320513`*^9, 3.677029829241186*^9, 
   3.677033808707161*^9, 3.6772193738225994`*^9, {3.6773343870497065`*^9, 
   3.6773344117950807`*^9}, 3.6773351679634094`*^9, 3.6774040833721523`*^9, 
   3.6774042349088583`*^9, 3.677404335835524*^9, 3.677411944742945*^9, 
   3.6774122150298777`*^9, 3.6778400061759415`*^9, 3.6779303280676403`*^9, 
   3.685798403266782*^9, 3.6858078274861145`*^9, 3.685811835016985*^9, 
   3.6858121095778112`*^9, 3.6858122306518154`*^9, 3.68581252442705*^9, 
   3.685813041782337*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"aGA3", " ", "pGA3"}], ",", 
        RowBox[{"aGA3", " ", "qGA3"}], ",", 
        RowBox[{"aGA3", " ", "rGA3"}], ",", 
        RowBox[{"aGA3", " ", "sGA3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"bGA3", " ", "pGA3"}], ",", 
        RowBox[{"bGA3", " ", "qGA3"}], ",", 
        RowBox[{"bGA3", " ", "rGA3"}], ",", 
        RowBox[{"bGA3", " ", "sGA3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cGA3", " ", "pGA3"}], " ", ",", 
        RowBox[{"cGA3", " ", "qGA3"}], ",", 
        RowBox[{"cGA3", " ", "rGA3"}], ",", 
        RowBox[{"cGA3", " ", "sGA3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dGA3", " ", "pGA3"}], ",", 
        RowBox[{"dGA3", " ", "qGA3"}], ",", 
        RowBox[{"dGA3", " ", "rGA3"}], ",", 
        RowBox[{"dGA3", " ", "sGA3"}]}], "}"}]}], "}"}], "-", "AGA3"}], "//", 
   "FullSimplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.665615085482094*^9, 3.6656151273436546`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.665615127718648*^9, 3.6656941264005585`*^9, 3.665770490995528*^9, 
   3.6658581461981773`*^9, 3.665858184557801*^9, 3.665858638833026*^9, 
   3.665859074845331*^9, 3.6658596402177305`*^9, 3.6658601152007895`*^9, 
   3.66586114981304*^9, 3.6658629964585876`*^9, 3.6658695982818065`*^9, 
   3.665869650332574*^9, 3.6658698708628774`*^9, 3.665869994150227*^9, 
   3.665873846941984*^9, 3.665874312450405*^9, 3.6658743690159287`*^9, 
   3.665907878294654*^9, 3.6661933647310314`*^9, 3.666854790717354*^9, 
   3.666873253280139*^9, 3.6668733545136747`*^9, 3.6683811246273947`*^9, 
   3.6759478621837254`*^9, 3.67598976571161*^9, 3.676579938364077*^9, 
   3.6770298292706895`*^9, 3.6770338087231555`*^9, 3.677219373853854*^9, {
   3.677334387086557*^9, 3.6773344118096724`*^9}, 3.677335167980926*^9, 
   3.6774040834034033`*^9, 3.677404235002614*^9, 3.677404335851159*^9, 
   3.677411944852327*^9, 3.677412215045504*^9, 3.677840006286827*^9, 
   3.6779303281762233`*^9, 3.685798403371355*^9, 3.6858078275981894`*^9, 
   3.6858118350859985`*^9, 3.685812109604329*^9, 3.6858122306888404`*^9, 
   3.6858125244585705`*^9, 3.685813041797348*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GA3P", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"aGA3", " ", 
       RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "bGA3", " ", 
       RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
      RowBox[{"I", " ", "cGA3", " ", 
       RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "dGA3", " ", 
       RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
    "Simplify"}]}], ";", 
  RowBox[{"GA3P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GA3M", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pGA3", " ", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "qGA3", " ", 
         RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
        RowBox[{"I", " ", "rGA3", " ", 
         RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "sGA3", " ", 
         RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
      "Conjugate"}], "//", "Transpose"}], "//", "Simplify"}]}], ";", 
  RowBox[{"GA3M", "//", "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.6645272538750257`*^9, 3.664527300285734*^9}, {
   3.6645281207646017`*^9, 3.6645281367232327`*^9}, 3.666873332401573*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"9", " ", 
           SqrtBox["5"]}], "+", 
          RowBox[{"8", " ", 
           SqrtBox["6"]}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"13", "+", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}], 
       RowBox[{
        RowBox[{"96", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"36", " ", 
         SqrtBox["15"]}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "11"}], " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["6"]}], "-", 
          RowBox[{"6", " ", "\[ImaginaryI]", " ", 
           SqrtBox["10"]}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"13", "+", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}], 
       RowBox[{
        RowBox[{"96", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"36", " ", 
         SqrtBox["15"]}]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}], "+", 
           RowBox[{"2", " ", 
            SqrtBox["6"]}], "+", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            SqrtBox["10"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"13", "+", 
           RowBox[{"2", " ", 
            SqrtBox["30"]}]}]]}], 
        RowBox[{
         RowBox[{"96", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"36", " ", 
          SqrtBox["15"]}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"9", " ", 
           SqrtBox["5"]}], "+", 
          RowBox[{"8", " ", 
           SqrtBox["6"]}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"13", "+", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}], 
       RowBox[{
        RowBox[{"96", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"36", " ", 
         SqrtBox["15"]}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.664527304560256*^9, 3.6645281840487647`*^9, 3.664540943740711*^9, 
   3.6645411396732483`*^9, 3.665564151353772*^9, 3.665615137922306*^9, 
   3.6656941264474354`*^9, 3.665770491026781*^9, 3.6658581541104617`*^9, 
   3.665858185579481*^9, 3.6658586388440323`*^9, 3.6658590748583403`*^9, 
   3.6658596402317405`*^9, 3.665860115216801*^9, 3.6658611498286657`*^9, 
   3.6658629964742146`*^9, 3.665869598294815*^9, 3.6658696503465834`*^9, 
   3.665869872800171*^9, 3.665869994166237*^9, 3.6658738469576106`*^9, 
   3.665874312481656*^9, 3.6658743690628066`*^9, 3.66590787833992*^9, 
   3.6661933647782993`*^9, 3.6668547907486057`*^9, 3.666873253295149*^9, {
   3.666873333245348*^9, 3.6668733545293007`*^9}, 3.6683811254555373`*^9, 
   3.675947862215255*^9, 3.675989765845872*^9, 3.676579938494692*^9, 
   3.6770298293767834`*^9, 3.6770338087441688`*^9, 3.677219373963232*^9, {
   3.6773343872054386`*^9, 3.6773344118251877`*^9}, 3.6773351679989357`*^9, 
   3.677404083559661*^9, 3.677404235065117*^9, 3.6774043358667755`*^9, 
   3.6774119449773326`*^9, 3.67741221506113*^9, 3.677840006375167*^9, 
   3.677930328251273*^9, 3.6857984034444003`*^9, 3.685807827696755*^9, 
   3.685811835169224*^9, 3.685812109634348*^9, 3.685812230726529*^9, 
   3.685812524488905*^9, 3.6858130418133583`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"9", " ", 
         SqrtBox["5"]}], "+", 
        RowBox[{"8", " ", 
         SqrtBox["6"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"13", "+", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"13", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "-", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SqrtBox["10"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"13", "+", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{"13", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}], "-", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SqrtBox["10"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"13", "+", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"7", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"9", " ", 
         SqrtBox["5"]}], "+", 
        RowBox[{"8", " ", 
         SqrtBox["6"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"13", "+", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.664527304560256*^9, 3.6645281840487647`*^9, 3.664540943740711*^9, 
   3.6645411396732483`*^9, 3.665564151353772*^9, 3.665615137922306*^9, 
   3.6656941264474354`*^9, 3.665770491026781*^9, 3.6658581541104617`*^9, 
   3.665858185579481*^9, 3.6658586388440323`*^9, 3.6658590748583403`*^9, 
   3.6658596402317405`*^9, 3.665860115216801*^9, 3.6658611498286657`*^9, 
   3.6658629964742146`*^9, 3.665869598294815*^9, 3.6658696503465834`*^9, 
   3.665869872800171*^9, 3.665869994166237*^9, 3.6658738469576106`*^9, 
   3.665874312481656*^9, 3.6658743690628066`*^9, 3.66590787833992*^9, 
   3.6661933647782993`*^9, 3.6668547907486057`*^9, 3.666873253295149*^9, {
   3.666873333245348*^9, 3.6668733545293007`*^9}, 3.6683811254555373`*^9, 
   3.675947862215255*^9, 3.675989765845872*^9, 3.676579938494692*^9, 
   3.6770298293767834`*^9, 3.6770338087441688`*^9, 3.677219373963232*^9, {
   3.6773343872054386`*^9, 3.6773344118251877`*^9}, 3.6773351679989357`*^9, 
   3.677404083559661*^9, 3.677404235065117*^9, 3.6774043358667755`*^9, 
   3.6774119449773326`*^9, 3.67741221506113*^9, 3.677840006375167*^9, 
   3.677930328251273*^9, 3.6857984034444003`*^9, 3.685807827696755*^9, 
   3.685811835169224*^9, 3.685812109634348*^9, 3.685812230726529*^9, 
   3.685812524488905*^9, 3.685813041816861*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GA3M", ".", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"Transpose", "[", "GA3M", "]"}], "]"}]}], "//", "FullSimplify"}],
   "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GA3P", ".", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"Transpose", "[", "GA3P", "]"}], "]"}]}], "//", "FullSimplify"}],
   "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.6645281928746443`*^9, 3.66452821823454*^9}, {
  3.6656151590796833`*^9, 3.665615176143075*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.66452820966383*^9, 3.664528223135805*^9}, 
   3.664540947102951*^9, 3.664541139733289*^9, 3.665564168479297*^9, {
   3.665615149454158*^9, 3.6656151783150377`*^9}, 3.6656941271353636`*^9, 
   3.6657704910580325`*^9, 3.6658581935878344`*^9, 3.6658586388570414`*^9, 
   3.6658590748723497`*^9, 3.66585964024675*^9, 3.6658601152338123`*^9, 
   3.665861149844291*^9, 3.6658629965054655`*^9, 3.665869598307824*^9, 
   3.6658696503615932`*^9, 3.665869876445606*^9, 3.665869994182248*^9, 
   3.665873846988862*^9, 3.6658743125129085`*^9, 3.665874369094058*^9, 
   3.665907878375944*^9, 3.6661933648093195`*^9, 3.6668547907642307`*^9, 
   3.66687325331116*^9, {3.6668733386613064`*^9, 3.6668733545449257`*^9}, 
   3.6683811270493703`*^9, 3.6759478622507825`*^9, 3.6759897659372177`*^9, 
   3.6765799385432267`*^9, 3.6770298294401293`*^9, 3.677033808762181*^9, 
   3.6772193740257363`*^9, {3.6773343872688923`*^9, 3.6773344118432035`*^9}, 
   3.67733516801995*^9, 3.6774040835909157`*^9, 3.677404235096369*^9, 
   3.6774043358824005`*^9, 3.677411945024209*^9, 3.677412215080695*^9, 
   3.677840006427713*^9, 3.677930328290807*^9, 3.6857984034839263`*^9, 
   3.6858078277412853`*^9, 3.6858118352218323`*^9, 3.685812109663868*^9, 
   3.6858122307680573`*^9, 3.685812524524929*^9, 3.685813041832088*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.66452820966383*^9, 3.664528223135805*^9}, 
   3.664540947102951*^9, 3.664541139733289*^9, 3.665564168479297*^9, {
   3.665615149454158*^9, 3.6656151783150377`*^9}, 3.6656941271353636`*^9, 
   3.6657704910580325`*^9, 3.6658581935878344`*^9, 3.6658586388570414`*^9, 
   3.6658590748723497`*^9, 3.66585964024675*^9, 3.6658601152338123`*^9, 
   3.665861149844291*^9, 3.6658629965054655`*^9, 3.665869598307824*^9, 
   3.6658696503615932`*^9, 3.665869876445606*^9, 3.665869994182248*^9, 
   3.665873846988862*^9, 3.6658743125129085`*^9, 3.665874369094058*^9, 
   3.665907878375944*^9, 3.6661933648093195`*^9, 3.6668547907642307`*^9, 
   3.66687325331116*^9, {3.6668733386613064`*^9, 3.6668733545449257`*^9}, 
   3.6683811270493703`*^9, 3.6759478622507825`*^9, 3.6759897659372177`*^9, 
   3.6765799385432267`*^9, 3.6770298294401293`*^9, 3.677033808762181*^9, 
   3.6772193740257363`*^9, {3.6773343872688923`*^9, 3.6773344118432035`*^9}, 
   3.67733516801995*^9, 3.6774040835909157`*^9, 3.677404235096369*^9, 
   3.6774043358824005`*^9, 3.677411945024209*^9, 3.677412215080695*^9, 
   3.677840006427713*^9, 3.677930328290807*^9, 3.6857984034839263`*^9, 
   3.6858078277412853`*^9, 3.6858118352218323`*^9, 3.685812109663868*^9, 
   3.6858122307680573`*^9, 3.685812524524929*^9, 3.6858130418345895`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", "gA2", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6658586029970884`*^9, 3.665858606737586*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AGA2", "=", 
   RowBox[{
    RowBox[{"Asc", "[", "GA2", "]"}], "//", "FullSimplify"}]}], ";", 
  RowBox[{"AGA2", "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.6645269087163057`*^9, 3.664526927369933*^9}, {
  3.664527931059786*^9, 3.664527935057722*^9}, {3.664528331489996*^9, 
  3.664528335065377*^9}}],

Cell[BoxData[
 StyleBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          SqrtBox["30"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["2"], "-", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          SqrtBox["15"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"13", "-", 
          RowBox[{"5", " ", 
           SqrtBox["6"]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          SqrtBox["30"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SqrtBox["2"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["6"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["2"], "-", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "-", 
          SqrtBox["15"]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox["2"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          SqrtBox["15"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "13"}], "-", 
          RowBox[{"5", " ", 
           SqrtBox["6"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          SqrtBox["30"]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["6"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["2"], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          SqrtBox["15"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          SqrtBox["30"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  FontSize->6]], "Input",
 CellChangeTimes->{3.685930715455278*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KGA2", "=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AGA2", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"AGA2", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"AGA2", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "3"}], "]"}], "]"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"AGA2", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "4"}], "]"}], "]"}], "^", "2"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6631676528503714`*^9, 3.6631677386557493`*^9}, {
   3.6645270571054697`*^9, 3.664527072088934*^9}, {3.665614494998166*^9, 
   3.6656145245153294`*^9}, {3.6658480725831213`*^9, 3.665848078535117*^9}, 
   3.665857363595948*^9, {3.6658580757821426`*^9, 3.6658580851413946`*^9}, {
   3.6658586776419477`*^9, 3.6658586847006626`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SqrtBox[
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"29", "+", 
      RowBox[{"3", " ", 
       SqrtBox["5"]}], "-", 
      RowBox[{"10", " ", 
       SqrtBox["6"]}], "-", 
      RowBox[{"2", " ", 
       SqrtBox["30"]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.66585808586788*^9, 3.6658586387960014`*^9, 3.6658587529762683`*^9, 
   3.665859074903369*^9, 3.665859640282775*^9, 3.66586011527584*^9, 
   3.665861149891169*^9, 3.6658629965523434`*^9, 3.6658695983568563`*^9, 
   3.66586965041663*^9, 3.6658698803031826`*^9, 3.665869994228279*^9, 
   3.665873847066993*^9, 3.66587431270042*^9, 3.665874369281568*^9, 
   3.665907878557848*^9, 3.6661933650300865`*^9, 3.666854791016406*^9, 
   3.666873253344182*^9, 3.6668733545918026`*^9, 3.668381130768338*^9, 
   3.675947862461982*^9, 3.6759897665900335`*^9, 3.6765799391431556`*^9, 
   3.677029829984618*^9, 3.6770338088142047`*^9, 3.6772193745570126`*^9, {
   3.6773343878463526`*^9, 3.677334411877698*^9}, 3.6773351680946364`*^9, 
   3.6774040840753126`*^9, 3.677404235205747*^9, 3.677404335913652*^9, 
   3.6774119455554867`*^9, 3.6774122151247873`*^9, 3.6778400069566216`*^9, 
   3.677930328824619*^9, 3.6857984040047903`*^9, 3.6858078282456193`*^9, 
   3.6858118353700247`*^9, 3.68581210977633*^9, 3.6858122308790026`*^9, 
   3.6858125246089845`*^9, 3.6858130418711147`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pGA2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGA2", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "KGA2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qGA2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGA2", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", "KGA2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rGA2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGA2", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], "/", "KGA2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sGA2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGA2", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "4"}], "]"}], "]"}], "/", "KGA2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aGA2", "=", "KGA2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bGA2", "=", 
   RowBox[{
    RowBox[{"KGA2", " ", 
     RowBox[{
      RowBox[{"AGA2", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGA2", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cGA2", "=", 
   RowBox[{
    RowBox[{"KGA2", " ", 
     RowBox[{
      RowBox[{"AGA2", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGA2", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dGA2", "=", 
   RowBox[{
    RowBox[{"KGA2", " ", 
     RowBox[{
      RowBox[{"AGA2", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGA2", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.665615251506381*^9, 3.6656152790234194`*^9}, {
  3.6656154663300877`*^9, 3.6656154948940773`*^9}, {3.6658478433658447`*^9, 
  3.6658479082557335`*^9}, {3.665848031092455*^9, 3.6658480638999643`*^9}, {
  3.665857367921686*^9, 3.6658573747582145`*^9}, {3.6658580891590786`*^9, 
  3.6658581162071443`*^9}, {3.6658581733583193`*^9, 3.665858180398021*^9}, {
  3.665858690107274*^9, 3.665858720858813*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aGA2", "^", "2"}], "+", 
   RowBox[{"bGA2", "^", "2"}], "+", 
   RowBox[{"cGA2", "^", "2"}], "+", 
   RowBox[{"dGA2", "^", "2"}]}], " ", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6631679432651415`*^9, 3.6631679669836783`*^9}, {
  3.6645273806229696`*^9, 3.664527384209398*^9}, {3.6645278041776977`*^9, 
  3.664527807672842*^9}, {3.6645280964353914`*^9, 3.6645281008593383`*^9}, {
  3.6645291254990816`*^9, 3.6645291310988135`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6770338088322163`*^9, 3.677219374650766*^9, {3.677334387953752*^9, 
   3.6773344118947134`*^9}, 3.6773351681361637`*^9, 3.6774040841690645`*^9, 
   3.6774042352995033`*^9, 3.677404335929278*^9, 3.6774119456648655`*^9, 
   3.6774122151247873`*^9, 3.6778400070747256`*^9, 3.677930328938489*^9, 
   3.6857984041128626`*^9, 3.6858078283551917`*^9, 3.685811835470332*^9, 
   3.6858121098198595`*^9, 3.68581223092142*^9, 3.6858125246425076`*^9, 
   3.6858130418886256`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pGA2", "^", "2"}], "+", 
   RowBox[{"qGA2", "^", "2"}], "+", 
   RowBox[{"rGA2", "^", "2"}], "+", 
   RowBox[{"sGA2", "^", "2"}]}], " ", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6631679748742833`*^9, 3.6631679805346584`*^9}, {
  3.664527810117049*^9, 3.6645278148954053`*^9}, {3.664528103131854*^9, 
  3.664528107562805*^9}, {3.6645291335474443`*^9, 3.664529138066455*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679850897264`*^9, 3.663171592120243*^9, 3.66411712179778*^9, 
   3.664130147487054*^9, 3.6642651526826816`*^9, 3.664354010707266*^9, 
   3.664527815836325*^9, 3.6645281091768804`*^9, 3.6645291415277615`*^9, 
   3.6645409548801317`*^9, 3.6645411398653765`*^9, 3.6655641792092505`*^9, 
   3.6656152983838253`*^9, 3.6656941324638386`*^9, 3.66577049146585*^9, 
   3.665858755845183*^9, 3.665859074928388*^9, 3.6658596403087916`*^9, 
   3.665860115303858*^9, 3.6658611499224205`*^9, 3.6658629965946093`*^9, 
   3.6658695983808727`*^9, 3.665869650447651*^9, 3.665869882989977*^9, 
   3.665869994263301*^9, 3.6658738471138687`*^9, 3.6658743127941732`*^9, 
   3.6658743693753233`*^9, 3.6659078786672287`*^9, 3.6661933651394672`*^9, 
   3.6668547911101613`*^9, 3.666873253374202*^9, 3.6668733546230564`*^9, 
   3.6683811365342617`*^9, 3.6759478625661345`*^9, 3.675989766730141*^9, 
   3.676579939266743*^9, 3.677029830101711*^9, 3.677033808862729*^9, 
   3.677219374682016*^9, {3.6773343879733152`*^9, 3.6773344119092216`*^9}, 
   3.6773351681501737`*^9, 3.677404084184692*^9, 3.6774042352995033`*^9, 
   3.677404335929278*^9, 3.6774119456804895`*^9, 3.677412215140413*^9, 
   3.6778400070902405`*^9, 3.6779303289540033`*^9, 3.6857984041248703`*^9, 
   3.6858078283712025`*^9, 3.685811835485961*^9, 3.685812109843378*^9, 
   3.6858122309599195`*^9, 3.6858125246735287`*^9, 3.6858130419031353`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"aGA2", " ", "pGA2"}], ",", 
        RowBox[{"aGA2", " ", "qGA2"}], ",", 
        RowBox[{"aGA2", " ", "rGA2"}], ",", 
        RowBox[{"aGA2", " ", "sGA2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"bGA2", " ", "pGA2"}], ",", 
        RowBox[{"bGA2", " ", "qGA2"}], ",", 
        RowBox[{"bGA2", " ", "rGA2"}], ",", 
        RowBox[{"bGA2", " ", "sGA2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cGA2", " ", "pGA2"}], " ", ",", 
        RowBox[{"cGA2", " ", "qGA2"}], ",", 
        RowBox[{"cGA2", " ", "rGA2"}], ",", 
        RowBox[{"cGA2", " ", "sGA2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dGA2", " ", "pGA2"}], ",", 
        RowBox[{"dGA2", " ", "qGA2"}], ",", 
        RowBox[{"dGA2", " ", "rGA2"}], ",", 
        RowBox[{"dGA2", " ", "sGA2"}]}], "}"}]}], "}"}], "-", "AGA2"}], "//", 
   "FullSimplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.665615329041678*^9, 3.6656153730908484`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6656153736221*^9, 3.6656941326044707`*^9, 3.6657704915908556`*^9, 
   3.6658587584038935`*^9, 3.665859074938393*^9, 3.6658596403218007`*^9, 
   3.6658601153168683`*^9, 3.665861149938046*^9, 3.665862996625862*^9, 
   3.6658695983908787`*^9, 3.6658696504656615`*^9, {3.6658698839346085`*^9, 
   3.665869890078712*^9}, 3.6658699942823153`*^9, 3.6658738471294937`*^9, 
   3.6658743128097997`*^9, 3.6658743693909492`*^9, 3.665907878682854*^9, 
   3.666193365155094*^9, 3.6668547911257877`*^9, 3.666873253387211*^9, 
   3.6668733546386805`*^9, 3.668381137346779*^9, 3.675947862584654*^9, 
   3.675989766765668*^9, 3.676579939297764*^9, 3.6770298301417475`*^9, 
   3.6770338088822427`*^9, 3.6772193747132697`*^9, {3.677334388003315*^9, 
   3.677334411924232*^9}, 3.677335168164687*^9, 3.6774040842159443`*^9, 
   3.677404235330753*^9, 3.6774043359449034`*^9, 3.6774119457273693`*^9, 
   3.6774122151560388`*^9, 3.6778400071216955`*^9, 3.6779303289850235`*^9, 
   3.685798404151889*^9, 3.685807830706114*^9, 3.685811835532837*^9, 
   3.6858121098703933`*^9, 3.6858122309980497`*^9, 3.685812524699112*^9, 
   3.6858130419171443`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GA2P", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"aGA2", " ", 
       RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "bGA2", " ", 
       RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
      RowBox[{"I", " ", "cGA2", " ", 
       RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "dGA2", " ", 
       RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
    "Simplify"}]}], ";", 
  RowBox[{"GA2P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GA2M", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pGA2", " ", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "qGA2", " ", 
         RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
        RowBox[{"I", " ", "rGA2", " ", 
         RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "sGA2", " ", 
         RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
      "Conjugate"}], "//", "Transpose"}], "//", "Simplify"}]}], ";", 
  RowBox[{"GA2M", "//", "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.6645272538750257`*^9, 3.664527300285734*^9}, {
   3.6645281207646017`*^9, 3.6645281367232327`*^9}, {3.664529145405344*^9, 
   3.6645291638747625`*^9}, 3.666873343145916*^9}],

Cell[BoxData[
 StyleBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        FractionBox["1", "4"], " ", 
        SqrtBox[
         RowBox[{
          FractionBox["1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"29", "+", 
            RowBox[{"3", " ", 
             SqrtBox["5"]}], "-", 
            RowBox[{"10", " ", 
             SqrtBox["6"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox["30"]}]}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "+", 
              RowBox[{"3", " ", 
               SqrtBox["6"]}]}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["3"]}], "-", 
            RowBox[{"3", " ", 
             SqrtBox["10"]}], "+", 
            RowBox[{"3", " ", 
             SqrtBox["15"]}]}]]}], ")"}]}], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SqrtBox["2"]}], "+", 
           RowBox[{"2", " ", 
            SqrtBox["3"]}], "-", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            SqrtBox["5"]}], "+", 
           RowBox[{"5", " ", "\[ImaginaryI]", " ", 
            SqrtBox["6"]}], "-", 
           RowBox[{"3", " ", 
            SqrtBox["10"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"29", "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}], "-", 
           RowBox[{"10", " ", 
            SqrtBox["6"]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox["30"]}]}]]}], 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SqrtBox["2"]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox["3"]}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["10"]}], "-", 
           RowBox[{"3", " ", 
            SqrtBox["15"]}]}], ")"}]}]]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            SqrtBox["2"]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox["3"]}], "-", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            SqrtBox["5"]}], "+", 
           RowBox[{"5", " ", "\[ImaginaryI]", " ", 
            SqrtBox["6"]}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["10"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"29", "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}], "-", 
           RowBox[{"10", " ", 
            SqrtBox["6"]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox["30"]}]}]]}], 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SqrtBox["2"]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox["3"]}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["10"]}], "-", 
           RowBox[{"3", " ", 
            SqrtBox["15"]}]}], ")"}]}]], 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SqrtBox[
         RowBox[{
          FractionBox["1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"29", "+", 
            RowBox[{"3", " ", 
             SqrtBox["5"]}], "-", 
            RowBox[{"10", " ", 
             SqrtBox["6"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox["30"]}]}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "+", 
              RowBox[{"3", " ", 
               SqrtBox["6"]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"4", " ", 
             SqrtBox["2"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox["3"]}], "+", 
            RowBox[{"3", " ", 
             SqrtBox["10"]}], "-", 
            RowBox[{"3", " ", 
             SqrtBox["15"]}]}]]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  FontSize->7]], "Input",
 CellChangeTimes->{3.685930709188317*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"30", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"6", " ", 
         SqrtBox["2"]}], "-", 
        RowBox[{"8", " ", 
         SqrtBox["3"]}], "-", 
        RowBox[{"13", " ", "\[ImaginaryI]", " ", 
         SqrtBox["6"]}], "+", 
        RowBox[{"9", " ", 
         SqrtBox["10"]}], "-", 
        RowBox[{"6", " ", 
         SqrtBox["15"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"29", "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "-", 
          RowBox[{"10", " ", 
           SqrtBox["6"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"6", " ", 
         SqrtBox["2"]}], "-", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SqrtBox["5"]}], "+", 
        RowBox[{"7", " ", "\[ImaginaryI]", " ", 
         SqrtBox["6"]}], "-", 
        RowBox[{"3", " ", 
         SqrtBox["10"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"29", "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "-", 
          RowBox[{"10", " ", 
           SqrtBox["6"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SqrtBox["5"]}], "+", 
        RowBox[{"7", " ", "\[ImaginaryI]", " ", 
         SqrtBox["6"]}], "+", 
        RowBox[{"3", " ", 
         SqrtBox["10"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"29", "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "-", 
          RowBox[{"10", " ", 
           SqrtBox["6"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "30"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"6", " ", 
         SqrtBox["2"]}], "-", 
        RowBox[{"8", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"13", " ", "\[ImaginaryI]", " ", 
         SqrtBox["6"]}], "+", 
        RowBox[{"9", " ", 
         SqrtBox["10"]}], "-", 
        RowBox[{"6", " ", 
         SqrtBox["15"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"29", "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "-", 
          RowBox[{"10", " ", 
           SqrtBox["6"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.66585877037689*^9, 3.665859074949401*^9, 3.6658596403358107`*^9, 
   3.6658601153318768`*^9, 3.665861149953672*^9, 3.665862996641488*^9, 
   3.66586959840589*^9, 3.66586965049268*^9, {3.6658698853605614`*^9, 
   3.665869893888257*^9}, 3.6658699943013263`*^9, 3.665873847160744*^9, 
   3.665874312856676*^9, 3.665874369437826*^9, 3.665907878729731*^9, 
   3.66619336520197*^9, 3.6668547911726646`*^9, 3.6668732534022207`*^9, {
   3.6668733435990534`*^9, 3.6668733546543064`*^9}, 3.6683811383624573`*^9, 
   3.675947862638693*^9, 3.675989766905275*^9, 3.676579939428856*^9, 
   3.677029830262858*^9, 3.677033808900201*^9, 3.677219374822647*^9, {
   3.6773343881266994`*^9, 3.6773344119392414`*^9}, 3.6773351681806974`*^9, 
   3.6774040843253236`*^9, 3.677404235440133*^9, 3.6774043359605293`*^9, 
   3.677411945852373*^9, 3.677412215171664*^9, 3.6778400072642107`*^9, 
   3.67793032911147*^9, 3.6857984042984867`*^9, 3.6858078315367174`*^9, 
   3.6858118356705575`*^9, 3.685812109894909*^9, 3.6858122310375752`*^9, 
   3.685812524732133*^9, 3.6858130419351573`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GA2M", ".", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"Transpose", "[", "GA2M", "]"}], "]"}]}], "//", "FullSimplify"}],
   "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.6772210157257624`*^9, 3.6772210469084263`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6772210398433123`*^9, 3.677221047424053*^9}, {
   3.6773343881832385`*^9, 3.677334411957257*^9}, 3.6773351681977086`*^9, 
   3.6774040843722*^9, 3.677404235502637*^9, 3.677404335976157*^9, 
   3.677411945961754*^9, 3.677412215202916*^9, 3.6778400075256944`*^9, 
   3.67793032917002*^9, 3.685798404360527*^9, 3.685807831686841*^9, 
   3.6858118357330627`*^9, 3.685812109938665*^9, 3.685812231080104*^9, 
   3.6858125247661567`*^9, 3.6858130419501677`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", "gA1", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.665858936385848*^9, 3.6658589411430254`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AGA1", "=", 
   RowBox[{
    RowBox[{"Asc", "[", "GA1", "]"}], "//", "FullSimplify"}]}], ";", 
  RowBox[{"AGA1", "//", "MatrixForm"}]}]], "Input"],

Cell[BoxData[
 StyleBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["30"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["2"], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "-", 
          SqrtBox["15"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"3", " ", 
           SqrtBox["6"]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          SqrtBox["30"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SqrtBox["2"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "13"}], "-", 
          RowBox[{"5", " ", 
           SqrtBox["6"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["2"], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          SqrtBox["15"]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox["2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "-", 
          SqrtBox["15"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["6"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          SqrtBox["30"]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "13"}], "+", 
          RowBox[{"5", " ", 
           SqrtBox["6"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["2"], "-", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "-", 
          SqrtBox["15"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          SqrtBox["30"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  FontSize->6]], "Input",
 CellChangeTimes->{3.6859307049229565`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KGA1", "=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AGA1", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"AGA1", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"AGA1", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "3"}], "]"}], "]"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"AGA1", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "4"}], "]"}], "]"}], "^", "2"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6656152395682583`*^9, 3.665615246037321*^9}, {
  3.665615293289811*^9, 3.665615293352314*^9}, {3.665615452360608*^9, 
  3.6656154602203693`*^9}, {3.6658477859108086`*^9, 3.665847815201083*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SqrtBox[
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"19", "+", 
      RowBox[{"3", " ", 
       SqrtBox["5"]}], "-", 
      RowBox[{"2", " ", 
       SqrtBox["6"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["5"]}], ")"}]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.665615247990548*^9, 3.6656152947586126`*^9, 3.665615461111041*^9, 
   3.665694132713854*^9, 3.6657704917166405`*^9, 3.6658478162023573`*^9, 
   3.66585898021212*^9, 3.665859074988426*^9, 3.665859640367832*^9, 
   3.665860115370903*^9, 3.6658611500005493`*^9, 3.665862996688367*^9, 
   3.6658695984379106`*^9, 3.6658696505287056`*^9, 3.665869900999008*^9, 
   3.665869994345357*^9, 3.6658738472076225`*^9, 3.6658743130754385`*^9, 
   3.665874369672214*^9, 3.665907878970903*^9, 3.6661933654371357`*^9, 
   3.666854791406846*^9, 3.666873253436243*^9, 3.6668733547011847`*^9, 
   3.6683811430033216`*^9, 3.675947862917468*^9, 3.675989767557827*^9, 
   3.67657994001585*^9, 3.677029830868524*^9, 3.677033808961742*^9, 
   3.6772193753851743`*^9, {3.6773343887228584`*^9, 3.677334411991044*^9}, 
   3.677335168231737*^9, 3.6774040848722253`*^9, 3.6774042356901445`*^9, 
   3.677404336007409*^9, 3.677411946274268*^9, 3.677412215312296*^9, 
   3.677840008242868*^9, 3.6779303294645953`*^9, 3.6857984046330223`*^9, 
   3.6858078320210633`*^9, 3.685811835986769*^9, 3.685812110036229*^9, 
   3.6858122311788387`*^9, 3.6858125248412113`*^9, 3.6858130419803543`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pGA1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGA1", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "KGA1"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qGA1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGA1", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", "KGA1"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rGA1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGA1", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], "/", "KGA1"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sGA1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGA1", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "4"}], "]"}], "]"}], "/", "KGA1"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aGA1", "=", "KGA1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bGA1", "=", 
   RowBox[{
    RowBox[{"KGA1", " ", 
     RowBox[{
      RowBox[{"AGA1", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGA1", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cGA1", "=", 
   RowBox[{
    RowBox[{"KGA1", " ", 
     RowBox[{
      RowBox[{"AGA1", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGA1", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dGA1", "=", 
   RowBox[{
    RowBox[{"KGA1", " ", 
     RowBox[{
      RowBox[{"AGA1", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGA1", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.665615251506381*^9, 3.6656152790234194`*^9}, {
  3.6656154663300877`*^9, 3.6656154948940773`*^9}, {3.6658478433658447`*^9, 
  3.6658479082557335`*^9}, {3.665858982432604*^9, 3.665859000831894*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aGA1", "^", "2"}], "+", 
   RowBox[{"bGA1", "^", "2"}], "+", 
   RowBox[{"cGA1", "^", "2"}], "+", 
   RowBox[{"dGA1", "^", "2"}]}], " ", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6631679432651415`*^9, 3.6631679669836783`*^9}, {
  3.6645273806229696`*^9, 3.664527384209398*^9}, {3.6645278041776977`*^9, 
  3.664527807672842*^9}, {3.6645280964353914`*^9, 3.6645281008593383`*^9}, {
  3.6645291254990816`*^9, 3.6645291310988135`*^9}, {3.6645292601699195`*^9, 
  3.6645292649140797`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679676157656`*^9, 3.663171592106234*^9, 3.6641171217547503`*^9, 
   3.664130147471428*^9, 3.664265152667672*^9, 3.6643540106916404`*^9, 
   3.664527808566894*^9, 3.6645281013206463`*^9, 3.6645291407122226`*^9, 
   3.6645292653443656`*^9, 3.6645409661916695`*^9, 3.664541140001467*^9, 
   3.6656155005349965`*^9, 3.6656941329326143`*^9, 3.665770491904152*^9, {
   3.6658478999379597`*^9, 3.66584791178129*^9}, 3.665859017173809*^9, 
   3.6658590750114417`*^9, 3.6658596403818407`*^9, 3.665860115388915*^9, 
   3.6658611500161753`*^9, 3.665862996719617*^9, 3.6658695984499183`*^9, 
   3.665869650544715*^9, 3.665869903307548*^9, 3.6658699943673725`*^9, 
   3.6658738472232494`*^9, 3.665874313200444*^9, 3.66587436979722*^9, 
   3.6659078790812926`*^9, 3.666193365625656*^9, 3.6668547916256*^9, 
   3.6668732534532537`*^9, 3.66687335471681*^9, 3.6683811451753087`*^9, 
   3.6759478630936613`*^9, 3.6759897685141125`*^9, 3.6765799408370028`*^9, 
   3.6770298317093897`*^9, 3.6770338089811277`*^9, 3.677219376166464*^9, {
   3.6773343895060625`*^9, 3.6773344120080547`*^9}, 3.677335168250249*^9, 
   3.677404085637884*^9, 3.677404236424556*^9, 3.677404336023035*^9, 
   3.6774119470086784`*^9, 3.677412215343548*^9, 3.6778400092900667`*^9, 
   3.6779303301935897`*^9, 3.685798405357003*^9, 3.6858078327285333`*^9, 
   3.6858118362337675`*^9, 3.6858121100912657`*^9, 3.6858122312183647`*^9, 
   3.6858125248772306`*^9, 3.6858130419963655`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pGA1", "^", "2"}], "+", 
   RowBox[{"qGA1", "^", "2"}], "+", 
   RowBox[{"rGA1", "^", "2"}], "+", 
   RowBox[{"sGA1", "^", "2"}]}], " ", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6631679748742833`*^9, 3.6631679805346584`*^9}, {
  3.664527810117049*^9, 3.6645278148954053`*^9}, {3.664528103131854*^9, 
  3.664528107562805*^9}, {3.6645291335474443`*^9, 3.664529138066455*^9}, {
  3.664529266833358*^9, 3.6645292715134764`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679850897264`*^9, 3.663171592120243*^9, 3.66411712179778*^9, 
   3.664130147487054*^9, 3.6642651526826816`*^9, 3.664354010707266*^9, 
   3.664527815836325*^9, 3.6645281091768804`*^9, 3.6645291415277615`*^9, 
   3.664529272015811*^9, 3.664540968673323*^9, 3.6645411400244823`*^9, 
   3.6656155011756315`*^9, 3.6656941329795027`*^9, 3.665770491919778*^9, {
   3.6658479015511622`*^9, 3.6658479127208223`*^9}, 3.665859017817239*^9, 
   3.6658590750324564`*^9, 3.665859640392849*^9, 3.665860115400922*^9, 
   3.665861150031801*^9, 3.665862996735243*^9, 3.6658695984599247`*^9, 
   3.665869650557724*^9, 3.6658699043022127`*^9, 3.6658699943833833`*^9, 
   3.665873847254501*^9, 3.66587431321607*^9, 3.6658743698128448`*^9, 
   3.6659078791125445`*^9, 3.666193365641282*^9, 3.6668547916412253`*^9, 
   3.6668732534652634`*^9, 3.666873354732436*^9, 3.668381146112857*^9, 
   3.6759478631111736`*^9, 3.6759897685336313`*^9, 3.6765799408530154`*^9, 
   3.6770298317243996`*^9, 3.6770338089996433`*^9, 3.677219376182091*^9, {
   3.677334389524074*^9, 3.6773344120240793`*^9}, 3.6773351682652597`*^9, 
   3.677404085653511*^9, 3.6774042365026836`*^9, 3.67740433603866*^9, 
   3.677411947024304*^9, 3.677412215359174*^9, 3.677840009353566*^9, 
   3.6779303302090993`*^9, 3.6857984053690114`*^9, 3.685807832743543*^9, 
   3.685811836249394*^9, 3.6858121101139383`*^9, 3.6858122312528872`*^9, 
   3.685812524904933*^9, 3.685813042009873*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"aGA1", " ", "pGA1"}], ",", 
        RowBox[{"aGA1", " ", "qGA1"}], ",", 
        RowBox[{"aGA1", " ", "rGA1"}], ",", 
        RowBox[{"aGA1", " ", "sGA1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"bGA1", " ", "pGA1"}], ",", 
        RowBox[{"bGA1", " ", "qGA1"}], ",", 
        RowBox[{"bGA1", " ", "rGA1"}], ",", 
        RowBox[{"bGA1", " ", "sGA1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cGA1", " ", "pGA1"}], " ", ",", 
        RowBox[{"cGA1", " ", "qGA1"}], ",", 
        RowBox[{"cGA1", " ", "rGA1"}], ",", 
        RowBox[{"cGA1", " ", "sGA1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dGA1", " ", "pGA1"}], ",", 
        RowBox[{"dGA1", " ", "qGA1"}], ",", 
        RowBox[{"dGA1", " ", "rGA1"}], ",", 
        RowBox[{"dGA1", " ", "sGA1"}]}], "}"}]}], "}"}], "-", "AGA1"}], "//", 
   "FullSimplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.6656155145357285`*^9, 3.665615565991534*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6656155671634483`*^9, 3.665694133041994*^9, 3.6657704919666543`*^9, 
   3.665847914697234*^9, 3.6658590186678066`*^9, 3.665859075051469*^9, 
   3.6658596404058576`*^9, 3.6658601154129305`*^9, 3.6658611500474267`*^9, 
   3.665862996750869*^9, 3.665869598469932*^9, 3.6658696505717325`*^9, 
   3.6658699048545856`*^9, 3.6658699943983927`*^9, 3.665873847270127*^9, 
   3.6658743136535926`*^9, 3.665874370281621*^9, 3.665907879535604*^9, 
   3.666193366095592*^9, 3.6668547920971556`*^9, 3.6668732534782715`*^9, 
   3.666873354748062*^9, 3.668381147237916*^9, 3.675947863619166*^9, 
   3.675989771006826*^9, 3.676579942992237*^9, 3.677029833835882*^9, 
   3.67703380904318*^9, 3.677219378182186*^9, {3.6773343916531715`*^9, 
   3.6773344120400906`*^9}, 3.677335168284272*^9, 3.6774040876223536`*^9, 
   3.6774042381746745`*^9, 3.677404336054288*^9, 3.6774119490243993`*^9, 
   3.6774122153904247`*^9, 3.6778400115483923`*^9, 3.677930332333694*^9, 
   3.6857984074269075`*^9, 3.6858078348429365`*^9, 3.6858118380557837`*^9, 
   3.6858121105582495`*^9, 3.685812231288411*^9, 3.6858125249319515`*^9, 
   3.685813042023882*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GA1P", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"aGA1", " ", 
       RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "bGA1", " ", 
       RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
      RowBox[{"I", " ", "cGA1", " ", 
       RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "dGA1", " ", 
       RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
    "Simplify"}]}], ";", 
  RowBox[{"GA1P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GA1M", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pGA1", " ", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "qGA1", " ", 
         RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
        RowBox[{"I", " ", "rGA1", " ", 
         RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "sGA1", " ", 
         RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
      "Conjugate"}], "//", "Transpose"}], "//", "Simplify"}]}], ";", 
  RowBox[{"GA1M", "//", "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.6645272538750257`*^9, 3.664527300285734*^9}, {
   3.6645281207646017`*^9, 3.6645281367232327`*^9}, {3.664529145405344*^9, 
   3.6645291638747625`*^9}, {3.6645292742182784`*^9, 3.664529289578512*^9}, 
   3.666873347570421*^9}],

Cell[BoxData[
 StyleBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"19", "+", 
              RowBox[{"3", " ", 
               SqrtBox["5"]}], "-", 
              RowBox[{"6", " ", 
               SqrtBox["6"]}], "-", 
              RowBox[{"2", " ", 
               SqrtBox["30"]}]}], ")"}]}]], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["30"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["30"]}]}], ")"}]}], "+", 
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"19", "+", 
              RowBox[{"3", " ", 
               SqrtBox["5"]}], "+", 
              RowBox[{"6", " ", 
               SqrtBox["6"]}], "+", 
              RowBox[{"2", " ", 
               SqrtBox["30"]}]}], ")"}]}]]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "24"]}], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox[
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", 
               RowBox[{"3", " ", 
                SqrtBox["5"]}], "+", 
               RowBox[{"6", " ", 
                SqrtBox["6"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox["30"]}]}], ")"}]}]]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"19", "+", 
              RowBox[{"3", " ", 
               SqrtBox["5"]}], "-", 
              RowBox[{"6", " ", 
               SqrtBox["6"]}], "-", 
              RowBox[{"2", " ", 
               SqrtBox["30"]}]}], ")"}]}]], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["30"]}]}], ")"}]}]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  FontSize->6]], "Input",
 CellChangeTimes->{3.6859306992657824`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"18", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"6", " ", 
         SqrtBox["2"]}], "-", 
        RowBox[{"8", " ", 
         SqrtBox["3"]}], "-", 
        RowBox[{"7", " ", "\[ImaginaryI]", " ", 
         SqrtBox["6"]}], "+", 
        RowBox[{"9", " ", 
         SqrtBox["10"]}], "-", 
        RowBox[{"6", " ", 
         SqrtBox["15"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"19", "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "-", 
          RowBox[{"6", " ", 
           SqrtBox["6"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SqrtBox["2"]}], "-", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SqrtBox["5"]}], "-", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SqrtBox["6"]}], "+", 
        RowBox[{"3", " ", 
         SqrtBox["10"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"19", "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "-", 
          RowBox[{"6", " ", 
           SqrtBox["6"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{"6", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SqrtBox["5"]}], "-", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SqrtBox["6"]}], "-", 
        RowBox[{"3", " ", 
         SqrtBox["10"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"19", "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "-", 
          RowBox[{"6", " ", 
           SqrtBox["6"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "18"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"6", " ", 
         SqrtBox["2"]}], "-", 
        RowBox[{"8", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"7", " ", "\[ImaginaryI]", " ", 
         SqrtBox["6"]}], "+", 
        RowBox[{"9", " ", 
         SqrtBox["10"]}], "-", 
        RowBox[{"6", " ", 
         SqrtBox["15"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"19", "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "-", 
          RowBox[{"6", " ", 
           SqrtBox["6"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.665859031739539*^9, 3.6658590750714817`*^9, 3.6658596404188733`*^9, 
   3.665860115424939*^9, 3.6658611500630507`*^9, 3.6658629967821198`*^9, 
   3.6658695984799385`*^9, 3.665869650585743*^9, 3.6658699061094203`*^9, 
   3.6658699944154034`*^9, 3.6658738472857523`*^9, 3.665874313684845*^9, 
   3.665874370328498*^9, 3.6659078795981064`*^9, 3.666193366242237*^9, 
   3.6668547922065353`*^9, 3.6668732534932814`*^9, {3.6668733478516655`*^9, 
   3.666873354763688*^9}, 3.6683811485661106`*^9, 3.675947863660203*^9, 
   3.675989771120902*^9, 3.6765799430923076`*^9, 3.6770298339329576`*^9, 
   3.6770338090626955`*^9, 3.67721937827594*^9, {3.677334391811301*^9, 
   3.6773344120546045`*^9}, 3.6773351683187695`*^9, 3.6774040877161083`*^9, 
   3.6774042382527676`*^9, 3.67740433606991*^9, 3.6774119491337786`*^9, 
   3.6774122154060507`*^9, 3.6778400116410847`*^9, 3.6779303324328876`*^9, 
   3.685798407544486*^9, 3.685807834951536*^9, 3.6858118381759453`*^9, 
   3.6858121106292114`*^9, 3.6858122313244343`*^9, 3.685812525002497*^9, 
   3.685813042041394*^9}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Now", " ", "we", " ", "need", " ", "the", " ", "SO", 
   RowBox[{"(", "3", ")"}], " ", "matrices", " ", "R", 
   RowBox[{"(", "g", ")"}], " ", "to", " ", "do", " ", "consistency", " ", 
   "checks", " ", "and", " ", "find", " ", 
   RowBox[{"n", "'"}], "s", " ", "from", " ", "gluing", " ", 
   RowBox[{"equations", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.665859086608188*^9, 3.665859102413746*^9}, {
  3.668381233883047*^9, 3.668381257524897*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"su2", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Conjugate", "[", "y", "]"}]}], ",", 
       RowBox[{"Conjugate", "[", "x", "]"}]}], "}"}]}], "}"}]}], " ", ";", 
  RowBox[{
   RowBox[{"su2", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "//", 
   "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"general", " ", "SU", 
    RowBox[{"(", "2", ")"}], " ", "matrix"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6641171449011183`*^9, 3.664117235691186*^9}, 
   3.6683811647700973`*^9, {3.677411907529669*^9, 3.677411920805995*^9}, {
   3.6774120964174023`*^9, 3.6774121087456617`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"x", "y"},
     {
      RowBox[{"-", 
       RowBox[{"Conjugate", "[", "y", "]"}]}], 
      RowBox[{"Conjugate", "[", "x", "]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.664117223481363*^9, 3.664117236316861*^9}, 
   3.664130156698025*^9, 3.664265164510577*^9, 3.664354020105014*^9, 
   3.664529347912377*^9, 3.664541224125515*^9, 3.6655642089242573`*^9, 
   3.665615666262393*^9, 3.665694187245138*^9, 3.6657705705115385`*^9, 
   3.665847743480837*^9, 3.6658594287311974`*^9, 3.665859640451888*^9, 
   3.6658601154469533`*^9, 3.665861150078679*^9, 3.6658629968133726`*^9, 
   3.665869598493948*^9, 3.665869650603755*^9, 3.6658699082138295`*^9, 
   3.665869994445423*^9, 3.665873847317004*^9, 3.665874313747349*^9, 
   3.6658743703753757`*^9, 3.6659078796293592`*^9, 3.6661933662578654`*^9, 
   3.6668547922221622`*^9, 3.6668732535143*^9, 3.666873354794939*^9, 
   3.6683811689265366`*^9, 3.6683812674160085`*^9, 3.675947863723673*^9, 
   3.675989771191865*^9, 3.6765799431568527`*^9, 3.677029833996853*^9, 
   3.6770338091086187`*^9, 3.6772193783540697`*^9, {3.677334391837818*^9, 
   3.677334412075968*^9}, 3.677335168357191*^9, 3.6774040877786117`*^9, 
   3.6774042383152695`*^9, 3.6774043360855355`*^9, {3.677411922229841*^9, 
   3.677411949211908*^9}, 3.6774121094019194`*^9, 3.6774122154373026`*^9, 
   3.6778400117126055`*^9, 3.6779303324954367`*^9, 3.685798407603024*^9, 
   3.685807835021589*^9, 3.685811838259505*^9, 3.6858121106725464`*^9, 
   3.6858122314310055`*^9, 3.6858125250475283`*^9, 3.6858130420594053`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"x", "^", "2"}], "-", 
         RowBox[{"y", "^", "2"}]}], "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"x", "^", "2"}], "+", 
         RowBox[{"y", "^", "2"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"Re", "[", 
         RowBox[{"x", " ", "y"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"x", "^", "2"}], "-", 
          RowBox[{"y", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"x", "^", "2"}], "+", 
         RowBox[{"y", "^", "2"}]}], "]"}], ",", 
       RowBox[{"2", 
        RowBox[{"Im", "[", 
         RowBox[{"x", " ", "y"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"Re", "[", 
         RowBox[{"x", " ", 
          RowBox[{"Conjugate", "[", "y", "]"}]}], "]"}]}], ",", 
       RowBox[{"2", 
        RowBox[{"Im", "[", 
         RowBox[{"x", " ", 
          RowBox[{"Conjugate", "[", "y", "]"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"Conjugate", "[", "x", "]"}]}], "-", 
        RowBox[{"y", " ", 
         RowBox[{"Conjugate", "[", "y", "]"}]}]}]}], "}"}]}], "}"}]}], ";", 
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "//", "MatrixForm", " ", 
   RowBox[{"(*", " ", 
    RowBox[{"SO", 
     RowBox[{"(", "3", ")"}], " ", "image", " ", "of", " ", "the", " ", 
     "general", " ", "SU", 
     RowBox[{"(", "2", ")"}], " ", "matrix", " ", "defined", " ", "as", " ", 
     "above"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.664117263383162*^9, 3.664117307037057*^9}, {
  3.664117395647168*^9, 3.6641175426010456`*^9}, {3.664118850413523*^9, 
  3.6641188569803734`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Re", "[", 
       RowBox[{
        SuperscriptBox["x", "2"], "-", 
        SuperscriptBox["y", "2"]}], "]"}], 
      RowBox[{"Im", "[", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        SuperscriptBox["y", "2"]}], "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"Re", "[", 
        RowBox[{"x", " ", "y"}], "]"}]}]},
     {
      RowBox[{"-", 
       RowBox[{"Im", "[", 
        RowBox[{
         SuperscriptBox["x", "2"], "-", 
         SuperscriptBox["y", "2"]}], "]"}]}], 
      RowBox[{"Re", "[", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        SuperscriptBox["y", "2"]}], "]"}], 
      RowBox[{"2", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"x", " ", "y"}], "]"}]}]},
     {
      RowBox[{"2", " ", 
       RowBox[{"Re", "[", 
        RowBox[{"x", " ", 
         RowBox[{"Conjugate", "[", "y", "]"}]}], "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"x", " ", 
         RowBox[{"Conjugate", "[", "y", "]"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"Conjugate", "[", "x", "]"}]}], "-", 
       RowBox[{"y", " ", 
        RowBox[{"Conjugate", "[", "y", "]"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6641188576522617`*^9, 3.6641301567136497`*^9, 3.664265164522585*^9, 
   3.66435402012064*^9, 3.6645294154823947`*^9, 3.664541224879016*^9, 
   3.6655642113044033`*^9, 3.6656156674030533`*^9, 3.665694188073306*^9, 
   3.6657705724414015`*^9, {3.66584774428172*^9, 3.6658477472421875`*^9}, 
   3.6658594295407343`*^9, 3.6658596404688997`*^9, 3.6658601154589624`*^9, 
   3.665861150094304*^9, 3.6658629968446236`*^9, 3.6658695985039597`*^9, 
   3.665869650617764*^9, 3.6658699093756013`*^9, 3.6658699944624357`*^9, 
   3.665873847332631*^9, 3.665874313747349*^9, 3.6658743703910017`*^9, 
   3.665907879644985*^9, 3.6661933663047423`*^9, 3.666854792269039*^9, 
   3.666873253527304*^9, 3.666873354810565*^9, 3.668381268947339*^9, 
   3.675947863738181*^9, 3.675989771267403*^9, 3.6765799431913776`*^9, 
   3.6770298340614824`*^9, 3.6770338091326284`*^9, 3.677219378385326*^9, {
   3.6773343918698397`*^9, 3.677334412090433*^9}, 3.677335168373705*^9, 
   3.677404087794238*^9, 3.6774042383308954`*^9, 3.677404336101161*^9, 
   3.6774119492431593`*^9, 3.6774121124333134`*^9, 3.677412215468554*^9, 
   3.6778400117271166`*^9, 3.677930332512534*^9, 3.6857984076195354`*^9, 
   3.6858078350360994`*^9, 3.685811838289525*^9, 3.685812110696065*^9, 
   3.685812231464527*^9, 3.685812525069542*^9, 3.685813042072414*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "step", " ", "needed", " ", "to", " ", "fix", " ", "an", " ", 
   "inconsistency", " ", "between", " ", "two", " ", "different", " ", 
   "conventions", " ", "used", " ", "for", " ", "these", " ", "matrices"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6859309995937915`*^9, 3.6859310577795353`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "/.", 
   RowBox[{"x", "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"Conjugate", "[", "x", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.6774121814208155`*^9, 3.677412194109088*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["y", "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"Conjugate", "[", "x", "]"}], "2"]}], "]"}], ",", 
     RowBox[{"Im", "[", 
      RowBox[{
       SuperscriptBox["y", "2"], "+", 
       SuperscriptBox[
        RowBox[{"Conjugate", "[", "x", "]"}], "2"]}], "]"}], ",", 
     RowBox[{"2", " ", 
      RowBox[{"Re", "[", 
       RowBox[{"y", " ", 
        RowBox[{"Conjugate", "[", "x", "]"}]}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Im", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["y", "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"Conjugate", "[", "x", "]"}], "2"]}], "]"}]}], ",", 
     RowBox[{"Re", "[", 
      RowBox[{
       SuperscriptBox["y", "2"], "+", 
       SuperscriptBox[
        RowBox[{"Conjugate", "[", "x", "]"}], "2"]}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"Im", "[", 
       RowBox[{"y", " ", 
        RowBox[{"Conjugate", "[", "x", "]"}]}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"Conjugate", "[", "x", "]"}], " ", 
        RowBox[{"Conjugate", "[", "y", "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"Im", "[", 
       RowBox[{
        RowBox[{"Conjugate", "[", "x", "]"}], " ", 
        RowBox[{"Conjugate", "[", "y", "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"Conjugate", "[", "x", "]"}]}], "-", 
      RowBox[{"y", " ", 
       RowBox[{"Conjugate", "[", "y", "]"}]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6774121980155*^9, 3.6774122155154305`*^9}, 
   3.6778400117540255`*^9, 3.677930332543558*^9, 3.685798407650056*^9, 
   3.6858078350660753`*^9, 3.685811838351574*^9, 3.685812110744097*^9, 
   3.685812231532071*^9, 3.6858125251240788`*^9, 3.6858130421008615`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", "gA6", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6658594433279448`*^9, 3.6658594646681976`*^9}, {
  3.6770337027006893`*^9, 3.6770337041965466`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RA6P", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GA6P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GA6P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RA6P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RA6P", ".", 
    RowBox[{"Transpose", "[", "RA6P", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RA6P", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.677033720926499*^9, 3.6770337474051523`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "1"},
     {"0", 
      RowBox[{"-", "1"}], "0"},
     {"1", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6770337496886044`*^9, 3.6770338091736064`*^9, 3.6772193784165735`*^9, {
   3.677334391896366*^9, 3.6773344121089506`*^9}, 3.6773351684027243`*^9, 
   3.67740408782549*^9, 3.677404238346521*^9, 3.677404336116789*^9, 
   3.6774119492744107`*^9, 3.677412215531056*^9, 3.677840011775111*^9, 
   3.6779303325660777`*^9, 3.6857984076730766`*^9, 3.6858078350906363`*^9, 
   3.6858118384026065`*^9, 3.685812110790789*^9, 3.685812231599185*^9, 
   3.6858125251716104`*^9, 3.6858130421158657`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6770337496886044`*^9, 3.6770338091736064`*^9, 3.6772193784165735`*^9, {
   3.677334391896366*^9, 3.6773344121089506`*^9}, 3.6773351684027243`*^9, 
   3.67740408782549*^9, 3.677404238346521*^9, 3.677404336116789*^9, 
   3.6774119492744107`*^9, 3.677412215531056*^9, 3.677840011775111*^9, 
   3.6779303325660777`*^9, 3.6857984076730766`*^9, 3.6858078350906363`*^9, 
   3.6858118384026065`*^9, 3.685812110790789*^9, 3.685812231599185*^9, 
   3.6858125251716104`*^9, 3.6858130421178656`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6770337496886044`*^9, 3.6770338091736064`*^9, 3.6772193784165735`*^9, {
   3.677334391896366*^9, 3.6773344121089506`*^9}, 3.6773351684027243`*^9, 
   3.67740408782549*^9, 3.677404238346521*^9, 3.677404336116789*^9, 
   3.6774119492744107`*^9, 3.677412215531056*^9, 3.677840011775111*^9, 
   3.6779303325660777`*^9, 3.6857984076730766`*^9, 3.6858078350906363`*^9, 
   3.6858118384026065`*^9, 3.685812110790789*^9, 3.685812231599185*^9, 
   3.6858125251716104`*^9, 3.685813042119866*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RA6M", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GA6M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GA6M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", "Simplify"}]}], 
  ";", 
  RowBox[{"RA6M", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RA6M", ".", 
    RowBox[{"Transpose", "[", "RA6M", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RA6M", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6770337578143983`*^9, 3.677033782538021*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", "1"}]},
     {"0", "1", "0"},
     {"1", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.677033788069375*^9, 3.6770338092010736`*^9}, 
   3.6772193784321995`*^9, {3.6773343919178867`*^9, 3.6773344121252613`*^9}, 
   3.677335168421001*^9, 3.677404087841116*^9, 3.6774042383777723`*^9, 
   3.677404336132413*^9, 3.677411949305664*^9, 3.6774122155623083`*^9, 
   3.6778400117906275`*^9, 3.677930332587515*^9, 3.685798407692584*^9, 
   3.6858078351116495`*^9, 3.6858118384356337`*^9, 3.6858121108143053`*^9, 
   3.685812231635209*^9, 3.6858125252001286`*^9, 3.6858130421623945`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.677033788069375*^9, 3.6770338092010736`*^9}, 
   3.6772193784321995`*^9, {3.6773343919178867`*^9, 3.6773344121252613`*^9}, 
   3.677335168421001*^9, 3.677404087841116*^9, 3.6774042383777723`*^9, 
   3.677404336132413*^9, 3.677411949305664*^9, 3.6774122155623083`*^9, 
   3.6778400117906275`*^9, 3.677930332587515*^9, 3.685798407692584*^9, 
   3.6858078351116495`*^9, 3.6858118384356337`*^9, 3.6858121108143053`*^9, 
   3.685812231635209*^9, 3.6858125252001286`*^9, 3.6858130421653967`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.677033788069375*^9, 3.6770338092010736`*^9}, 
   3.6772193784321995`*^9, {3.6773343919178867`*^9, 3.6773344121252613`*^9}, 
   3.677335168421001*^9, 3.677404087841116*^9, 3.6774042383777723`*^9, 
   3.677404336132413*^9, 3.677411949305664*^9, 3.6774122155623083`*^9, 
   3.6778400117906275`*^9, 3.677930332587515*^9, 3.685798407692584*^9, 
   3.6858078351116495`*^9, 3.6858118384356337`*^9, 3.6858121108143053`*^9, 
   3.685812231635209*^9, 3.6858125252001286`*^9, 3.6858130421673975`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "gA5", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.665859574672951*^9, 3.6658595784344625`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RA5P", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GA5P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GA5P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RA5P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RA5P", ".", 
    RowBox[{"Transpose", "[", "RA5P", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RA5P", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6643757261070175`*^9, 3.6643757516005006`*^9}, {
  3.664529621295515*^9, 3.664529652270152*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", "1"}]},
     {
      RowBox[{
       FractionBox["1", "4"], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["5"]}], ")"}]}]]}], 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}], ")"}]}], "0"},
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["5"]}], ")"}]}]]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.665859619161667*^9, 3.665859640497921*^9}, 
   3.6658601154839797`*^9, 3.66586115013558*^9, 3.6658629969255285`*^9, 
   3.665869598521967*^9, 3.6658696506407804`*^9, 3.665869911654124*^9, 
   3.6658699944954576`*^9, 3.66587387669311*^9, 3.6658743137785997`*^9, 
   3.6658743704066257`*^9, 3.665907879676237*^9, 3.6661933663403864`*^9, 
   3.666854792284664*^9, 3.666873253579339*^9, 3.666873354857441*^9, 
   3.6683812831199455`*^9, 3.675947863764701*^9, 3.6759897713209352`*^9, 
   3.6765799432264013`*^9, 3.6770298340964165`*^9, 3.677033809227598*^9, 
   3.6772193784478254`*^9, {3.677334392107051*^9, 3.677334412469352*^9}, 
   3.67733516845537*^9, 3.677404087887994*^9, 3.6774042387527914`*^9, 
   3.677404336148041*^9, 3.6774119496650534`*^9, 3.6774122155935583`*^9, 
   3.677840012172309*^9, 3.6779303329768567`*^9, 3.6857984080664744`*^9, 
   3.685807835495905*^9, 3.685811838568105*^9, 3.6858121109073668`*^9, 
   3.6858122316702323`*^9, 3.685812525225645*^9, 3.6858130421839085`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.665859619161667*^9, 3.665859640497921*^9}, 
   3.6658601154839797`*^9, 3.66586115013558*^9, 3.6658629969255285`*^9, 
   3.665869598521967*^9, 3.6658696506407804`*^9, 3.665869911654124*^9, 
   3.6658699944954576`*^9, 3.66587387669311*^9, 3.6658743137785997`*^9, 
   3.6658743704066257`*^9, 3.665907879676237*^9, 3.6661933663403864`*^9, 
   3.666854792284664*^9, 3.666873253579339*^9, 3.666873354857441*^9, 
   3.6683812831199455`*^9, 3.675947863764701*^9, 3.6759897713209352`*^9, 
   3.6765799432264013`*^9, 3.6770298340964165`*^9, 3.677033809227598*^9, 
   3.6772193784478254`*^9, {3.677334392107051*^9, 3.677334412469352*^9}, 
   3.67733516845537*^9, 3.677404087887994*^9, 3.6774042387527914`*^9, 
   3.677404336148041*^9, 3.6774119496650534`*^9, 3.6774122155935583`*^9, 
   3.677840012172309*^9, 3.6779303329768567`*^9, 3.6857984080664744`*^9, 
   3.685807835495905*^9, 3.685811838568105*^9, 3.6858121109073668`*^9, 
   3.6858122316702323`*^9, 3.685812525225645*^9, 3.685813042186411*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.665859619161667*^9, 3.665859640497921*^9}, 
   3.6658601154839797`*^9, 3.66586115013558*^9, 3.6658629969255285`*^9, 
   3.665869598521967*^9, 3.6658696506407804`*^9, 3.665869911654124*^9, 
   3.6658699944954576`*^9, 3.66587387669311*^9, 3.6658743137785997`*^9, 
   3.6658743704066257`*^9, 3.665907879676237*^9, 3.6661933663403864`*^9, 
   3.666854792284664*^9, 3.666873253579339*^9, 3.666873354857441*^9, 
   3.6683812831199455`*^9, 3.675947863764701*^9, 3.6759897713209352`*^9, 
   3.6765799432264013`*^9, 3.6770298340964165`*^9, 3.677033809227598*^9, 
   3.6772193784478254`*^9, {3.677334392107051*^9, 3.677334412469352*^9}, 
   3.67733516845537*^9, 3.677404087887994*^9, 3.6774042387527914`*^9, 
   3.677404336148041*^9, 3.6774119496650534`*^9, 3.6774122155935583`*^9, 
   3.677840012172309*^9, 3.6779303329768567`*^9, 3.6857984080664744`*^9, 
   3.685807835495905*^9, 3.685811838568105*^9, 3.6858121109073668`*^9, 
   3.6858122316702323`*^9, 3.685812525225645*^9, 3.6858130421884117`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RA5M", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GA5M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GA5M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", "Simplify"}]}], 
  ";", 
  RowBox[{"RA5M", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RA5M", ".", 
    RowBox[{"Transpose", "[", "RA5M", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RA5M", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.664375849298212*^9, 3.664375870489358*^9}, {
  3.664529669310504*^9, 3.6645296846707373`*^9}, {3.6656158256366825`*^9, 
  3.6656158261366835`*^9}}],

Cell[BoxData[
 StyleBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", 
       FractionBox[
        RowBox[{
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"4", " ", 
            SqrtBox["5"]}], "-", 
           RowBox[{"5", " ", 
            SqrtBox[
             RowBox[{"70", "-", 
              RowBox[{"30", " ", 
               SqrtBox["5"]}]}]]}], "-", 
           RowBox[{"11", " ", 
            SqrtBox[
             RowBox[{"14", "-", 
              RowBox[{"6", " ", 
               SqrtBox["5"]}]}]]}]}], ")"}]}], 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"54", " ", 
          SqrtBox[
           RowBox[{"7", "-", 
            RowBox[{"3", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{"24", " ", 
          SqrtBox[
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"7", "-", 
              RowBox[{"3", " ", 
               SqrtBox["5"]}]}], ")"}]}]]}], "-", 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}]}]}], 
        RowBox[{"16", " ", 
         SqrtBox[
          RowBox[{"7", "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}]]}]]},
      {
       FractionBox[
        RowBox[{
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"4", " ", 
            SqrtBox["5"]}], "+", 
           RowBox[{"5", " ", 
            SqrtBox[
             RowBox[{"70", "-", 
              RowBox[{"30", " ", 
               SqrtBox["5"]}]}]]}], "+", 
           RowBox[{"11", " ", 
            SqrtBox[
             RowBox[{"14", "-", 
              RowBox[{"6", " ", 
               SqrtBox["5"]}]}]]}]}], ")"}]}], 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]], 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}]}], ")"}]}], 
       FractionBox[
        RowBox[{
         SqrtBox["6"], "+", 
         SqrtBox["30"], "-", 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"21", "-", 
            RowBox[{"9", " ", 
             SqrtBox["5"]}]}]]}], "-", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"15", " ", 
            RowBox[{"(", 
             RowBox[{"7", "-", 
              RowBox[{"3", " ", 
               SqrtBox["5"]}]}], ")"}]}]]}]}], 
        RowBox[{"16", " ", 
         SqrtBox[
          RowBox[{"7", "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}]]}]]},
      {
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "54"}], " ", 
          SqrtBox[
           RowBox[{"7", "-", 
            RowBox[{"3", " ", 
             SqrtBox["5"]}]}]]}], "-", 
         RowBox[{"24", " ", 
          SqrtBox[
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"7", "-", 
              RowBox[{"3", " ", 
               SqrtBox["5"]}]}], ")"}]}]]}], "-", 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}]}]}], 
        RowBox[{"16", " ", 
         SqrtBox[
          RowBox[{"7", "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}]]}]], 
       FractionBox[
        RowBox[{
         SqrtBox["6"], "+", 
         SqrtBox["30"], "+", 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"21", "-", 
            RowBox[{"9", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"15", " ", 
            RowBox[{"(", 
             RowBox[{"7", "-", 
              RowBox[{"3", " ", 
               SqrtBox["5"]}]}], ")"}]}]]}]}], 
        RowBox[{"16", " ", 
         SqrtBox[
          RowBox[{"7", "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}]]}]], "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  FontSize->7]], "Input",
 CellChangeTimes->{3.6859306878609486`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.665859620208366*^9, 3.665859640517931*^9}, 
   3.665860115498989*^9, 3.665861150151207*^9, 3.665862996943159*^9, 
   3.6658695985339756`*^9, 3.665869650672801*^9, 3.6658699127028246`*^9, 
   3.665869994512469*^9, 3.6658743137942266`*^9, 3.665874370422252*^9, 
   3.6659078796918635`*^9, 3.666193366361021*^9, 3.666854792315916*^9, 
   3.6668732535963507`*^9, 3.666873354873067*^9, 3.6683812843075314`*^9, 
   3.675947863780831*^9, 3.675989771364469*^9, 3.6765799432484207`*^9, 
   3.6770298341179304`*^9, 3.677033809253624*^9, 3.67721937847908*^9, {
   3.6773343921706095`*^9, 3.6773344126879187`*^9}, 3.677335168478896*^9, 
   3.677404087919245*^9, 3.67740423897155*^9, 3.677404336163664*^9, 
   3.6774119498994417`*^9, 3.6774122156560636`*^9, 3.6778400123984327`*^9, 
   3.6779303332188845`*^9, 3.6857984082731023`*^9, 3.685807835717577*^9, 
   3.685811838662672*^9, 3.685812110933384*^9, 3.685812231697751*^9, 
   3.68581252526167*^9, 3.685813042208925*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.665859620208366*^9, 3.665859640517931*^9}, 
   3.665860115498989*^9, 3.665861150151207*^9, 3.665862996943159*^9, 
   3.6658695985339756`*^9, 3.665869650672801*^9, 3.6658699127028246`*^9, 
   3.665869994512469*^9, 3.6658743137942266`*^9, 3.665874370422252*^9, 
   3.6659078796918635`*^9, 3.666193366361021*^9, 3.666854792315916*^9, 
   3.6668732535963507`*^9, 3.666873354873067*^9, 3.6683812843075314`*^9, 
   3.675947863780831*^9, 3.675989771364469*^9, 3.6765799432484207`*^9, 
   3.6770298341179304`*^9, 3.677033809253624*^9, 3.67721937847908*^9, {
   3.6773343921706095`*^9, 3.6773344126879187`*^9}, 3.677335168478896*^9, 
   3.677404087919245*^9, 3.67740423897155*^9, 3.677404336163664*^9, 
   3.6774119498994417`*^9, 3.6774122156560636`*^9, 3.6778400123984327`*^9, 
   3.6779303332188845`*^9, 3.6857984082731023`*^9, 3.685807835717577*^9, 
   3.685811838662672*^9, 3.685812110933384*^9, 3.685812231697751*^9, 
   3.68581252526167*^9, 3.685813042224437*^9}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", "gA3", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.665859647288454*^9, 3.665859651594329*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RA3P", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GA3P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GA3P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RA3P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RA3P", ".", 
    RowBox[{"Transpose", "[", "RA3P", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RA3P", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.66437613313251*^9, 3.6643761522776985`*^9}, {
  3.6643762247848034`*^9, 3.664376239868579*^9}, {3.664529871020892*^9, 
  3.6645298890689163`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SqrtBox[
       FractionBox["5", "6"]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"3", " ", 
         SqrtBox["2"]}]]}], 
      FractionBox["1", "3"]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "3"]], "4"]}], 
      FractionBox["1", "12"], 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["2"]}], "3"]},
     {
      RowBox[{"-", 
       FractionBox["1", "4"]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["15"], "4"]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6658600947311172`*^9, 3.665860115526007*^9}, 
   3.665861150166833*^9, 3.665862996974411*^9, 3.6658695985489855`*^9, 
   3.6658696506918135`*^9, 3.665869913598422*^9, 3.66586999454449*^9, 
   3.6658743139036055`*^9, 3.6658743705472584`*^9, 3.6659078798168697`*^9, 
   3.666193366481412*^9, 3.666854792439079*^9, 3.666873253621367*^9, 
   3.66687335490432*^9, 3.668381286823263*^9, 3.6759478639111032`*^9, 
   3.675989772136719*^9, 3.6765799438928823`*^9, 3.6770298347582855`*^9, 
   3.6770338092996626`*^9, 3.6772193791041307`*^9, {3.677221287983873*^9, 
   3.6772212910777917`*^9}, {3.677334392832685*^9, 3.6773344128430877`*^9}, 
   3.677335168501911*^9, 3.6774040885130234`*^9, 3.677404239346568*^9, 
   3.677404336194916*^9, 3.677411950258833*^9, 3.677412215734193*^9, 
   3.6778400128016863`*^9, 3.677930333659458*^9, 3.685798408648852*^9, 
   3.6858078361926937`*^9, 3.6858118389457817`*^9, 3.6858121110294476`*^9, 
   3.6858122317457824`*^9, 3.6858125253312173`*^9, 3.685813042242449*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6658600947311172`*^9, 3.665860115526007*^9}, 
   3.665861150166833*^9, 3.665862996974411*^9, 3.6658695985489855`*^9, 
   3.6658696506918135`*^9, 3.665869913598422*^9, 3.66586999454449*^9, 
   3.6658743139036055`*^9, 3.6658743705472584`*^9, 3.6659078798168697`*^9, 
   3.666193366481412*^9, 3.666854792439079*^9, 3.666873253621367*^9, 
   3.66687335490432*^9, 3.668381286823263*^9, 3.6759478639111032`*^9, 
   3.675989772136719*^9, 3.6765799438928823`*^9, 3.6770298347582855`*^9, 
   3.6770338092996626`*^9, 3.6772193791041307`*^9, {3.677221287983873*^9, 
   3.6772212910777917`*^9}, {3.677334392832685*^9, 3.6773344128430877`*^9}, 
   3.677335168501911*^9, 3.6774040885130234`*^9, 3.677404239346568*^9, 
   3.677404336194916*^9, 3.677411950258833*^9, 3.677412215734193*^9, 
   3.6778400128016863`*^9, 3.677930333659458*^9, 3.685798408648852*^9, 
   3.6858078361926937`*^9, 3.6858118389457817`*^9, 3.6858121110294476`*^9, 
   3.6858122317457824`*^9, 3.6858125253312173`*^9, 3.6858130422444496`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.6658600947311172`*^9, 3.665860115526007*^9}, 
   3.665861150166833*^9, 3.665862996974411*^9, 3.6658695985489855`*^9, 
   3.6658696506918135`*^9, 3.665869913598422*^9, 3.66586999454449*^9, 
   3.6658743139036055`*^9, 3.6658743705472584`*^9, 3.6659078798168697`*^9, 
   3.666193366481412*^9, 3.666854792439079*^9, 3.666873253621367*^9, 
   3.66687335490432*^9, 3.668381286823263*^9, 3.6759478639111032`*^9, 
   3.675989772136719*^9, 3.6765799438928823`*^9, 3.6770298347582855`*^9, 
   3.6770338092996626`*^9, 3.6772193791041307`*^9, {3.677221287983873*^9, 
   3.6772212910777917`*^9}, {3.677334392832685*^9, 3.6773344128430877`*^9}, 
   3.677335168501911*^9, 3.6774040885130234`*^9, 3.677404239346568*^9, 
   3.677404336194916*^9, 3.677411950258833*^9, 3.677412215734193*^9, 
   3.6778400128016863`*^9, 3.677930333659458*^9, 3.685798408648852*^9, 
   3.6858078361926937`*^9, 3.6858118389457817`*^9, 3.6858121110294476`*^9, 
   3.6858122317457824`*^9, 3.6858125253312173`*^9, 3.685813042246451*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"9", "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}]}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.6772213232736826`*^9, 3.677221326976988*^9}, {
  3.6772214070629816`*^9, 3.677221459102496*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.2676165673298174`"}]], "Output",
 CellChangeTimes->{{3.6772214456845417`*^9, 3.67722146011817*^9}, {
   3.6773343930648136`*^9, 3.6773344128611*^9}, 3.6773351685203943`*^9, 
   3.6774040888099165`*^9, 3.6774042393934455`*^9, 3.677404336210541*^9, 
   3.6774119503213353`*^9, 3.677412215765442*^9, 3.6778400128516874`*^9, 
   3.6779303336947937`*^9, 3.6857984087265563`*^9, 3.6858078362322206`*^9, 
   3.685811838974801*^9, 3.6858121110589676`*^9, 3.685812231776851*^9, 
   3.685812525363737*^9, 3.6858130422609615`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RA3M", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GA3M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GA3M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RA3M", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RA3M", ".", 
    RowBox[{"Transpose", "[", "RA3M", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RA3M", "]"}], "//", "FullSimplify"}]}], "Input"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SqrtBox[
       FractionBox["5", "6"]], 
      FractionBox["1", 
       RowBox[{"3", " ", 
        SqrtBox["2"]}]], 
      RowBox[{"-", 
       FractionBox["1", "3"]}]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "3"]], "4"]}], 
      RowBox[{"-", 
       FractionBox["1", "12"]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SqrtBox["2"]}], "3"]}]},
     {
      RowBox[{"-", 
       FractionBox["1", "4"]}], 
      FractionBox[
       SqrtBox["15"], "4"], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.665860109792177*^9, 3.6658601155610313`*^9}, 
   3.665861150182458*^9, 3.66586299700566*^9, 3.665869598560993*^9, 
   3.665869650708825*^9, 3.665869914511032*^9, 3.6658699945645027`*^9, 
   3.6658743142161217`*^9, 3.6658743708597755`*^9, 3.6659078801291623`*^9, 
   3.6661933668666677`*^9, 3.6668547927868533`*^9, 3.66687325364038*^9, 
   3.666873354919944*^9, 3.668381306574285*^9, 3.6759478643046613`*^9, 
   3.6759897731688795`*^9, 3.6765799447955265`*^9, 3.677029835624322*^9, 
   3.677033809319125*^9, 3.677219379932296*^9, {3.677334393695031*^9, 
   3.6773344128806143`*^9}, 3.6773351685389137`*^9, 3.6774040894036894`*^9, 
   3.6774042396122074`*^9, 3.6774043362417927`*^9, 3.677411950555722*^9, 
   3.677412215796696*^9, 3.677840013111001*^9, 3.6779303339618397`*^9, 
   3.6857984089722195`*^9, 3.6858078364989643`*^9, 3.685811839164946*^9, 
   3.685812111135518*^9, 3.6858122318098683`*^9, 3.685812525393758*^9, 
   3.685813042279973*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.665860109792177*^9, 3.6658601155610313`*^9}, 
   3.665861150182458*^9, 3.66586299700566*^9, 3.665869598560993*^9, 
   3.665869650708825*^9, 3.665869914511032*^9, 3.6658699945645027`*^9, 
   3.6658743142161217`*^9, 3.6658743708597755`*^9, 3.6659078801291623`*^9, 
   3.6661933668666677`*^9, 3.6668547927868533`*^9, 3.66687325364038*^9, 
   3.666873354919944*^9, 3.668381306574285*^9, 3.6759478643046613`*^9, 
   3.6759897731688795`*^9, 3.6765799447955265`*^9, 3.677029835624322*^9, 
   3.677033809319125*^9, 3.677219379932296*^9, {3.677334393695031*^9, 
   3.6773344128806143`*^9}, 3.6773351685389137`*^9, 3.6774040894036894`*^9, 
   3.6774042396122074`*^9, 3.6774043362417927`*^9, 3.677411950555722*^9, 
   3.677412215796696*^9, 3.677840013111001*^9, 3.6779303339618397`*^9, 
   3.6857984089722195`*^9, 3.6858078364989643`*^9, 3.685811839164946*^9, 
   3.685812111135518*^9, 3.6858122318098683`*^9, 3.685812525393758*^9, 
   3.685813042281974*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.665860109792177*^9, 3.6658601155610313`*^9}, 
   3.665861150182458*^9, 3.66586299700566*^9, 3.665869598560993*^9, 
   3.665869650708825*^9, 3.665869914511032*^9, 3.6658699945645027`*^9, 
   3.6658743142161217`*^9, 3.6658743708597755`*^9, 3.6659078801291623`*^9, 
   3.6661933668666677`*^9, 3.6668547927868533`*^9, 3.66687325364038*^9, 
   3.666873354919944*^9, 3.668381306574285*^9, 3.6759478643046613`*^9, 
   3.6759897731688795`*^9, 3.6765799447955265`*^9, 3.677029835624322*^9, 
   3.677033809319125*^9, 3.677219379932296*^9, {3.677334393695031*^9, 
   3.6773344128806143`*^9}, 3.6773351685389137`*^9, 3.6774040894036894`*^9, 
   3.6774042396122074`*^9, 3.6774043362417927`*^9, 3.677411950555722*^9, 
   3.677412215796696*^9, 3.677840013111001*^9, 3.6779303339618397`*^9, 
   3.6857984089722195`*^9, 3.6858078364989643`*^9, 3.685811839164946*^9, 
   3.685812111135518*^9, 3.6858122318098683`*^9, 3.685812525393758*^9, 
   3.685813042283976*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", "gA2", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.665860702029007*^9, 3.6658607051711044`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RA2P", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GA2P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GA2P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RA2P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RA2P", ".", 
    RowBox[{"Transpose", "[", "RA2P", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RA2P", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.677846752853428*^9, 3.6778467533502855`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["5"]}], ")"}]}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], " ", 
       SqrtBox[
        RowBox[{"23", "-", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}]]}], 
      FractionBox["1", "3"]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"63", "-", 
           RowBox[{"5", " ", 
            SqrtBox["5"]}]}], ")"}]}]]}], 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["2"], "3"]}]},
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"23", "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]]}], 
      RowBox[{"-", 
       SqrtBox[
        FractionBox["2", "3"]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.665860727190815*^9, 3.665861150213709*^9, 3.66586299705254*^9, 
   3.665869598589012*^9, 3.665869650751854*^9, 3.665869915479679*^9, 
   3.6658699945955243`*^9, 3.6658743142942505`*^9, 3.665874370937905*^9, 
   3.665907880207291*^9, 3.6661933669527254`*^9, 3.666854792896234*^9, 
   3.6668732536673965`*^9, 3.6668733549511967`*^9, 3.668381308777524*^9, 
   3.6759478643894563`*^9, 3.675989773460534*^9, 3.6765799450567136`*^9, 
   3.6770298358654137`*^9, 3.6770338093556595`*^9, 3.6772193801822824`*^9, 
   3.6772215185805793`*^9, {3.677334393940527*^9, 3.6773344129029593`*^9}, 
   3.6773351685669374`*^9, 3.677404089638076*^9, 3.6774042397684627`*^9, 
   3.6774043362574186`*^9, 3.6774119507276044`*^9, 3.6774122158591967`*^9, 
   3.677840013294168*^9, 3.677846754502627*^9, 3.6779303347548885`*^9, 
   3.685798409696187*^9, 3.6858078372933855`*^9, 3.6858118396854315`*^9, 
   3.685812111315606*^9, 3.6858122318634048`*^9, 3.685812525448793*^9, 
   3.6858130423074903`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.665860727190815*^9, 3.665861150213709*^9, 3.66586299705254*^9, 
   3.665869598589012*^9, 3.665869650751854*^9, 3.665869915479679*^9, 
   3.6658699945955243`*^9, 3.6658743142942505`*^9, 3.665874370937905*^9, 
   3.665907880207291*^9, 3.6661933669527254`*^9, 3.666854792896234*^9, 
   3.6668732536673965`*^9, 3.6668733549511967`*^9, 3.668381308777524*^9, 
   3.6759478643894563`*^9, 3.675989773460534*^9, 3.6765799450567136`*^9, 
   3.6770298358654137`*^9, 3.6770338093556595`*^9, 3.6772193801822824`*^9, 
   3.6772215185805793`*^9, {3.677334393940527*^9, 3.6773344129029593`*^9}, 
   3.6773351685669374`*^9, 3.677404089638076*^9, 3.6774042397684627`*^9, 
   3.6774043362574186`*^9, 3.6774119507276044`*^9, 3.6774122158591967`*^9, 
   3.677840013294168*^9, 3.677846754502627*^9, 3.6779303347548885`*^9, 
   3.685798409696187*^9, 3.6858078372933855`*^9, 3.6858118396854315`*^9, 
   3.685812111315606*^9, 3.6858122318634048`*^9, 3.685812525448793*^9, 
   3.685813042309992*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.665860727190815*^9, 3.665861150213709*^9, 3.66586299705254*^9, 
   3.665869598589012*^9, 3.665869650751854*^9, 3.665869915479679*^9, 
   3.6658699945955243`*^9, 3.6658743142942505`*^9, 3.665874370937905*^9, 
   3.665907880207291*^9, 3.6661933669527254`*^9, 3.666854792896234*^9, 
   3.6668732536673965`*^9, 3.6668733549511967`*^9, 3.668381308777524*^9, 
   3.6759478643894563`*^9, 3.675989773460534*^9, 3.6765799450567136`*^9, 
   3.6770298358654137`*^9, 3.6770338093556595`*^9, 3.6772193801822824`*^9, 
   3.6772215185805793`*^9, {3.677334393940527*^9, 3.6773344129029593`*^9}, 
   3.6773351685669374`*^9, 3.677404089638076*^9, 3.6774042397684627`*^9, 
   3.6774043362574186`*^9, 3.6774119507276044`*^9, 3.6774122158591967`*^9, 
   3.677840013294168*^9, 3.677846754502627*^9, 3.6779303347548885`*^9, 
   3.685798409696187*^9, 3.6858078372933855`*^9, 3.6858118396854315`*^9, 
   3.685812111315606*^9, 3.6858122318634048`*^9, 3.685812525448793*^9, 
   3.6858130423199997`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RA2M", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GA2M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GA2M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RA2M", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RA2M", ".", 
    RowBox[{"Transpose", "[", "RA2M", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RA2M", "]"}], "//", "FullSimplify"}]}], "Input"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"18", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], " ", 
       SqrtBox[
        RowBox[{"23", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}]]}], 
      RowBox[{"-", 
       FractionBox["1", "3"]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"63", "+", 
           RowBox[{"5", " ", 
            SqrtBox["5"]}]}], ")"}]}]]}], 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}], ")"}]}], 
      FractionBox[
       SqrtBox["2"], "3"]},
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"23", "-", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]]}], 
      RowBox[{"-", 
       SqrtBox[
        FractionBox["2", "3"]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.665860741507375*^9, 3.6658611502449613`*^9, 3.6658629970837917`*^9, 
   3.665869598662061*^9, 3.665869651097085*^9, 3.665869916535384*^9, 
   3.665869994645558*^9, 3.6658743146536455`*^9, 3.665874371359804*^9, 
   3.665907880552849*^9, 3.666193367389018*^9, 3.66685479322654*^9, 
   3.6668732536884117`*^9, 3.6668733550137014`*^9, 3.6683813099494596`*^9, 
   3.6759478647960377`*^9, 3.675989774235985*^9, 3.6765799457061787`*^9, 
   3.677029836518434*^9, 3.677033809420203*^9, 3.677219380791685*^9, 
   3.677221519590505*^9, {3.6773343946073933`*^9, 3.677334412947412*^9}, 
   3.677335168616107*^9, 3.6774040902474785`*^9, 3.677404240440372*^9, 
   3.6774043362886705`*^9, 3.677411951508891*^9, 3.6774122159373283`*^9, 
   3.6778400141378136`*^9, 3.6778467420541945`*^9, 3.6779303357869244`*^9, 
   3.68579841071309*^9, 3.6858078383610935`*^9, 3.6858118401418056`*^9, 
   3.6858121114977274`*^9, 3.6858122318969264`*^9, 3.6858125254738097`*^9, 
   3.6858130423365097`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.665860741507375*^9, 3.6658611502449613`*^9, 3.6658629970837917`*^9, 
   3.665869598662061*^9, 3.665869651097085*^9, 3.665869916535384*^9, 
   3.665869994645558*^9, 3.6658743146536455`*^9, 3.665874371359804*^9, 
   3.665907880552849*^9, 3.666193367389018*^9, 3.66685479322654*^9, 
   3.6668732536884117`*^9, 3.6668733550137014`*^9, 3.6683813099494596`*^9, 
   3.6759478647960377`*^9, 3.675989774235985*^9, 3.6765799457061787`*^9, 
   3.677029836518434*^9, 3.677033809420203*^9, 3.677219380791685*^9, 
   3.677221519590505*^9, {3.6773343946073933`*^9, 3.677334412947412*^9}, 
   3.677335168616107*^9, 3.6774040902474785`*^9, 3.677404240440372*^9, 
   3.6774043362886705`*^9, 3.677411951508891*^9, 3.6774122159373283`*^9, 
   3.6778400141378136`*^9, 3.6778467420541945`*^9, 3.6779303357869244`*^9, 
   3.68579841071309*^9, 3.6858078383610935`*^9, 3.6858118401418056`*^9, 
   3.6858121114977274`*^9, 3.6858122318969264`*^9, 3.6858125254738097`*^9, 
   3.685813042339512*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.665860741507375*^9, 3.6658611502449613`*^9, 3.6658629970837917`*^9, 
   3.665869598662061*^9, 3.665869651097085*^9, 3.665869916535384*^9, 
   3.665869994645558*^9, 3.6658743146536455`*^9, 3.665874371359804*^9, 
   3.665907880552849*^9, 3.666193367389018*^9, 3.66685479322654*^9, 
   3.6668732536884117`*^9, 3.6668733550137014`*^9, 3.6683813099494596`*^9, 
   3.6759478647960377`*^9, 3.675989774235985*^9, 3.6765799457061787`*^9, 
   3.677029836518434*^9, 3.677033809420203*^9, 3.677219380791685*^9, 
   3.677221519590505*^9, {3.6773343946073933`*^9, 3.677334412947412*^9}, 
   3.677335168616107*^9, 3.6774040902474785`*^9, 3.677404240440372*^9, 
   3.6774043362886705`*^9, 3.677411951508891*^9, 3.6774122159373283`*^9, 
   3.6778400141378136`*^9, 3.6778467420541945`*^9, 3.6779303357869244`*^9, 
   3.68579841071309*^9, 3.6858078383610935`*^9, 3.6858118401418056`*^9, 
   3.6858121114977274`*^9, 3.6858122318969264`*^9, 3.6858125254738097`*^9, 
   3.6858130423415127`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", "gA1", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6658607555867805`*^9, 3.6658607556428185`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RA1P", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GA1P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GA1P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RA1P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RA1P", ".", 
    RowBox[{"Transpose", "[", "RA1P", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RA1P", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{3.6658607779707317`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["6"], "-", 
         SqrtBox["30"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], " ", 
       SqrtBox[
        RowBox[{"23", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}]]}], 
      RowBox[{"-", 
       FractionBox["1", "3"]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"5", " ", 
          SqrtBox["5"]}]}], 
        RowBox[{"8", " ", 
         SqrtBox["3"]}]]}], 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}], ")"}]}], 
      FractionBox[
       SqrtBox["2"], "3"]},
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SqrtBox["5"]}], ")"}]}], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}]}], 
       RowBox[{"8", " ", 
        SqrtBox["3"]}]], 
      RowBox[{"-", 
       SqrtBox[
        FractionBox["2", "3"]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.665860774294276*^9, 3.6658611502762127`*^9, 3.665862997130669*^9, 
   3.6658695988201666`*^9, 3.6658696513622613`*^9, 3.6658699176141043`*^9, 
   3.6658699946925917`*^9, 3.6658743151658397`*^9, 3.665874372687996*^9, 
   3.6659078810849066`*^9, 3.666193367987418*^9, 3.66685479375799*^9, 
   3.666873253713442*^9, 3.666873355123083*^9, 3.6683813126390324`*^9, 
   3.6759478655610447`*^9, 3.6759897768027773`*^9, 3.676579947263491*^9, 
   3.6770298380981364`*^9, 3.67703380948075*^9, 3.6772193823855143`*^9, {
   3.677334396169701*^9, 3.6773344129869394`*^9}, 3.6773351686396294`*^9, 
   3.6774040917162976`*^9, 3.6774042421279516`*^9, 3.6774043363199215`*^9, 
   3.6774119531232414`*^9, 3.6774122163123446`*^9, 3.6778400159221115`*^9, 
   3.677930337566057*^9, 3.6857984123501773`*^9, 3.6858078400634627`*^9, 
   3.6858118414904437`*^9, 3.6858121116493273`*^9, 3.68581223194696*^9, 
   3.685812525509867*^9, 3.685813042364747*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.665860774294276*^9, 3.6658611502762127`*^9, 3.665862997130669*^9, 
   3.6658695988201666`*^9, 3.6658696513622613`*^9, 3.6658699176141043`*^9, 
   3.6658699946925917`*^9, 3.6658743151658397`*^9, 3.665874372687996*^9, 
   3.6659078810849066`*^9, 3.666193367987418*^9, 3.66685479375799*^9, 
   3.666873253713442*^9, 3.666873355123083*^9, 3.6683813126390324`*^9, 
   3.6759478655610447`*^9, 3.6759897768027773`*^9, 3.676579947263491*^9, 
   3.6770298380981364`*^9, 3.67703380948075*^9, 3.6772193823855143`*^9, {
   3.677334396169701*^9, 3.6773344129869394`*^9}, 3.6773351686396294`*^9, 
   3.6774040917162976`*^9, 3.6774042421279516`*^9, 3.6774043363199215`*^9, 
   3.6774119531232414`*^9, 3.6774122163123446`*^9, 3.6778400159221115`*^9, 
   3.677930337566057*^9, 3.6857984123501773`*^9, 3.6858078400634627`*^9, 
   3.6858118414904437`*^9, 3.6858121116493273`*^9, 3.68581223194696*^9, 
   3.685812525509867*^9, 3.6858130423672495`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.665860774294276*^9, 3.6658611502762127`*^9, 3.665862997130669*^9, 
   3.6658695988201666`*^9, 3.6658696513622613`*^9, 3.6658699176141043`*^9, 
   3.6658699946925917`*^9, 3.6658743151658397`*^9, 3.665874372687996*^9, 
   3.6659078810849066`*^9, 3.666193367987418*^9, 3.66685479375799*^9, 
   3.666873253713442*^9, 3.666873355123083*^9, 3.6683813126390324`*^9, 
   3.6759478655610447`*^9, 3.6759897768027773`*^9, 3.676579947263491*^9, 
   3.6770298380981364`*^9, 3.67703380948075*^9, 3.6772193823855143`*^9, {
   3.677334396169701*^9, 3.6773344129869394`*^9}, 3.6773351686396294`*^9, 
   3.6774040917162976`*^9, 3.6774042421279516`*^9, 3.6774043363199215`*^9, 
   3.6774119531232414`*^9, 3.6774122163123446`*^9, 3.6778400159221115`*^9, 
   3.677930337566057*^9, 3.6857984123501773`*^9, 3.6858078400634627`*^9, 
   3.6858118414904437`*^9, 3.6858121116493273`*^9, 3.68581223194696*^9, 
   3.685812525509867*^9, 3.6858130423692503`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RA1M", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GA1M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GA1M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RA1M", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RA1M", ".", 
    RowBox[{"Transpose", "[", "RA1M", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RA1M", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6658607840277767`*^9, 3.6658607990758276`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["5"]}], ")"}]}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], " ", 
       SqrtBox[
        RowBox[{"23", "-", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}]]}], 
      FractionBox["1", "3"]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"63", "-", 
           RowBox[{"5", " ", 
            SqrtBox["5"]}]}], ")"}]}]]}], 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["2"], "3"]}]},
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"23", "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]]}], 
      RowBox[{"-", 
       SqrtBox[
        FractionBox["2", "3"]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.665860805436078*^9, 3.6658611503230886`*^9, 3.6658629971619215`*^9, 
   3.665869598983274*^9, 3.6658696515884132`*^9, 3.665869918615773*^9, 
   3.6658699947306147`*^9, 3.6658743162283974`*^9, 3.665874373844309*^9, 
   3.665907882150489*^9, 3.6661933691622024`*^9, 3.6668547948699136`*^9, 
   3.666873253732441*^9, 3.6668733553730946`*^9, 3.6683813163727655`*^9, 
   3.6759478672724266`*^9, 3.6759897777445335`*^9, 3.676579947903941*^9, 
   3.677029838744248*^9, 3.6770338095237827`*^9, 3.677219383010545*^9, {
   3.677334396840697*^9, 3.6773344130114565`*^9}, 3.677335168668621*^9, 
   3.6774040923100777`*^9, 3.6774042426748524`*^9, 3.6774043363511734`*^9, 
   3.677411953763897*^9, 3.677412216499852*^9, 3.6778400166524105`*^9, 
   3.6779303382323866`*^9, 3.685798412969586*^9, 3.685807840734908*^9, 
   3.6858118419803905`*^9, 3.685812111778895*^9, 3.685812231970976*^9, 
   3.6858125255328836`*^9, 3.6858130423849144`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.665860805436078*^9, 3.6658611503230886`*^9, 3.6658629971619215`*^9, 
   3.665869598983274*^9, 3.6658696515884132`*^9, 3.665869918615773*^9, 
   3.6658699947306147`*^9, 3.6658743162283974`*^9, 3.665874373844309*^9, 
   3.665907882150489*^9, 3.6661933691622024`*^9, 3.6668547948699136`*^9, 
   3.666873253732441*^9, 3.6668733553730946`*^9, 3.6683813163727655`*^9, 
   3.6759478672724266`*^9, 3.6759897777445335`*^9, 3.676579947903941*^9, 
   3.677029838744248*^9, 3.6770338095237827`*^9, 3.677219383010545*^9, {
   3.677334396840697*^9, 3.6773344130114565`*^9}, 3.677335168668621*^9, 
   3.6774040923100777`*^9, 3.6774042426748524`*^9, 3.6774043363511734`*^9, 
   3.677411953763897*^9, 3.677412216499852*^9, 3.6778400166524105`*^9, 
   3.6779303382323866`*^9, 3.685798412969586*^9, 3.685807840734908*^9, 
   3.6858118419803905`*^9, 3.685812111778895*^9, 3.685812231970976*^9, 
   3.6858125255328836`*^9, 3.685813042387416*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.665860805436078*^9, 3.6658611503230886`*^9, 3.6658629971619215`*^9, 
   3.665869598983274*^9, 3.6658696515884132`*^9, 3.665869918615773*^9, 
   3.6658699947306147`*^9, 3.6658743162283974`*^9, 3.665874373844309*^9, 
   3.665907882150489*^9, 3.6661933691622024`*^9, 3.6668547948699136`*^9, 
   3.666873253732441*^9, 3.6668733553730946`*^9, 3.6683813163727655`*^9, 
   3.6759478672724266`*^9, 3.6759897777445335`*^9, 3.676579947903941*^9, 
   3.677029838744248*^9, 3.6770338095237827`*^9, 3.677219383010545*^9, {
   3.677334396840697*^9, 3.6773344130114565`*^9}, 3.677335168668621*^9, 
   3.6774040923100777`*^9, 3.6774042426748524`*^9, 3.6774043363511734`*^9, 
   3.677411953763897*^9, 3.677412216499852*^9, 3.6778400166524105`*^9, 
   3.6779303382323866`*^9, 3.685798412969586*^9, 3.685807840734908*^9, 
   3.6858118419803905`*^9, 3.685812111778895*^9, 3.685812231970976*^9, 
   3.6858125255328836`*^9, 3.6858130423984237`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RAP", "=", 
   RowBox[{"{", 
    RowBox[{
    "RA1P", ",", "RA2P", ",", "RA3P", ",", "RA4P", ",", "RA5P", ",", "RA6P"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RAM", "=", 
   RowBox[{"{", 
    RowBox[{
    "RA1M", ",", "RA2M", ",", "RA3M", ",", "RA4M", ",", "RA5M", ",", "RA6M"}],
     "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6656168615657268`*^9, 3.665616954523676*^9}, {
  3.6656173989062595`*^9, 3.6656174170009537`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RA", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"RAP", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "]"}], ".", 
     RowBox[{"RAP", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"RAM", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "]"}], ".", 
     RowBox[{"RAM", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}]}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"gluing", " ", 
    RowBox[{"matrices", ".", " ", "The"}], " ", "null", " ", "space", " ", 
    "of", " ", "these", " ", "define", " ", "the", " ", "normal", " ", 
    "vectors", " ", 
    RowBox[{"n_ef", "."}]}], "  ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.665616960789653*^9, 3.6656170497786703`*^9}, {
  3.6658608360034943`*^9, 3.6658608405315185`*^9}, {3.6658609286183558`*^9, 
  3.665860933618696*^9}, {3.6683813293531203`*^9, 3.668381373621034*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "define", " ", "the", " ", "normal", " ", "vectors", " ", "tetrahedron", 
   " ", "by", " ", "tetrahedron"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.665861099043951*^9, 3.665861120637153*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "due", " ", "to", " ", "our", " ", "basis", " ", "choices", " ", "they", 
   " ", "coincide", " ", "with", " ", "the", " ", "normals", " ", "of", " ", 
   "the", " ", "standard", " ", "tetrahedron", " ", "up", " ", "to", " ", 
   "permutation"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6778434934279737`*^9, 3.677843514505819*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"NA", "\[IndentingNewLine]", "NB", "\[IndentingNewLine]", "NC", \
"\[IndentingNewLine]", "ND"}], "Input",
 CellChangeTimes->{{3.6778434737074165`*^9, 3.6778434802735844`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.677843480847971*^9, 3.6779303382757716`*^9, 
  3.6857984130026093`*^9, 3.685807840805242*^9, 3.6858118420449133`*^9, 
  3.6858121118244267`*^9, 3.6858122320140047`*^9, 3.6858125255809145`*^9, 
  3.685813042427442*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.677843480847971*^9, 3.6779303382757716`*^9, 
  3.6857984130026093`*^9, 3.685807840805242*^9, 3.6858118420449133`*^9, 
  3.6858121118244267`*^9, 3.6858122320140047`*^9, 3.6858125255809145`*^9, 
  3.6858130424289436`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.677843480847971*^9, 3.6779303382757716`*^9, 
  3.6857984130026093`*^9, 3.685807840805242*^9, 3.6858118420449133`*^9, 
  3.6858121118244267`*^9, 3.6858122320140047`*^9, 3.6858125255809145`*^9, 
  3.685813042430444*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.677843480847971*^9, 3.6779303382757716`*^9, 
  3.6857984130026093`*^9, 3.685807840805242*^9, 3.6858118420449133`*^9, 
  3.6858121118244267`*^9, 3.6858122320140047`*^9, 3.6858125255809145`*^9, 
  3.685813042431945*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Tetrahedron", " ", 
   RowBox[{"(", "1235", ")"}], " ", "or", " ", 
   RowBox[{"(", "abce", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6778435410580635`*^9, 3.6778435565012245`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NullSpace", "[", 
   RowBox[{"RA", "[", 
    RowBox[{"6", ",", "5"}], "]"}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RA", "[", 
      RowBox[{"6", ",", "5"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
  "Normalize"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.677412302985326*^9, 3.6774123473297863`*^9}, {
  3.6778438055118866`*^9, 3.677843831637382*^9}, {3.677843992104698*^9, 
  3.6778439969917865`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.6774123173694286`*^9, 3.677412348111051*^9}, 
   3.6778400174440966`*^9, 3.6778438328815355`*^9, 3.6778440014342003`*^9, 
   3.677930338756003*^9, 3.685798413447405*^9, 3.6858078412871637`*^9, 
   3.6858118422312517`*^9, 3.6858121118722053`*^9, 3.685812232053531*^9, 
   3.685812525624445*^9, 3.6858130424589634`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.6774123173694286`*^9, 3.677412348111051*^9}, 
   3.6778400174440966`*^9, 3.6778438328815355`*^9, 3.6778440014342003`*^9, 
   3.677930338756003*^9, 3.685798413447405*^9, 3.6858078412871637`*^9, 
   3.6858118422312517`*^9, 3.6858121118722053`*^9, 3.685812232053531*^9, 
   3.685812525624445*^9, 3.6858130424709725`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nA665", "=", "ND"}]], "Input",
 CellChangeTimes->{{3.677845066521472*^9, 3.67784511592912*^9}, {
   3.6778473924998336`*^9, 3.6778473972007847`*^9}, 3.685807160474496*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6778451168164606`*^9, 3.6778474017317247`*^9, 
  3.6779303387915287`*^9, 3.6857984134699197`*^9, 3.685807169649294*^9, 
  3.6858078414120336`*^9, 3.685811842262506*^9, 3.685812111908236*^9, 
  3.685812232090554*^9, 3.685812525668974*^9, 3.6858130424834795`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NullSpace", "[", 
   RowBox[{"RA", "[", 
    RowBox[{"6", ",", "3"}], "]"}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RA", "[", 
      RowBox[{"6", ",", "3"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
  "Normalize"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.677843853848897*^9, 3.677843854791961*^9}, {
  3.677843982338495*^9, 3.677843987192914*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SqrtBox["2"]}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.677843856305463*^9, 3.677844003598923*^9, 
  3.6779303388090467`*^9, 3.685798413507945*^9, 3.685807841448203*^9, 
  3.685811842278131*^9, 3.6858121119267483`*^9, 3.685812232110569*^9, 
  3.685812525692489*^9, 3.685813042496488*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.677843856305463*^9, 3.677844003598923*^9, 
  3.6779303388090467`*^9, 3.685798413507945*^9, 3.685807841448203*^9, 
  3.685811842278131*^9, 3.6858121119267483`*^9, 3.685812232110569*^9, 
  3.685812525692489*^9, 3.6858130424984894`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nA663", "=", "NC"}]], "Input",
 CellChangeTimes->{{3.6778451213444242`*^9, 3.677845126376771*^9}, 
   3.6858071727140474`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6778451279406385`*^9, 3.677930338825062*^9, 
  3.6857984135209537`*^9, 3.6858071734416094`*^9, 3.685807841484226*^9, 
  3.6858118422952714`*^9, 3.685812111948763*^9, 3.685812232133582*^9, 
  3.6858125257195063`*^9, 3.6858130425104976`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NullSpace", "[", 
   RowBox[{"RA", "[", 
    RowBox[{"6", ",", "2"}], "]"}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RA", "[", 
      RowBox[{"6", ",", "2"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
  "Normalize"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.677843865708171*^9, 3.677843871408523*^9}, {
  3.6778439708446617`*^9, 3.6778439762713284`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["6"]}], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6778438736999645`*^9, 3.677843976788333*^9, 
  3.6779303400999393`*^9, 3.6857984146942325`*^9, 3.6858078427115593`*^9, 
  3.685811843012179*^9, 3.6858121122479677`*^9, 3.685812232155098*^9, 
  3.6858125257440233`*^9, 3.685813042523505*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6778438736999645`*^9, 3.677843976788333*^9, 
  3.6779303400999393`*^9, 3.6857984146942325`*^9, 3.6858078427115593`*^9, 
  3.685811843012179*^9, 3.6858121122479677`*^9, 3.685812232155098*^9, 
  3.6858125257440233`*^9, 3.6858130425260086`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nA662", "=", "NB"}]], "Input",
 CellChangeTimes->{{3.6778451500259743`*^9, 3.677845153726546*^9}, 
   3.685807175713787*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.677845154580801*^9, 3.6779303401264615`*^9, 
  3.6857984147352595`*^9, 3.6858071760579157`*^9, 3.685807842769437*^9, 
  3.685811843059055*^9, 3.6858121122719846`*^9, 3.6858122321813107`*^9, 
  3.6858125257700396`*^9, 3.685813042538516*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NullSpace", "[", 
   RowBox[{"RA", "[", 
    RowBox[{"6", ",", "1"}], "]"}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RA", "[", 
      RowBox[{"6", ",", "1"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
  "Normalize"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.677843881811855*^9, 3.6778438824528637`*^9}, {
  3.6778439607870417`*^9, 3.677843963675096*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    SqrtBox["6"], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.677843886690094*^9, 3.677843964482478*^9, 
  3.6779303406728077`*^9, 3.6857984152490635`*^9, 3.685807843299287*^9, 
  3.6858118432619934`*^9, 3.6858121122938323`*^9, 3.6858122322043257`*^9, 
  3.6858125257940555`*^9, 3.6858130425525246`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.677843886690094*^9, 3.677843964482478*^9, 
  3.6779303406728077`*^9, 3.6857984152490635`*^9, 3.685807843299287*^9, 
  3.6858118432619934`*^9, 3.6858121122938323`*^9, 3.6858122322043257`*^9, 
  3.6858125257940555`*^9, 3.685813042555027*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nA661", "=", "NA"}]], "Input",
 CellChangeTimes->{{3.67784515887523*^9, 3.677845161792309*^9}, 
   3.6858071797781057`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6778451633030252`*^9, 3.6779303406888185`*^9, 
  3.6857984152620726`*^9, 3.6858071800500665`*^9, 3.6858078433228025`*^9, 
  3.6858118432932434`*^9, 3.685812112319349*^9, 3.6858122322313433`*^9, 
  3.685812525820075*^9, 3.6858130425690365`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Tetrahedron", " ", 
   RowBox[{"(", "1236", ")"}], " ", "or", " ", 
   RowBox[{"(", "abcf", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6778453918691654`*^9, 3.6778453952869034`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NullSpace", "[", 
   RowBox[{"RA", "[", 
    RowBox[{"5", ",", "6"}], "]"}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RA", "[", 
      RowBox[{"5", ",", "6"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
  "Normalize"}]}], "Input",
 CellChangeTimes->{{3.677845417702766*^9, 3.6778454220417147`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6778454240849447`*^9, 3.6779303409031663`*^9, 
  3.68579841549697*^9, 3.685807843534383*^9, 3.6858118433978057`*^9, 
  3.685812112360876*^9, 3.6858122322688694`*^9, 3.685812525856598*^9, 
  3.6858130425955534`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.6778454240849447`*^9, 3.6779303409031663`*^9, 
  3.68579841549697*^9, 3.685807843534383*^9, 3.6858118433978057`*^9, 
  3.685812112360876*^9, 3.6858122322688694`*^9, 3.685812525856598*^9, 
  3.6858130426070614`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nA556", "=", "ND"}]], "Input",
 CellChangeTimes->{{3.6778473577274437`*^9, 3.677847368083413*^9}, 
   3.677847412544222*^9, 3.6858071824819746`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.677847368727763*^9, 3.6778474131370583`*^9, 
  3.6779303409236803`*^9, 3.6857984155194845`*^9, 3.685807182792525*^9, 
  3.6858078435744085`*^9, 3.685811843423867*^9, 3.685812112409068*^9, 
  3.6858122323179054`*^9, 3.68581252589655*^9, 3.68581304261957*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NullSpace", "[", 
   RowBox[{"RA", "[", 
    RowBox[{"5", ",", "3"}], "]"}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RA", "[", 
      RowBox[{"5", ",", "3"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
  "Normalize"}]}], "Input",
 CellChangeTimes->{{3.6778454328660736`*^9, 3.677845434299791*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["6"]}], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.677845438956047*^9, 3.6779303448183236`*^9, 
  3.685798419611534*^9, 3.6858078474411*^9, 3.685811845796361*^9, 
  3.6858121124746118`*^9, 3.685812232365962*^9, 3.6858125259365816`*^9, 
  3.685813042653093*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.677845438956047*^9, 3.6779303448183236`*^9, 
  3.685798419611534*^9, 3.6858078474411*^9, 3.685811845796361*^9, 
  3.6858121124746118`*^9, 3.685812232365962*^9, 3.6858125259365816`*^9, 
  3.685813042676324*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nA553", "=", "NB"}]], "Input",
 CellChangeTimes->{{3.6778475773949738`*^9, 3.67784759406286*^9}, 
   3.6858071853140464`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{{3.677847585317091*^9, 3.6778475944937897`*^9}, 
   3.677930344860356*^9, 3.685798419657565*^9, 3.6858071856252594`*^9, 
   3.685807847531742*^9, 3.6858118458855066`*^9, 3.6858121125217085`*^9, 
   3.685812232458023*^9, 3.6858125260076237`*^9, 3.6858130426893325`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RA52", "=", 
  RowBox[{
   RowBox[{"RA", "[", 
    RowBox[{"5", ",", "2"}], "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.677846827162675*^9, 3.677846834674395*^9}, {
  3.6778471063029165`*^9, 3.677847109037908*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SqrtBox["5"], "4"]}], ",", 
     FractionBox[
      SqrtBox[
       FractionBox["5", "3"]], "4"], ",", 
     SqrtBox[
      FractionBox["5", "6"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox[
       FractionBox["5", "3"]], "4"], ",", 
     FractionBox[
      SqrtBox["5"], "4"], ",", 
     SqrtBox[
      FractionBox["5", "2"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      SqrtBox[
       FractionBox["10", "3"]]}], ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6778468541803217`*^9, 3.677847110220786*^9, 
  3.6779303495593424`*^9, 3.6857984242056093`*^9, 3.6858078527177486`*^9, 
  3.685811847532996*^9, 3.685812113801056*^9, 3.6858122324850407`*^9, 
  3.6858125260261374`*^9, 3.6858130428859625`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NullSpace", "[", "RA52", "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", "RA52", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
  "Normalize"}]}], "Input",
 CellChangeTimes->{{3.677847112560452*^9, 3.67784712791584*^9}, {
  3.677847158990611*^9, 3.6778471596620817`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SqrtBox["2"]}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6778471611134367`*^9, 3.677930349586254*^9, 
  3.685798424248346*^9, 3.685807852768284*^9, 3.685811847578868*^9, 
  3.685812113862096*^9, 3.685812232511058*^9, 3.685812526044648*^9, 
  3.685813042901473*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6778471611134367`*^9, 3.677930349586254*^9, 
  3.685798424248346*^9, 3.685807852768284*^9, 3.685811847578868*^9, 
  3.685812113862096*^9, 3.685812232511058*^9, 3.685812526044648*^9, 
  3.685813042903474*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nA552", "=", "NC"}]], "Input",
 CellChangeTimes->{{3.677847602098261*^9, 3.6778476127629166`*^9}, 
   3.6858071884578466`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{{3.677847608887892*^9, 3.677847613379595*^9}, 
   3.677930349601543*^9, 3.6857984242740755`*^9, 3.685807188777174*^9, 
   3.6858078527948008`*^9, 3.685811847591956*^9, 3.685812113887515*^9, 
   3.685812232540078*^9, 3.6858125260646615`*^9, 3.6858130429159827`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NullSpace", "[", 
   RowBox[{"RA", "[", 
    RowBox[{"5", ",", "1"}], "]"}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RA", "[", 
      RowBox[{"5", ",", "1"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
  "Normalize"}]}], "Input",
 CellChangeTimes->{{3.6778471765392623`*^9, 3.6778471908264704`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    SqrtBox["6"], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.677847178343419*^9, 3.6778471996742687`*^9}, 
   3.6779303574781322`*^9, 3.685798431971936*^9, 3.68580786188957*^9, 
   3.685811848273569*^9, 3.685812116096981*^9, 3.6858122326171284`*^9, 
   3.6858125261342077`*^9, 3.6858130429825263`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{{3.677847178343419*^9, 3.6778471996742687`*^9}, 
   3.6779303574781322`*^9, 3.685798431971936*^9, 3.68580786188957*^9, 
   3.685811848273569*^9, 3.685812116096981*^9, 3.6858122326171284`*^9, 
   3.6858125261342077`*^9, 3.685813043038063*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nA551", "=", "NA"}]], "Input",
 CellChangeTimes->{{3.677847617777607*^9, 3.6778476200578785`*^9}, 
   3.685807191633585*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6778476205033536`*^9, 3.6779303575501795`*^9, 
  3.6857984320629964`*^9, 3.6858071919223585`*^9, 3.685807862036669*^9, 
  3.6858118483640523`*^9, 3.6858121162035522`*^9, 3.6858122326956816`*^9, 
  3.6858125262057557`*^9, 3.685813043051574*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Tetrahedron", " ", 
   RowBox[{"(", "1256", ")"}], " ", "or", " ", 
   RowBox[{"(", "abef", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.677848934519133*^9, 3.677848938535143*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NullSpace", "[", 
   RowBox[{"RA", "[", 
    RowBox[{"3", ",", "6"}], "]"}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RA", "[", 
      RowBox[{"3", ",", "6"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
  "Normalize"}]}], "Input",
 CellChangeTimes->{{3.677848964223173*^9, 3.677848974768108*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6778489768554754`*^9, 3.6779303575696926`*^9, 
  3.6857984320780067`*^9, 3.6858078620671887`*^9, 3.6858118483796797`*^9, 
  3.685812116229071*^9, 3.685812232718662*^9, 3.6858125262232676`*^9, 
  3.685813043068084*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.6778489768554754`*^9, 3.6779303575696926`*^9, 
  3.6857984320780067`*^9, 3.6858078620671887`*^9, 3.6858118483796797`*^9, 
  3.685812116229071*^9, 3.685812232718662*^9, 3.6858125262232676`*^9, 
  3.6858130430700855`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nA336", "=", "ND"}]], "Input",
 CellChangeTimes->{{3.677849021587965*^9, 3.6778490234305267`*^9}, {
   3.6778494809210978`*^9, 3.6778494809951925`*^9}, 3.6858071993296833`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6778494814540486`*^9, 3.677930357584702*^9, 
  3.685798432090515*^9, 3.6858071997927647`*^9, 3.6858078620972085`*^9, 
  3.6858118484109316`*^9, 3.6858121162485824`*^9, 3.685812232742178*^9, 
  3.6858125262387285`*^9, 3.6858130430830936`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NullSpace", "[", 
   RowBox[{"RA", "[", 
    RowBox[{"3", ",", "5"}], "]"}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RA", "[", 
      RowBox[{"3", ",", "5"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
  "Normalize"}]}], "Input",
 CellChangeTimes->{{3.6778489874016356`*^9, 3.67784898893884*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SqrtBox["2"]}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6778489940350976`*^9, 3.677930360585827*^9, 
  3.685798434979444*^9, 3.6858078654229155`*^9, 3.685811849221027*^9, 
  3.6858121167969527`*^9, 3.6858122328017173`*^9, 3.6858125262917643`*^9, 
  3.685813043135629*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6778489940350976`*^9, 3.677930360585827*^9, 
  3.685798434979444*^9, 3.6858078654229155`*^9, 3.685811849221027*^9, 
  3.6858121167969527`*^9, 3.6858122328017173`*^9, 3.6858125262917643`*^9, 
  3.685813043178157*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nA335", "=", "NC"}]], "Input",
 CellChangeTimes->{{3.6778494853990245`*^9, 3.677849488718654*^9}, 
   3.685807203441825*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6778494890691085`*^9, 3.6779303606113443`*^9, 
  3.6857984350564938`*^9, 3.685807204097968*^9, 3.685807865535491*^9, 
  3.68581184933843*^9, 3.6858121168535004`*^9, 3.6858122328632584`*^9, 
  3.6858125263452997`*^9, 3.685813043218589*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NullSpace", "[", 
   RowBox[{"RA", "[", 
    RowBox[{"3", ",", "2"}], "]"}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RA", "[", 
      RowBox[{"3", ",", "2"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
  "Normalize"}]}], "Input",
 CellChangeTimes->{{3.677849001374669*^9, 3.6778490025435343`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["6"]}], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.677849005147888*^9, 3.677930361032592*^9, 
  3.685798435520544*^9, 3.6858078659767838`*^9, 3.6858118496434135`*^9, 
  3.6858121168780165`*^9, 3.6858122328842716`*^9, 3.6858125263618107`*^9, 
  3.685813043233099*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.677849005147888*^9, 3.677930361032592*^9, 
  3.685798435520544*^9, 3.6858078659767838`*^9, 3.6858118496434135`*^9, 
  3.6858121168780165`*^9, 3.6858122328842716`*^9, 3.6858125263618107`*^9, 
  3.6858130432371016`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nA332", "=", "NB"}]], "Input",
 CellChangeTimes->{{3.677849493734344*^9, 3.6778494997202096`*^9}, 
   3.6858072069139047`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6778495000577755`*^9, 3.6779303610484095`*^9, 
  3.6857984355365562`*^9, 3.6858072072660522`*^9, 3.6858078660443287`*^9, 
  3.685811849688512*^9, 3.6858121169055347`*^9, 3.685812232904785*^9, 
  3.685812526394333*^9, 3.685813043251111*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NullSpace", "[", 
   RowBox[{"RA", "[", 
    RowBox[{"3", ",", "1"}], "]"}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RA", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
  "Normalize"}]}], "Input",
 CellChangeTimes->{{3.6778490113327627`*^9, 3.6778490128371153`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    SqrtBox["6"], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.677849013559202*^9, 3.6779303613286057`*^9, 
  3.685798435806735*^9, 3.685807866373047*^9, 3.6858118498177185`*^9, 
  3.6858121169210453`*^9, 3.6858122329237986`*^9, 3.6858125264128447`*^9, 
  3.68581304326562*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.677849013559202*^9, 3.6779303613286057`*^9, 
  3.685798435806735*^9, 3.685807866373047*^9, 3.6858118498177185`*^9, 
  3.6858121169210453`*^9, 3.6858122329237986`*^9, 3.6858125264128447`*^9, 
  3.6858130432701235`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nA331", "=", "NA"}]], "Input",
 CellChangeTimes->{{3.6778495041616373`*^9, 3.677849505839758*^9}, 
   3.685807209721755*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6778495063031516`*^9, 3.6779303613436575`*^9, 
  3.6857984358227463`*^9, 3.6858072100173893`*^9, 3.6858078664100704`*^9, 
  3.6858118498543973`*^9, 3.6858121169455605`*^9, 3.6858122329403105`*^9, 
  3.685812526433359*^9, 3.6858130432816305`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Tetrahedron", " ", 
   RowBox[{"(", "1356", ")"}], " ", "or", " ", 
   RowBox[{"(", "acef", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.677849534078121*^9, 3.6778495419239907`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NullSpace", "[", 
   RowBox[{"RA", "[", 
    RowBox[{"2", ",", "6"}], "]"}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RA", "[", 
      RowBox[{"2", ",", "6"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
  "Normalize"}]}], "Input",
 CellChangeTimes->{{3.67785110712119*^9, 3.677851109518876*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6778511109836*^9, 3.67793036141825*^9, 
  3.6857984358437595`*^9, 3.685807866446095*^9, 3.6858118498894205`*^9, 
  3.6858121169630737`*^9, 3.685812232957821*^9, 3.685812526454874*^9, 
  3.685813043298642*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.6778511109836*^9, 3.67793036141825*^9, 
  3.6857984358437595`*^9, 3.685807866446095*^9, 3.6858118498894205`*^9, 
  3.6858121169630737`*^9, 3.685812232957821*^9, 3.685812526454874*^9, 
  3.685813043300644*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nA226", "=", "ND"}]], "Input",
 CellChangeTimes->{{3.6778544411897707`*^9, 3.6778544455156207`*^9}, 
   3.685807213234048*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6778544461750236`*^9, 3.677930361433761*^9, 
  3.685798435859269*^9, 3.6858072134884543`*^9, 3.6858078664646072`*^9, 
  3.68581184991844*^9, 3.685812116979085*^9, 3.685812232974834*^9, 
  3.6858125264773884`*^9, 3.685813043312651*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RA25", "=", 
  RowBox[{
   RowBox[{"RA", "[", 
    RowBox[{"2", ",", "5"}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", "RA25", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
  "Normalize"}]}], "Input",
 CellChangeTimes->{{3.677851119602006*^9, 3.6778511202155275`*^9}, {
  3.6778532520249662`*^9, 3.677853279721615*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SqrtBox["5"], "4"]}], ",", 
     FractionBox[
      SqrtBox[
       FractionBox["5", "3"]], "4"], ",", 
     RowBox[{"-", 
      SqrtBox[
       FractionBox["10", "3"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox[
       FractionBox["5", "3"]], "4"], ",", 
     FractionBox[
      SqrtBox["5"], "4"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SqrtBox[
      FractionBox["5", "6"]], ",", 
     SqrtBox[
      FractionBox["5", "2"]], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6778532994706297`*^9, 3.6778533014281483`*^9}, 
   3.6779303614502726`*^9, 3.6857984358717785`*^9, 3.685807866484621*^9, 
   3.685811849942958*^9, 3.6858121169950943`*^9, 3.6858122329917884`*^9, 
   3.6858125264984016`*^9, 3.685813043327161*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{{3.6778532994706297`*^9, 3.6778533014281483`*^9}, 
   3.6779303614502726`*^9, 3.6857984358717785`*^9, 3.685807866484621*^9, 
   3.685811849942958*^9, 3.6858121169950943`*^9, 3.6858122329917884`*^9, 
   3.6858125264984016`*^9, 3.6858130433291626`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nA225", "=", "NB"}]], "Input",
 CellChangeTimes->{{3.6778544705998464`*^9, 3.677854481004267*^9}, 
   3.685807216873927*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.677854481468112*^9, 3.677930361465786*^9, 
  3.685798435885787*^9, 3.685807217065626*^9, 3.685807866542744*^9, 
  3.685811849967579*^9, 3.685812117013107*^9, 3.685812233011801*^9, 
  3.6858125265219173`*^9, 3.6858130433416715`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NullSpace", "[", 
   RowBox[{"RA", "[", 
    RowBox[{"2", ",", "3"}], "]"}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RA", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
  "Normalize"}]}], "Input",
 CellChangeTimes->{{3.6778533159070168`*^9, 3.6778533308785973`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SqrtBox["2"]}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.67785333397503*^9, 3.6779303627051153`*^9, 
  3.68579843703255*^9, 3.685807867975196*^9, 3.685811850755723*^9, 
  3.6858121170916576`*^9, 3.685812233035316*^9, 3.6858125265494375`*^9, 
  3.685813043361684*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.67785333397503*^9, 3.6779303627051153`*^9, 
  3.68579843703255*^9, 3.685807867975196*^9, 3.685811850755723*^9, 
  3.6858121170916576`*^9, 3.685812233035316*^9, 3.6858125265494375`*^9, 
  3.685813043369189*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nA223", "=", "NC"}]], "Input",
 CellChangeTimes->{{3.677854487425145*^9, 3.677854493207775*^9}, 
   3.6858072201138334`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.677854493592219*^9, 3.677930362731143*^9, 
  3.685798437078794*^9, 3.6858072204011917`*^9, 3.68580786810328*^9, 
  3.6858118508372793`*^9, 3.685812117120677*^9, 3.6858122330698395`*^9, 
  3.6858125265909834`*^9, 3.685813043381706*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NullSpace", "[", 
   RowBox[{"RA", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RA", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
  "Normalize"}]}], "Input",
 CellChangeTimes->{{3.677853341463391*^9, 3.677853342198595*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    SqrtBox["6"], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.67785334943281*^9, 3.6779303637843814`*^9, 
  3.685798438088464*^9, 3.685807869454677*^9, 3.6858118511460752`*^9, 
  3.685812117225247*^9, 3.6858122330923543`*^9, 3.685812526617501*^9, 
  3.685813043397708*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.67785334943281*^9, 3.6779303637843814`*^9, 
  3.685798438088464*^9, 3.685807869454677*^9, 3.6858118511460752`*^9, 
  3.685812117225247*^9, 3.6858122330923543`*^9, 3.685812526617501*^9, 
  3.6858130434032116`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nA221", "=", "NA"}]], "Input",
 CellChangeTimes->{{3.677854498355027*^9, 3.6778545033897467`*^9}, 
   3.6858072231697245`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6778545038753195`*^9, 3.6779303638104057`*^9, 
  3.685798438132993*^9, 3.6858072234577184`*^9, 3.6858078695542436`*^9, 
  3.6858118511775956`*^9, 3.6858121172847857`*^9, 3.685812233128379*^9, 
  3.685812526660529*^9, 3.68581304341522*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Tetrahedron", " ", 
   RowBox[{"(", "2356", ")"}], " ", "or", " ", 
   RowBox[{"(", "bcef", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.677849534078121*^9, 3.6778495419239907`*^9}, {
  3.6778545273537273`*^9, 3.6778545305842853`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NullSpace", "[", 
   RowBox[{"RA", "[", 
    RowBox[{"1", ",", "6"}], "]"}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RA", "[", 
      RowBox[{"1", ",", "6"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
  "Normalize"}]}], "Input",
 CellChangeTimes->{{3.67785110712119*^9, 3.677851109518876*^9}, {
  3.6778545338942795`*^9, 3.677854535685652*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6778511109836*^9, 3.6778545366897144`*^9, 
  3.6779303638447886`*^9, 3.685798438162513*^9, 3.6858078696112814`*^9, 
  3.68581185122913*^9, 3.685812117307801*^9, 3.685812233151393*^9, 
  3.685812526687047*^9, 3.6858130434327307`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.6778511109836*^9, 3.6778545366897144`*^9, 
  3.6779303638447886`*^9, 3.685798438162513*^9, 3.6858078696112814`*^9, 
  3.68581185122913*^9, 3.685812117307801*^9, 3.685812233151393*^9, 
  3.685812526687047*^9, 3.6858130434342318`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nA116", "=", "ND"}]], "Input",
 CellChangeTimes->{{3.6778544411897707`*^9, 3.6778544455156207`*^9}, {
   3.677854541010121*^9, 3.6778545417742186`*^9}, 3.6858072255935125`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6778544461750236`*^9, 3.677854543376053*^9, 
  3.6779303638638086`*^9, 3.6857984381750207`*^9, 3.6858072258330913`*^9, 
  3.6858078696473055`*^9, 3.685811851253145*^9, 3.685812117326314*^9, 
  3.6858122331748114`*^9, 3.685812526711651*^9, 3.68581304344674*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NullSpace", "[", 
   RowBox[{"RA", "[", 
    RowBox[{"1", ",", "5"}], "]"}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RA", "[", 
      RowBox[{"1", ",", "5"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
  "Normalize"}]}], "Input",
 CellChangeTimes->{{3.677851119602006*^9, 3.6778511202155275`*^9}, {
  3.6778532520249662`*^9, 3.677853279721615*^9}, {3.677854556109682*^9, 
  3.6778545606539893`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["6"]}], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.6778532994706297`*^9, 3.6778533014281483`*^9}, 
   3.6778545694082437`*^9, 3.6778550799150667`*^9, 3.6779303687100725`*^9, 
   3.685798442896678*^9, 3.685807875690316*^9, 3.6858118543637104`*^9, 
   3.6858121183029623`*^9, 3.685812233267372*^9, 3.68581252680471*^9, 
   3.685813045882482*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{{3.6778532994706297`*^9, 3.6778533014281483`*^9}, 
   3.6778545694082437`*^9, 3.6778550799150667`*^9, 3.6779303687100725`*^9, 
   3.685798442896678*^9, 3.685807875690316*^9, 3.6858118543637104`*^9, 
   3.6858121183029623`*^9, 3.685812233267372*^9, 3.68581252680471*^9, 
   3.6858130458859835`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nA115", "=", "NB"}]], "Input",
 CellChangeTimes->{{3.6778544705998464`*^9, 3.677854481004267*^9}, {
   3.677855083677948*^9, 3.6778550840410247`*^9}, 3.6858072283377485`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.677854481468112*^9, 3.6778550856421947`*^9, 
  3.677930368802141*^9, 3.6857984430087514`*^9, 3.6858072285610085`*^9, 
  3.6858078758589277`*^9, 3.6858118544857903`*^9, 3.6858121184230423`*^9, 
  3.6858122333623877`*^9, 3.6858125269007797`*^9, 3.685813046237528*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NullSpace", "[", 
   RowBox[{"RA", "[", 
    RowBox[{"1", ",", "3"}], "]"}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RA", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
  "Normalize"}]}], "Input",
 CellChangeTimes->{{3.6778533159070168`*^9, 3.6778533308785973`*^9}, {
  3.67785509034826*^9, 3.677855091773*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SqrtBox["2"]}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.67785333397503*^9, 3.677855093683896*^9, 
  3.6779303691929507`*^9, 3.6857984433880033`*^9, 3.6858078764288063`*^9, 
  3.685811854614377*^9, 3.68581211846357*^9, 3.6858122333888226`*^9, 
  3.6858125269252944`*^9, 3.6858130462710805`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.67785333397503*^9, 3.677855093683896*^9, 
  3.6779303691929507`*^9, 3.6857984433880033`*^9, 3.6858078764288063`*^9, 
  3.685811854614377*^9, 3.68581211846357*^9, 3.6858122333888226`*^9, 
  3.6858125269252944`*^9, 3.6858130462798476`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nA113", "=", "NC"}]], "Input",
 CellChangeTimes->{{3.677854487425145*^9, 3.677854493207775*^9}, {
   3.6778550988783464`*^9, 3.6778550992893825`*^9}, 3.6858072310897036`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.677854493592219*^9, 3.6778550997388616`*^9, 
  3.6779303692114663`*^9, 3.685798443405014*^9, 3.6858072312652535`*^9, 
  3.6858078764874735`*^9, 3.6858118546488996`*^9, 3.6858121184950895`*^9, 
  3.6858122334693794`*^9, 3.6858125269580145`*^9, 3.685813046302862*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NullSpace", "[", 
   RowBox[{"RA", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RA", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
  "Normalize"}]}], "Input",
 CellChangeTimes->{{3.677853341463391*^9, 3.677853342198595*^9}, {
  3.677855104795477*^9, 3.677855113348633*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    SqrtBox["6"], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.67785334943281*^9, 3.677855119912463*^9, 
  3.677930370488063*^9, 3.68579844463737*^9, 3.68580787809655*^9, 
  3.6858118549118323`*^9, 3.68581211852311*^9, 3.6858122334958973`*^9, 
  3.685812526978528*^9, 3.685813046374936*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.67785334943281*^9, 3.677855119912463*^9, 
  3.677930370488063*^9, 3.68579844463737*^9, 3.68580787809655*^9, 
  3.6858118549118323`*^9, 3.68581211852311*^9, 3.6858122334958973`*^9, 
  3.685812526978528*^9, 3.6858130463779383`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nA112", "=", "NA"}]], "Input",
 CellChangeTimes->{{3.677854498355027*^9, 3.6778545033897467`*^9}, {
   3.677855123408157*^9, 3.677855124368335*^9}, 3.685807233602274*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6778545038753195`*^9, 3.677855126743679*^9, 
  3.677930370514087*^9, 3.685798444678898*^9, 3.6858072346892395`*^9, 
  3.685807878196607*^9, 3.6858118549498587`*^9, 3.685812118558633*^9, 
  3.6858122335369253`*^9, 3.68581252704257*^9, 3.685813046399953*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Time", " ", "to", " ", "move", " ", "on", " ", "to", " ", "vertex", " ", 
   "B", " ", 
   RowBox[{
    RowBox[{"(", "abcdf", ")"}], "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6779791992176356`*^9, 3.677979207918497*^9}, {
  3.67798001540493*^9, 3.677980019764823*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Computing", " ", 
    RowBox[{"g", "'"}], "s", " ", 
    RowBox[{"first", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "g_B6", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MB6", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisE", ",", "vc"}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisE", ",", "vb"}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisE", ",", "vd"}], "]"}]}], "}"}]}], " ", ";", 
    RowBox[{"MB6", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"MB6N", "=", 
    RowBox[{"Normalize", "[", 
     RowBox[{
      RowBox[{"NullSpace", "[", "MB6", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MB6final", "=", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"MB6N", ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MB6", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MB6", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MB6", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], "]"}]}], ";", 
    RowBox[{"MB6final", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"Det", "[", "MB6final", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6779792150888996`*^9, 3.6779792293351164`*^9}, {
  3.6779799976367226`*^9, 3.677980005464596*^9}, {3.6857992112965884`*^9, 
  3.685799264530044*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "2"], 
      FractionBox[
       SqrtBox["3"], "2"], "0", "0"},
     {"1", "0", "0", "0"},
     {
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      SqrtBox[
       FractionBox["2", "3"]], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.685798445003189*^9, {3.685799258020629*^9, 3.6857992655722637`*^9}, 
   3.68580787824564*^9, 3.6858118549833794`*^9, 3.685812118593155*^9, 
   3.685812233577952*^9, 3.685812527073089*^9, 3.6858130467372704`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.685798445003189*^9, {3.685799258020629*^9, 3.6857992655722637`*^9}, 
   3.68580787824564*^9, 3.6858118549833794`*^9, 3.685812118593155*^9, 
   3.685812233577952*^9, 3.685812527073089*^9, 3.6858130467422733`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox["1", "2"], "1", 
      FractionBox["1", "2"]},
     {"0", 
      FractionBox[
       SqrtBox["3"], "2"], "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]]},
     {"0", "0", "0", 
      SqrtBox[
       FractionBox["2", "3"]]},
     {"1", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.685798445003189*^9, {3.685799258020629*^9, 3.6857992655722637`*^9}, 
   3.68580787824564*^9, 3.6858118549833794`*^9, 3.685812118593155*^9, 
   3.685812233577952*^9, 3.685812527073089*^9, 3.685813046744274*^9}],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{
  3.685798445003189*^9, {3.685799258020629*^9, 3.6857992655722637`*^9}, 
   3.68580787824564*^9, 3.6858118549833794`*^9, 3.685812118593155*^9, 
   3.685812233577952*^9, 3.685812527073089*^9, 3.6858130467547817`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GB6", "=", 
   RowBox[{
    RowBox[{"MB6final", ".", 
     RowBox[{"Inverse", "[", "M3", "]"}]}], "//", "FullSimplify"}]}], ";", 
  RowBox[{"GB6", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GB6", ".", 
    RowBox[{"Transpose", "[", "GB6", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "GB6", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6645234559720755`*^9, 3.6645234992963104`*^9}, 
   3.6658515617676888`*^9, {3.6659077628277855`*^9, 3.6659077703647704`*^9}, {
   3.665907818990794*^9, 3.665907825684857*^9}, 3.6683808089068747`*^9, {
   3.6683808505965576`*^9, 3.6683808507371883`*^9}, {3.685799335719602*^9, 
   3.6857993510790806`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox["1", "2"], 
      FractionBox[
       SqrtBox["3"], "2"], "0"},
     {"0", 
      FractionBox[
       SqrtBox["3"], "2"], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {"0", "0", "0", "1"},
     {"1", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6857993521981153`*^9, 3.685807878273159*^9, 
  3.685811855017903*^9, 3.685812118616702*^9, 3.6858122336029687`*^9, 
  3.6858125270946045`*^9, 3.685813047026883*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6857993521981153`*^9, 3.685807878273159*^9, 
  3.685811855017903*^9, 3.685812118616702*^9, 3.6858122336029687`*^9, 
  3.6858125270946045`*^9, 3.6858130470393896`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.6857993521981153`*^9, 3.685807878273159*^9, 
  3.685811855017903*^9, 3.685812118616702*^9, 3.6858122336029687`*^9, 
  3.6858125270946045`*^9, 3.685813047050397*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "g_B4", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MB4", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisE", ",", "vc"}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisE", ",", "vb"}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisE", ",", "vf"}], "]"}]}], "}"}]}], " ", ";", 
    RowBox[{"MB4", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"MB4N", "=", 
    RowBox[{"Normalize", "[", 
     RowBox[{
      RowBox[{"NullSpace", "[", "MB4", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MB4final", "=", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"MB4N", ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MB4", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MB4", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MB4", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], "]"}]}], ";", 
    RowBox[{"MB4final", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"Det", "[", "MB4final", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GB4", "=", 
     RowBox[{
      RowBox[{"MB4final", ".", 
       RowBox[{"Inverse", "[", "M3", "]"}]}], "//", "FullSimplify"}]}], ";", 
    RowBox[{"GB4", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GB4", ".", 
      RowBox[{"Transpose", "[", "GB4", "]"}]}], "//", "FullSimplify"}], "//", 
    "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Det", "[", "GB4", "]"}], "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.6857993751262665`*^9, 3.6857994639198875`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "2"], 
      FractionBox[
       SqrtBox["3"], "2"], "0", "0"},
     {"1", "0", "0", "0"},
     {
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]], 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685799464823325*^9, 3.6858078783091836`*^9, 
  3.685811855067936*^9, 3.685812118651726*^9, 3.685812233634426*^9, 
  3.685812527123123*^9, 3.6858130474040203`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     SqrtBox["15"], "4"]}], ",", 
   FractionBox["1", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.685799464823325*^9, 3.6858078783091836`*^9, 
  3.685811855067936*^9, 3.685812118651726*^9, 3.685812233634426*^9, 
  3.685812527123123*^9, 3.6858130474080296`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox["1", "2"], "1", 
      FractionBox["1", "2"]},
     {"0", 
      FractionBox[
       SqrtBox["3"], "2"], "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox["15"], "4"]}], "0", "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]]},
     {
      FractionBox["1", "4"], "0", "0", 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685799464823325*^9, 3.6858078783091836`*^9, 
  3.685811855067936*^9, 3.685812118651726*^9, 3.685812233634426*^9, 
  3.685812527123123*^9, 3.685813047410031*^9}],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{3.685799464823325*^9, 3.6858078783091836`*^9, 
  3.685811855067936*^9, 3.685812118651726*^9, 3.685812233634426*^9, 
  3.685812527123123*^9, 3.685813047412033*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox["1", "2"], 
      FractionBox[
       SqrtBox["3"], "2"], "0"},
     {"0", 
      FractionBox[
       SqrtBox["3"], "2"], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox["15"], "4"]}], "0", "0", 
      FractionBox["1", "4"]},
     {
      FractionBox["1", "4"], "0", "0", 
      FractionBox[
       SqrtBox["15"], "4"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685799464823325*^9, 3.6858078783091836`*^9, 
  3.685811855067936*^9, 3.685812118651726*^9, 3.685812233634426*^9, 
  3.685812527123123*^9, 3.6858130474135337`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685799464823325*^9, 3.6858078783091836`*^9, 
  3.685811855067936*^9, 3.685812118651726*^9, 3.685812233634426*^9, 
  3.685812527123123*^9, 3.6858130474155345`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.685799464823325*^9, 3.6858078783091836`*^9, 
  3.685811855067936*^9, 3.685812118651726*^9, 3.685812233634426*^9, 
  3.685812527123123*^9, 3.6858130474170356`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "g_B3", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MB3", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisE", ",", "vb"}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisE", ",", "vd"}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisE", ",", "vf"}], "]"}]}], "}"}]}], " ", ";", 
    RowBox[{"MB3", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"MB3N", "=", 
    RowBox[{"Normalize", "[", 
     RowBox[{
      RowBox[{"NullSpace", "[", "MB3", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MB3final", "=", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"MB3N", ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MB3", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MB3", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MB3", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], "]"}]}], ";", 
    RowBox[{"MB3final", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"Det", "[", "MB3final", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GB3", "=", 
     RowBox[{
      RowBox[{"MB3final", ".", 
       RowBox[{"Inverse", "[", "M3", "]"}]}], "//", "FullSimplify"}]}], ";", 
    RowBox[{"GB3", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GB3", ".", 
      RowBox[{"Transpose", "[", "GB3", "]"}]}], "//", "FullSimplify"}], "//", 
    "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Det", "[", "GB3", "]"}], "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.6857993751262665`*^9, 3.6857995444072695`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      SqrtBox[
       FractionBox["2", "3"]], "0"},
     {
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]], 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685799547845377*^9, 3.6858078783532133`*^9, 
  3.6858118551339803`*^9, 3.6858121186944056`*^9, 3.685812233673455*^9, 
  3.68581252716315*^9, 3.6858130476829333`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    SqrtBox[
     FractionBox["5", "6"]]}], ",", 
   FractionBox[
    SqrtBox[
     FractionBox["5", "3"]], "4"], ",", 
   FractionBox["1", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.685799547845377*^9, 3.6858078783532133`*^9, 
  3.6858118551339803`*^9, 3.6858121186944056`*^9, 3.685812233673455*^9, 
  3.68581252716315*^9, 3.685813047687436*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", 
      FractionBox["1", "2"], 
      FractionBox["1", "2"]},
     {
      RowBox[{"-", 
       SqrtBox[
        FractionBox["5", "6"]]}], "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]]},
     {
      FractionBox[
       SqrtBox[
        FractionBox["5", "3"]], "4"], "0", 
      SqrtBox[
       FractionBox["2", "3"]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]]},
     {
      FractionBox["1", "4"], "0", "0", 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685799547845377*^9, 3.6858078783532133`*^9, 
  3.6858118551339803`*^9, 3.6858121186944056`*^9, 3.685812233673455*^9, 
  3.68581252716315*^9, 3.685813047688937*^9}],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{3.685799547845377*^9, 3.6858078783532133`*^9, 
  3.6858118551339803`*^9, 3.6858121186944056`*^9, 3.685812233673455*^9, 
  3.68581252716315*^9, 3.685813047690939*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0"},
     {
      RowBox[{"-", 
       SqrtBox[
        FractionBox["5", "6"]]}], "0", 
      FractionBox["1", "3"], 
      FractionBox["1", 
       RowBox[{"3", " ", 
        SqrtBox["2"]}]]},
     {
      FractionBox[
       SqrtBox[
        FractionBox["5", "3"]], "4"], "0", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["2"]}], "3"], 
      RowBox[{"-", 
       FractionBox["1", "12"]}]},
     {
      FractionBox["1", "4"], "0", "0", 
      FractionBox[
       SqrtBox["15"], "4"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685799547845377*^9, 3.6858078783532133`*^9, 
  3.6858118551339803`*^9, 3.6858121186944056`*^9, 3.685812233673455*^9, 
  3.68581252716315*^9, 3.6858130476929407`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685799547845377*^9, 3.6858078783532133`*^9, 
  3.6858118551339803`*^9, 3.6858121186944056`*^9, 3.685812233673455*^9, 
  3.68581252716315*^9, 3.6858130476954412`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.685799547845377*^9, 3.6858078783532133`*^9, 
  3.6858118551339803`*^9, 3.6858121186944056`*^9, 3.685812233673455*^9, 
  3.68581252716315*^9, 3.685813047697443*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "g_B2", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MB2", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisE", ",", "vd"}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisE", ",", "vc"}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisE", ",", "vf"}], "]"}]}], "}"}]}], " ", ";", 
    RowBox[{"MB2", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"MB2N", "=", 
    RowBox[{"Normalize", "[", 
     RowBox[{
      RowBox[{"NullSpace", "[", "MB2", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MB2final", "=", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"MB2N", ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MB2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MB2", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MB2", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], "]"}]}], ";", 
    RowBox[{"MB2final", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"Det", "[", "MB2final", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GB2", "=", 
     RowBox[{
      RowBox[{"MB2final", ".", 
       RowBox[{"Inverse", "[", "M3", "]"}]}], "//", "FullSimplify"}]}], ";", 
    RowBox[{"GB2", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GB2", ".", 
      RowBox[{"Transpose", "[", "GB2", "]"}]}], "//", "FullSimplify"}], "//", 
    "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Det", "[", "GB2", "]"}], "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.6857993751262665`*^9, 3.6857994639198875`*^9}, {
  3.6857995665964785`*^9, 3.6857996205263624`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      SqrtBox[
       FractionBox["2", "3"]], "0"},
     {
      FractionBox["1", "2"], 
      FractionBox[
       SqrtBox["3"], "2"], "0", "0"},
     {
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]], 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6857996227408085`*^9, 3.685807878434765*^9, 
  3.6858118551865163`*^9, 3.6858121187319283`*^9, 3.6858122337144804`*^9, 
  3.6858125272081814`*^9, 3.6858130477179575`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SqrtBox[
      FractionBox["5", "2"]], "2"]}], ",", 
   FractionBox[
    SqrtBox[
     FractionBox["5", "6"]], "2"], ",", 
   FractionBox[
    SqrtBox[
     FractionBox["5", "3"]], "4"], ",", 
   FractionBox["1", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.6857996227408085`*^9, 3.685807878434765*^9, 
  3.6858118551865163`*^9, 3.6858121187319283`*^9, 3.6858122337144804`*^9, 
  3.6858125272081814`*^9, 3.68581304772246*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "2"]], "2"]}], 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], 
      FractionBox["1", "2"]},
     {
      FractionBox[
       SqrtBox[
        FractionBox["5", "6"]], "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox[
       SqrtBox["3"], "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]]},
     {
      FractionBox[
       SqrtBox[
        FractionBox["5", "3"]], "4"], 
      SqrtBox[
       FractionBox["2", "3"]], "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]]},
     {
      FractionBox["1", "4"], "0", "0", 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6857996227408085`*^9, 3.685807878434765*^9, 
  3.6858118551865163`*^9, 3.6858121187319283`*^9, 3.6858122337144804`*^9, 
  3.6858125272081814`*^9, 3.685813047723961*^9}],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{3.6857996227408085`*^9, 3.685807878434765*^9, 
  3.6858118551865163`*^9, 3.6858121187319283`*^9, 3.6858122337144804`*^9, 
  3.6858125272081814`*^9, 3.6858130477259617`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "2"]], "2"]}], 
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]]},
     {
      FractionBox[
       SqrtBox[
        FractionBox["5", "6"]], "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["5", "6"], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"6", " ", 
         SqrtBox["2"]}]]}]},
     {
      FractionBox[
       SqrtBox[
        FractionBox["5", "3"]], "4"], 
      SqrtBox[
       FractionBox["2", "3"]], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["2"], "3"]}], 
      RowBox[{"-", 
       FractionBox["1", "12"]}]},
     {
      FractionBox["1", "4"], "0", "0", 
      FractionBox[
       SqrtBox["15"], "4"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6857996227408085`*^9, 3.685807878434765*^9, 
  3.6858118551865163`*^9, 3.6858121187319283`*^9, 3.6858122337144804`*^9, 
  3.6858125272081814`*^9, 3.685813047728965*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6857996227408085`*^9, 3.685807878434765*^9, 
  3.6858118551865163`*^9, 3.6858121187319283`*^9, 3.6858122337144804`*^9, 
  3.6858125272081814`*^9, 3.685813047730965*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.6857996227408085`*^9, 3.685807878434765*^9, 
  3.6858118551865163`*^9, 3.6858121187319283`*^9, 3.6858122337144804`*^9, 
  3.6858125272081814`*^9, 3.6858130477329664`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "g_B1", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MB1", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisE", ",", 
         RowBox[{"c", "-", "b"}]}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisE", ",", 
         RowBox[{"d", "-", "b"}]}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisE", ",", 
         RowBox[{"f", "-", "b"}]}], "]"}]}], "}"}]}], " ", ";", 
    RowBox[{"MB1", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"MB1N", "=", 
    RowBox[{"Normalize", "[", 
     RowBox[{
      RowBox[{"NullSpace", "[", "MB1", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MB1final", "=", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"MB1N", ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MB1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MB1", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MB1", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], "]"}]}], ";", 
    RowBox[{"MB1final", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"Det", "[", "MB1final", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GB1", "=", 
     RowBox[{
      RowBox[{"MB1final", ".", 
       RowBox[{"Inverse", "[", "M3", "]"}]}], "//", "FullSimplify"}]}], ";", 
    RowBox[{"GB1", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GB1", ".", 
      RowBox[{"Transpose", "[", "GB1", "]"}]}], "//", "FullSimplify"}], "//", 
    "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Det", "[", "GB1", "]"}], "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.6857993751262665`*^9, 3.6857994639198875`*^9}, {
  3.6857996390836535`*^9, 3.6857996944855733`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox[
       SqrtBox["3"], "2"], "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      SqrtBox[
       FractionBox["2", "3"]], "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]], 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6857996985245695`*^9, 3.685807878491305*^9, 
  3.6858118552380486`*^9, 3.6858121188097157`*^9, 3.685812233814047*^9, 
  3.6858125273064036`*^9, 3.6858130478547487`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SqrtBox[
     FractionBox["5", "2"]], "2"], ",", 
   FractionBox[
    SqrtBox[
     FractionBox["5", "6"]], "2"], ",", 
   FractionBox[
    SqrtBox[
     FractionBox["5", "3"]], "4"], ",", 
   FractionBox["1", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.6857996985245695`*^9, 3.685807878491305*^9, 
  3.6858118552380486`*^9, 3.6858121188097157`*^9, 3.685812233814047*^9, 
  3.6858125273064036`*^9, 3.685813047859251*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {
      FractionBox[
       SqrtBox[
        FractionBox["5", "6"]], "2"], 
      FractionBox[
       SqrtBox["3"], "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]]},
     {
      FractionBox[
       SqrtBox[
        FractionBox["5", "3"]], "4"], "0", 
      SqrtBox[
       FractionBox["2", "3"]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]]},
     {
      FractionBox["1", "4"], "0", "0", 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6857996985245695`*^9, 3.685807878491305*^9, 
  3.6858118552380486`*^9, 3.6858121188097157`*^9, 3.685812233814047*^9, 
  3.6858125273064036`*^9, 3.6858130478617516`*^9}],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{3.6857996985245695`*^9, 3.685807878491305*^9, 
  3.6858118552380486`*^9, 3.6858121188097157`*^9, 3.685812233814047*^9, 
  3.6858125273064036`*^9, 3.6858130478637533`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]]}]},
     {
      FractionBox[
       SqrtBox[
        FractionBox["5", "6"]], "2"], 
      FractionBox[
       SqrtBox["3"], "2"], 
      RowBox[{"-", 
       FractionBox["1", "6"]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"6", " ", 
         SqrtBox["2"]}]]}]},
     {
      FractionBox[
       SqrtBox[
        FractionBox["5", "3"]], "4"], "0", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["2"]}], "3"], 
      RowBox[{"-", 
       FractionBox["1", "12"]}]},
     {
      FractionBox["1", "4"], "0", "0", 
      FractionBox[
       SqrtBox["15"], "4"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6857996985245695`*^9, 3.685807878491305*^9, 
  3.6858118552380486`*^9, 3.6858121188097157`*^9, 3.685812233814047*^9, 
  3.6858125273064036`*^9, 3.685813047865254*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6857996985245695`*^9, 3.685807878491305*^9, 
  3.6858118552380486`*^9, 3.6858121188097157`*^9, 3.685812233814047*^9, 
  3.6858125273064036`*^9, 3.685813047867255*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.6857996985245695`*^9, 3.685807878491305*^9, 
  3.6858118552380486`*^9, 3.6858121188097157`*^9, 3.685812233814047*^9, 
  3.6858125273064036`*^9, 3.6858130478692565`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"determining", " ", "the", " ", "SU", 
    RowBox[{"(", "2", ")"}], " ", "components", " ", "via", " ", "Van", " ", 
    RowBox[{"Elfrinkhof", "'"}], "s", " ", "formula"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "gB6", " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"AGB6", "=", 
    RowBox[{
     RowBox[{"Asc", "[", "GB6", "]"}], "//", "FullSimplify"}]}], ";", " ", 
   RowBox[{"AGB6", "//", "MatrixForm", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"associate", " ", "matrix"}], " ", "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6857998096824255`*^9, 3.685799923184944*^9}, {
  3.685809709544732*^9, 3.6858097098377247`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       SqrtBox["3"], "8"], 
      FractionBox["1", "8"], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "8"]}], 
      FractionBox["1", "8"]},
     {
      RowBox[{"-", 
       FractionBox["3", "8"]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "8"]}], 
      FractionBox["3", "8"], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "8"]}]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "8"]}], 
      RowBox[{"-", 
       FractionBox["1", "8"]}], 
      FractionBox[
       SqrtBox["3"], "8"], 
      RowBox[{"-", 
       FractionBox["1", "8"]}]},
     {
      FractionBox["3", "8"], 
      FractionBox[
       SqrtBox["3"], "8"], 
      RowBox[{"-", 
       FractionBox["3", "8"]}], 
      FractionBox[
       SqrtBox["3"], "8"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6857998637363386`*^9, 3.68579987898042*^9}, 
   3.6858078785838637`*^9, 3.685811855325108*^9, 3.6858121189057837`*^9, 
   3.685812233910611*^9, 3.685812527402466*^9, 3.685813047987795*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "As", " ", "long", " ", "as", " ", "the", " ", "first", " ", "line", " ", 
    "of", " ", "this", " ", "matrix", " ", "has", " ", "a", " ", "non"}], "-", 
   RowBox[{"zero", " ", "entry", " ", "we", " ", "can", " ", "copy"}], "-", 
   RowBox[{
   "paste", " ", "the", " ", "algorithm", " ", "from", " ", "the", " ", 
    "main", " ", 
    RowBox[{"text", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KGB6", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"AGB6", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGB6", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGB6", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGB6", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "4"}], "]"}], "]"}], "^", "2"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6631676528503714`*^9, 3.6631677386557493`*^9}, {
   3.6645270571054697`*^9, 3.664527072088934*^9}, {3.665614494998166*^9, 
   3.6656145245153294`*^9}, {3.6658480725831213`*^9, 3.665848078535117*^9}, 
   3.665857363595948*^9, {3.6857999887767615`*^9, 3.685800002256135*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pGB6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGB6", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "KGB6"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qGB6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGB6", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", "KGB6"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rGB6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGB6", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], "/", "KGB6"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sGB6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGB6", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "4"}], "]"}], "]"}], "/", "KGB6"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aGB6", "=", "KGB6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bGB6", "=", 
   RowBox[{
    RowBox[{"KGB6", " ", 
     RowBox[{
      RowBox[{"AGB6", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGB6", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cGB6", "=", 
   RowBox[{
    RowBox[{"KGB6", " ", 
     RowBox[{
      RowBox[{"AGB6", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGB6", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dGB6", "=", 
   RowBox[{
    RowBox[{"KGB6", " ", 
     RowBox[{
      RowBox[{"AGB6", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGB6", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.665615251506381*^9, 3.6656152790234194`*^9}, {
  3.6656154663300877`*^9, 3.6656154948940773`*^9}, {3.6658478433658447`*^9, 
  3.6658479082557335`*^9}, {3.665848031092455*^9, 3.6658480638999643`*^9}, {
  3.665857367921686*^9, 3.6658573747582145`*^9}, {3.6858000052901134`*^9, 
  3.6858000472012663`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"operations", " ", "to", " ", "figure", " ", "out", " ", "if", " ", 
   RowBox[{"we", "'"}], "re", " ", "doing", " ", "everything", " ", "right"}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6631681359281716`*^9, 3.663168149505617*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aGB6", "^", "2"}], "+", 
   RowBox[{"bGB6", "^", "2"}], "+", 
   RowBox[{"cGB6", "^", "2"}], "+", 
   RowBox[{"dGB6", "^", "2"}]}], " ", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6631679432651415`*^9, 3.6631679669836783`*^9}, {
  3.6645273806229696`*^9, 3.664527384209398*^9}, {3.6645278041776977`*^9, 
  3.664527807672842*^9}, {3.6858000576874685`*^9, 3.6858000634076567`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679676157656`*^9, 3.663171592106234*^9, 3.6641171217547503`*^9, 
   3.664130147471428*^9, 3.664265152667672*^9, 3.6643540106916404`*^9, 
   3.664527808566894*^9, 3.6645409301346455`*^9, 3.6645411394430943`*^9, 
   3.665614801029729*^9, 3.6656941258698864`*^9, 3.6657704904322224`*^9, 
   3.665848010829975*^9, 3.665848082358245*^9, 3.6658573792115564`*^9, 
   3.6658586387329593`*^9, 3.6658590747362585`*^9, 3.6658596400936484`*^9, 
   3.6658601150677013`*^9, 3.665861149672407*^9, 3.665862996268895*^9, 
   3.66586959818274*^9, 3.66586965019248*^9, 3.665869845901208*^9, 
   3.6658699940151367`*^9, 3.665873838856782*^9, 3.665874312169141*^9, 
   3.6658743687346644`*^9, 3.665907878013389*^9, 3.666193364188967*^9, 
   3.666854790169672*^9, 3.6668732531620607`*^9, 3.666873354388668*^9, 
   3.6683811039544263`*^9, 3.6759478616014404`*^9, 3.6759897643331375`*^9, 
   3.67657993734344*^9, 3.6770298282383327`*^9, 3.6770338085620575`*^9, 
   3.677219372853804*^9, {3.6773343859742603`*^9, 3.6773344112371387`*^9}, 
   3.6773351678277864`*^9, 3.677404082606493*^9, 3.6774042342057*^9, 
   3.677404335741769*^9, 3.6774119438991556`*^9, 3.6774122149204984`*^9, 
   3.6778400052820277`*^9, 3.6779303271804824`*^9, 3.685798402349642*^9, {
   3.6858000642381268`*^9, 3.685800072206159*^9}, 3.6858078786524105`*^9, 
   3.6858118553696356`*^9, 3.6858121189378023`*^9, 3.685812233941496*^9, 
   3.685812527432486*^9, 3.6858130481688385`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pGB6", "^", "2"}], "+", 
   RowBox[{"qGB6", "^", "2"}], "+", 
   RowBox[{"rGB6", "^", "2"}], "+", 
   RowBox[{"sGB6", "^", "2"}]}], " ", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6631679748742833`*^9, 3.6631679805346584`*^9}, {
  3.664527810117049*^9, 3.6645278148954053`*^9}, {3.685800077039246*^9, 
  3.6858000826306543`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679850897264`*^9, 3.663171592120243*^9, 3.66411712179778*^9, 
   3.664130147487054*^9, 3.6642651526826816`*^9, 3.664354010707266*^9, 
   3.664527815836325*^9, 3.6645409309121637`*^9, 3.6645411394661107`*^9, 
   3.6656148020454087`*^9, 3.6656941258855133`*^9, 3.6657704904478493`*^9, 
   3.6658480115383606`*^9, 3.6658480830483837`*^9, 3.6658573799928446`*^9, 
   3.6658586387449713`*^9, 3.665859074748269*^9, 3.6658596401076574`*^9, 
   3.6658601150837116`*^9, 3.665861149688033*^9, 3.665862996302159*^9, 
   3.6658695981937475`*^9, 3.665869650202487*^9, 3.6658698466937327`*^9, 
   3.6658699940301466`*^9, 3.6658738393255806`*^9, 3.665874312184765*^9, 
   3.6658743687346644`*^9, 3.665907878029014*^9, 3.6661933642045946`*^9, 
   3.6668547901852975`*^9, 3.6668732531740685`*^9, 3.666873354404294*^9, 
   3.6683811047513437`*^9, 3.675947861613448*^9, 3.675989764353655*^9, 
   3.6765799373579507`*^9, 3.677029828251842*^9, 3.677033808581071*^9, 
   3.6772193728694277`*^9, {3.677334386100918*^9, 3.6773344112566032`*^9}, 
   3.6773351678437996`*^9, 3.67740408262212*^9, 3.677404234221326*^9, 
   3.6774043357573943`*^9, 3.6774119439147806`*^9, 3.677412214936124*^9, 
   3.677840005316949*^9, 3.677930327198495*^9, 3.685798402367152*^9, 
   3.6858000835100756`*^9, 3.6858078786804285`*^9, 3.685811855388649*^9, 
   3.6858121189543133`*^9, 3.6858122339590025`*^9, 3.6858125274489975`*^9, 
   3.6858130483143687`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"aGB6", " ", "pGB6"}], ",", 
        RowBox[{"aGB6", " ", "qGB6"}], ",", 
        RowBox[{"aGB6", " ", "rGB6"}], ",", 
        RowBox[{"aGB6", " ", "sGB6"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"bGB6", " ", "pGB6"}], ",", 
        RowBox[{"bGB6", " ", "qGB6"}], ",", 
        RowBox[{"bGB6", " ", "rGB6"}], ",", 
        RowBox[{"bGB6", " ", "sGB6"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cGB6", " ", "pGB6"}], " ", ",", 
        RowBox[{"cGB6", " ", "qGB6"}], ",", 
        RowBox[{"cGB6", " ", "rGB6"}], ",", 
        RowBox[{"cGB6", " ", "sGB6"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dGB6", " ", "pGB6"}], ",", 
        RowBox[{"dGB6", " ", "qGB6"}], ",", 
        RowBox[{"dGB6", " ", "rGB6"}], ",", 
        RowBox[{"dGB6", " ", "sGB6"}]}], "}"}]}], "}"}], "-", "AGB6"}], "//", 
   "FullSimplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.6631679897403784`*^9, 3.6631681278586845`*^9}, {
  3.664527819280867*^9, 3.6645278655677943`*^9}, {3.6858000859599805`*^9, 
  3.6858001349748874`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.663168128803233*^9, 3.663171592133252*^9, 3.6641171222620897`*^9, 
   3.6641301479558263`*^9, 3.664265153123975*^9, 3.6643540111303234`*^9, 
   3.6645278662414927`*^9, 3.6645409315986214`*^9, 3.6645411394921274`*^9, 
   3.665614807201928*^9, 3.665694125994893*^9, 3.665770490572854*^9, 
   3.6658480123224564`*^9, 3.6658480837523794`*^9, 3.6658573806647577`*^9, 
   3.665858638755973*^9, 3.6658590747622747`*^9, 3.6658596401206665`*^9, 
   3.665860115097721*^9, 3.665861149703659*^9, 3.6658629963177905`*^9, 
   3.665869598204755*^9, 3.665869650212494*^9, 3.6658698474612474`*^9, 
   3.6658699940431547`*^9, 3.6658738463950815`*^9, 3.6658743122003913`*^9, 
   3.66587436875029*^9, 3.6659078780446405`*^9, 3.6661933642202196`*^9, 
   3.666854790200924*^9, 3.6668732531870775`*^9, 3.666873354419919*^9, 
   3.668381105579509*^9, 3.675947861626477*^9, 3.675989764374668*^9, 
   3.676579937372961*^9, 3.6770298282661233`*^9, 3.6770338085995827`*^9, 
   3.677219372885056*^9, {3.67733438621408*^9, 3.677334411613437*^9}, 
   3.6773351678649836`*^9, 3.677404082637754*^9, 3.677404234549467*^9, 
   3.6774043357573943`*^9, 3.6774119443054247`*^9, 3.6774122149517493`*^9, 
   3.677840005743243*^9, 3.6779303276222973`*^9, 3.68579840277042*^9, 
   3.685800135967379*^9, 3.6858078787124505`*^9, 3.6858118554106636`*^9, 
   3.6858121189713244`*^9, 3.6858122339770145`*^9, 3.6858125274660077`*^9, 
   3.685813048346195*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GB6P", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"aGB6", " ", 
       RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "bGB6", " ", 
       RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
      RowBox[{"I", " ", "cGB6", " ", 
       RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "dGB6", " ", 
       RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
    "Simplify"}]}], ";", 
  RowBox[{"GB6P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GB6M", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pGB6", " ", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "qGB6", " ", 
         RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
        RowBox[{"I", " ", "rGB6", " ", 
         RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "sGB6", " ", 
         RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
      "Conjugate"}], "//", "Transpose"}], "//", "Simplify"}]}], ";", 
  RowBox[{"GB6M", "//", "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.6645272538750257`*^9, 3.664527300285734*^9}, {
  3.666873286911358*^9, 3.66687329133572*^9}, {3.6858004524125724`*^9, 
  3.685800484923828*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["2"], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["6"]}]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "+", 
           SqrtBox["3"]}], ")"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}]},
     {
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["2"], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["6"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["2"], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["6"]}]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.664527304560256*^9, 3.664540933543917*^9, 3.664541139518145*^9, 
   3.6656148230621295`*^9, 3.665694126026145*^9, 3.665770490604107*^9, 
   3.6658480865503235`*^9, 3.665857898557767*^9, 3.6658586387699823`*^9, 
   3.6658590747772856`*^9, 3.6658596401406803`*^9, 3.665860115117734*^9, 
   3.665861149734911*^9, 3.665862996333415*^9, 3.6658695982177625`*^9, 
   3.665869650261526*^9, 3.6658698514269323`*^9, 3.6658699940611677`*^9, 
   3.665873846707597*^9, 3.6658743122316427`*^9, 3.6658743687659163`*^9, 
   3.6659078780602665`*^9, 3.66619336424986*^9, 3.666854790232182*^9, 
   3.6668732532070904`*^9, 3.6668732961961346`*^9, 3.666873354435544*^9, 
   3.668381113001792*^9, 3.6759478616815023`*^9, 3.675989764474516*^9, 
   3.6765799374179907`*^9, 3.6770298283065414`*^9, 3.6770338086180944`*^9, 
   3.677219372900687*^9, {3.677334386243107*^9, 3.6773344116674795`*^9}, 
   3.6773351678844986`*^9, 3.67740408265337*^9, 3.677404234580718*^9, 
   3.6774043357730207`*^9, 3.6774119443523026`*^9, 3.6774122149673758`*^9, 
   3.6778400057986465`*^9, 3.6779303276768413`*^9, 3.6857984028635144`*^9, 
   3.6858004880537024`*^9, 3.6858078787499743`*^9, 3.6858118554341793`*^9, 
   3.685812118988844*^9, 3.6858122339946113`*^9, 3.685812527482518*^9, 
   3.685813048369212*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", "+", 
         SqrtBox["3"]}], 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", "+", 
        SqrtBox["3"]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.664527304560256*^9, 3.664540933543917*^9, 3.664541139518145*^9, 
   3.6656148230621295`*^9, 3.665694126026145*^9, 3.665770490604107*^9, 
   3.6658480865503235`*^9, 3.665857898557767*^9, 3.6658586387699823`*^9, 
   3.6658590747772856`*^9, 3.6658596401406803`*^9, 3.665860115117734*^9, 
   3.665861149734911*^9, 3.665862996333415*^9, 3.6658695982177625`*^9, 
   3.665869650261526*^9, 3.6658698514269323`*^9, 3.6658699940611677`*^9, 
   3.665873846707597*^9, 3.6658743122316427`*^9, 3.6658743687659163`*^9, 
   3.6659078780602665`*^9, 3.66619336424986*^9, 3.666854790232182*^9, 
   3.6668732532070904`*^9, 3.6668732961961346`*^9, 3.666873354435544*^9, 
   3.668381113001792*^9, 3.6759478616815023`*^9, 3.675989764474516*^9, 
   3.6765799374179907`*^9, 3.6770298283065414`*^9, 3.6770338086180944`*^9, 
   3.677219372900687*^9, {3.677334386243107*^9, 3.6773344116674795`*^9}, 
   3.6773351678844986`*^9, 3.67740408265337*^9, 3.677404234580718*^9, 
   3.6774043357730207`*^9, 3.6774119443523026`*^9, 3.6774122149673758`*^9, 
   3.6778400057986465`*^9, 3.6779303276768413`*^9, 3.6857984028635144`*^9, 
   3.6858004880537024`*^9, 3.6858078787499743`*^9, 3.6858118554341793`*^9, 
   3.685812118988844*^9, 3.6858122339946113`*^9, 3.685812527482518*^9, 
   3.685813048374628*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "gB4", " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"AGB4", "=", 
    RowBox[{
     RowBox[{"Asc", "[", "GB4", "]"}], "//", "FullSimplify"}]}], ";", " ", 
   RowBox[{"AGB4", "//", "MatrixForm", " "}]}]}]], "Input",
 CellChangeTimes->{{3.6857998096824255`*^9, 3.685799923184944*^9}, {
  3.6858005532663927`*^9, 3.6858005719939375`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "16"], " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox["1", "16"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "16"]}], " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox["1", "16"]}]},
     {
      RowBox[{"-", 
       FractionBox["3", "16"]}], 
      RowBox[{
       FractionBox["1", "16"], " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}], ")"}]}], 
      FractionBox["3", "16"], 
      RowBox[{
       FractionBox["1", "16"], " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "16"]}], " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SqrtBox["5"]}], ")"}]}], 
      FractionBox["1", "16"], 
      RowBox[{
       FractionBox["1", "16"], " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SqrtBox["5"]}], ")"}]}], 
      FractionBox["1", "16"]},
     {
      FractionBox["3", "16"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "16"]}], " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox["3", "16"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "16"]}], " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6857998637363386`*^9, 3.68579987898042*^9}, 
   3.6858005660702877`*^9, 3.6858078788495407`*^9, 3.685811855505226*^9, 
   3.6858121190083494`*^9, 3.6858122340131235`*^9, 3.685812527502033*^9, 
   3.685813048398644*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "As", " ", "long", " ", "as", " ", "the", " ", "first", " ", "line", " ", 
    "of", " ", "this", " ", "matrix", " ", "has", " ", "a", " ", "non"}], "-", 
   RowBox[{"zero", " ", "entry", " ", "we", " ", "can", " ", "copy"}], "-", 
   RowBox[{
   "paste", " ", "the", " ", "algorithm", " ", "from", " ", "the", " ", 
    "main", " ", 
    RowBox[{"text", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KGB4", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"AGB4", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGB4", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGB4", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGB4", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "4"}], "]"}], "]"}], "^", "2"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6631676528503714`*^9, 3.6631677386557493`*^9}, {
   3.6645270571054697`*^9, 3.664527072088934*^9}, {3.665614494998166*^9, 
   3.6656145245153294`*^9}, {3.6658480725831213`*^9, 3.665848078535117*^9}, 
   3.665857363595948*^9, {3.6857999887767615`*^9, 3.685800002256135*^9}, {
   3.685800581842685*^9, 3.6858005916343737`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pGB4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGB4", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "KGB4"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qGB4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGB4", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", "KGB4"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rGB4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGB4", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], "/", "KGB4"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sGB4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGB4", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "4"}], "]"}], "]"}], "/", "KGB4"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aGB4", "=", "KGB4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bGB4", "=", 
   RowBox[{
    RowBox[{"KGB4", " ", 
     RowBox[{
      RowBox[{"AGB4", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGB4", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cGB4", "=", 
   RowBox[{
    RowBox[{"KGB4", " ", 
     RowBox[{
      RowBox[{"AGB4", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGB4", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dGB4", "=", 
   RowBox[{
    RowBox[{"KGB4", " ", 
     RowBox[{
      RowBox[{"AGB4", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGB4", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.665615251506381*^9, 3.6656152790234194`*^9}, {
  3.6656154663300877`*^9, 3.6656154948940773`*^9}, {3.6658478433658447`*^9, 
  3.6658479082557335`*^9}, {3.665848031092455*^9, 3.6658480638999643`*^9}, {
  3.665857367921686*^9, 3.6658573747582145`*^9}, {3.6858000052901134`*^9, 
  3.6858000472012663`*^9}, {3.6858005950116343`*^9, 3.6858006247473555`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"operations", " ", "to", " ", "figure", " ", "out", " ", "if", " ", 
   RowBox[{"we", "'"}], "re", " ", "doing", " ", "everything", " ", "right"}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6631681359281716`*^9, 3.663168149505617*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"aGB4", "^", "2"}], "+", 
   RowBox[{"bGB4", "^", "2"}], "+", 
   RowBox[{"cGB4", "^", "2"}], "+", 
   RowBox[{"dGB4", "^", "2"}]}], " ", "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pGB4", "^", "2"}], "+", 
   RowBox[{"qGB4", "^", "2"}], "+", 
   RowBox[{"rGB4", "^", "2"}], "+", 
   RowBox[{"sGB4", "^", "2"}]}], " ", "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6631679432651415`*^9, 3.6631679669836783`*^9}, {
  3.6645273806229696`*^9, 3.664527384209398*^9}, {3.6645278041776977`*^9, 
  3.664527807672842*^9}, {3.6858000576874685`*^9, 3.6858000634076567`*^9}, {
  3.6858006380652213`*^9, 3.6858006568736763`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679676157656`*^9, 3.663171592106234*^9, 3.6641171217547503`*^9, 
   3.664130147471428*^9, 3.664265152667672*^9, 3.6643540106916404`*^9, 
   3.664527808566894*^9, 3.6645409301346455`*^9, 3.6645411394430943`*^9, 
   3.665614801029729*^9, 3.6656941258698864`*^9, 3.6657704904322224`*^9, 
   3.665848010829975*^9, 3.665848082358245*^9, 3.6658573792115564`*^9, 
   3.6658586387329593`*^9, 3.6658590747362585`*^9, 3.6658596400936484`*^9, 
   3.6658601150677013`*^9, 3.665861149672407*^9, 3.665862996268895*^9, 
   3.66586959818274*^9, 3.66586965019248*^9, 3.665869845901208*^9, 
   3.6658699940151367`*^9, 3.665873838856782*^9, 3.665874312169141*^9, 
   3.6658743687346644`*^9, 3.665907878013389*^9, 3.666193364188967*^9, 
   3.666854790169672*^9, 3.6668732531620607`*^9, 3.666873354388668*^9, 
   3.6683811039544263`*^9, 3.6759478616014404`*^9, 3.6759897643331375`*^9, 
   3.67657993734344*^9, 3.6770298282383327`*^9, 3.6770338085620575`*^9, 
   3.677219372853804*^9, {3.6773343859742603`*^9, 3.6773344112371387`*^9}, 
   3.6773351678277864`*^9, 3.677404082606493*^9, 3.6774042342057*^9, 
   3.677404335741769*^9, 3.6774119438991556`*^9, 3.6774122149204984`*^9, 
   3.6778400052820277`*^9, 3.6779303271804824`*^9, 3.685798402349642*^9, {
   3.6858000642381268`*^9, 3.685800072206159*^9}, 3.6858006595605574`*^9, 
   3.6858078788930693`*^9, 3.6858118555422516`*^9, 3.685812119037854*^9, 
   3.685812234042142*^9, 3.6858125275320525`*^9, 3.6858130485745077`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679676157656`*^9, 3.663171592106234*^9, 3.6641171217547503`*^9, 
   3.664130147471428*^9, 3.664265152667672*^9, 3.6643540106916404`*^9, 
   3.664527808566894*^9, 3.6645409301346455`*^9, 3.6645411394430943`*^9, 
   3.665614801029729*^9, 3.6656941258698864`*^9, 3.6657704904322224`*^9, 
   3.665848010829975*^9, 3.665848082358245*^9, 3.6658573792115564`*^9, 
   3.6658586387329593`*^9, 3.6658590747362585`*^9, 3.6658596400936484`*^9, 
   3.6658601150677013`*^9, 3.665861149672407*^9, 3.665862996268895*^9, 
   3.66586959818274*^9, 3.66586965019248*^9, 3.665869845901208*^9, 
   3.6658699940151367`*^9, 3.665873838856782*^9, 3.665874312169141*^9, 
   3.6658743687346644`*^9, 3.665907878013389*^9, 3.666193364188967*^9, 
   3.666854790169672*^9, 3.6668732531620607`*^9, 3.666873354388668*^9, 
   3.6683811039544263`*^9, 3.6759478616014404`*^9, 3.6759897643331375`*^9, 
   3.67657993734344*^9, 3.6770298282383327`*^9, 3.6770338085620575`*^9, 
   3.677219372853804*^9, {3.6773343859742603`*^9, 3.6773344112371387`*^9}, 
   3.6773351678277864`*^9, 3.677404082606493*^9, 3.6774042342057*^9, 
   3.677404335741769*^9, 3.6774119438991556`*^9, 3.6774122149204984`*^9, 
   3.6778400052820277`*^9, 3.6779303271804824`*^9, 3.685798402349642*^9, {
   3.6858000642381268`*^9, 3.685800072206159*^9}, 3.6858006595605574`*^9, 
   3.6858078788930693`*^9, 3.6858118555422516`*^9, 3.685812119037854*^9, 
   3.685812234042142*^9, 3.6858125275320525`*^9, 3.6858130485780087`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"aGB4", " ", "pGB4"}], ",", 
        RowBox[{"aGB4", " ", "qGB4"}], ",", 
        RowBox[{"aGB4", " ", "rGB4"}], ",", 
        RowBox[{"aGB4", " ", "sGB4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"bGB4", " ", "pGB4"}], ",", 
        RowBox[{"bGB4", " ", "qGB4"}], ",", 
        RowBox[{"bGB4", " ", "rGB4"}], ",", 
        RowBox[{"bGB4", " ", "sGB4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cGB4", " ", "pGB4"}], " ", ",", 
        RowBox[{"cGB4", " ", "qGB4"}], ",", 
        RowBox[{"cGB4", " ", "rGB4"}], ",", 
        RowBox[{"cGB4", " ", "sGB4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dGB4", " ", "pGB4"}], ",", 
        RowBox[{"dGB4", " ", "qGB4"}], ",", 
        RowBox[{"dGB4", " ", "rGB4"}], ",", 
        RowBox[{"dGB4", " ", "sGB4"}]}], "}"}]}], "}"}], "-", "AGB4"}], "//", 
   "FullSimplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.6631679897403784`*^9, 3.6631681278586845`*^9}, {
  3.664527819280867*^9, 3.6645278655677943`*^9}, {3.6858000859599805`*^9, 
  3.6858001349748874`*^9}, {3.685800668265951*^9, 3.685800710824494*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.663168128803233*^9, 3.663171592133252*^9, 3.6641171222620897`*^9, 
   3.6641301479558263`*^9, 3.664265153123975*^9, 3.6643540111303234`*^9, 
   3.6645278662414927`*^9, 3.6645409315986214`*^9, 3.6645411394921274`*^9, 
   3.665614807201928*^9, 3.665694125994893*^9, 3.665770490572854*^9, 
   3.6658480123224564`*^9, 3.6658480837523794`*^9, 3.6658573806647577`*^9, 
   3.665858638755973*^9, 3.6658590747622747`*^9, 3.6658596401206665`*^9, 
   3.665860115097721*^9, 3.665861149703659*^9, 3.6658629963177905`*^9, 
   3.665869598204755*^9, 3.665869650212494*^9, 3.6658698474612474`*^9, 
   3.6658699940431547`*^9, 3.6658738463950815`*^9, 3.6658743122003913`*^9, 
   3.66587436875029*^9, 3.6659078780446405`*^9, 3.6661933642202196`*^9, 
   3.666854790200924*^9, 3.6668732531870775`*^9, 3.666873354419919*^9, 
   3.668381105579509*^9, 3.675947861626477*^9, 3.675989764374668*^9, 
   3.676579937372961*^9, 3.6770298282661233`*^9, 3.6770338085995827`*^9, 
   3.677219372885056*^9, {3.67733438621408*^9, 3.677334411613437*^9}, 
   3.6773351678649836`*^9, 3.677404082637754*^9, 3.677404234549467*^9, 
   3.6774043357573943`*^9, 3.6774119443054247`*^9, 3.6774122149517493`*^9, 
   3.677840005743243*^9, 3.6779303276222973`*^9, 3.68579840277042*^9, 
   3.685800135967379*^9, 3.685800713013522*^9, 3.6858078789436035`*^9, 
   3.685811855563265*^9, 3.6858121190558667`*^9, 3.685812234060653*^9, 
   3.6858125275506086`*^9, 3.6858130486828237`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GB4P", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"aGB4", " ", 
       RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "bGB4", " ", 
       RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
      RowBox[{"I", " ", "cGB4", " ", 
       RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "dGB4", " ", 
       RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"GB4P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GB4M", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pGB4", " ", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "qGB4", " ", 
         RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
        RowBox[{"I", " ", "rGB4", " ", 
         RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "sGB4", " ", 
         RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
      "Conjugate"}], "//", "Transpose"}], "//", "FullSimplify"}]}], ";", 
  RowBox[{"GB4M", "//", "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.6645272538750257`*^9, 3.664527300285734*^9}, {
  3.666873286911358*^9, 3.66687329133572*^9}, {3.6858004524125724`*^9, 
  3.685800484923828*^9}, {3.685800715449169*^9, 3.6858007354011993`*^9}, {
  3.685812501313901*^9, 3.685812504697752*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"3", " ", "#1"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "#1"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}]},
     {
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"3", " ", "#1"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"3", " ", "#1"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.664527304560256*^9, 3.664540933543917*^9, 3.664541139518145*^9, 
   3.6656148230621295`*^9, 3.665694126026145*^9, 3.665770490604107*^9, 
   3.6658480865503235`*^9, 3.665857898557767*^9, 3.6658586387699823`*^9, 
   3.6658590747772856`*^9, 3.6658596401406803`*^9, 3.665860115117734*^9, 
   3.665861149734911*^9, 3.665862996333415*^9, 3.6658695982177625`*^9, 
   3.665869650261526*^9, 3.6658698514269323`*^9, 3.6658699940611677`*^9, 
   3.665873846707597*^9, 3.6658743122316427`*^9, 3.6658743687659163`*^9, 
   3.6659078780602665`*^9, 3.66619336424986*^9, 3.666854790232182*^9, 
   3.6668732532070904`*^9, 3.6668732961961346`*^9, 3.666873354435544*^9, 
   3.668381113001792*^9, 3.6759478616815023`*^9, 3.675989764474516*^9, 
   3.6765799374179907`*^9, 3.6770298283065414`*^9, 3.6770338086180944`*^9, 
   3.677219372900687*^9, {3.677334386243107*^9, 3.6773344116674795`*^9}, 
   3.6773351678844986`*^9, 3.67740408265337*^9, 3.677404234580718*^9, 
   3.6774043357730207`*^9, 3.6774119443523026`*^9, 3.6774122149673758`*^9, 
   3.6778400057986465`*^9, 3.6779303276768413`*^9, 3.6857984028635144`*^9, 
   3.6858004880537024`*^9, 3.685800738138173*^9, 3.685807878974123*^9, 
   3.685811855581777*^9, 3.685812119073378*^9, 3.685812234078166*^9, {
   3.6858125064498568`*^9, 3.68581252756812*^9}, 3.685813048707842*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}]}], "+", 
         SqrtBox[
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["5"]}], ")"}]}]]}], ")"}]}], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", "+", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}], "+", 
        SqrtBox["15"]}], 
       RowBox[{"6", "+", 
        RowBox[{"2", " ", 
         SqrtBox["5"]}]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}], "+", 
         SqrtBox["15"]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["5"]}], ")"}]}]]}], 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}]}], "+", 
         SqrtBox[
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["5"]}], ")"}]}]]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.664527304560256*^9, 3.664540933543917*^9, 3.664541139518145*^9, 
   3.6656148230621295`*^9, 3.665694126026145*^9, 3.665770490604107*^9, 
   3.6658480865503235`*^9, 3.665857898557767*^9, 3.6658586387699823`*^9, 
   3.6658590747772856`*^9, 3.6658596401406803`*^9, 3.665860115117734*^9, 
   3.665861149734911*^9, 3.665862996333415*^9, 3.6658695982177625`*^9, 
   3.665869650261526*^9, 3.6658698514269323`*^9, 3.6658699940611677`*^9, 
   3.665873846707597*^9, 3.6658743122316427`*^9, 3.6658743687659163`*^9, 
   3.6659078780602665`*^9, 3.66619336424986*^9, 3.666854790232182*^9, 
   3.6668732532070904`*^9, 3.6668732961961346`*^9, 3.666873354435544*^9, 
   3.668381113001792*^9, 3.6759478616815023`*^9, 3.675989764474516*^9, 
   3.6765799374179907`*^9, 3.6770298283065414`*^9, 3.6770338086180944`*^9, 
   3.677219372900687*^9, {3.677334386243107*^9, 3.6773344116674795`*^9}, 
   3.6773351678844986`*^9, 3.67740408265337*^9, 3.677404234580718*^9, 
   3.6774043357730207`*^9, 3.6774119443523026`*^9, 3.6774122149673758`*^9, 
   3.6778400057986465`*^9, 3.6779303276768413`*^9, 3.6857984028635144`*^9, 
   3.6858004880537024`*^9, 3.685800738138173*^9, 3.685807878974123*^9, 
   3.685811855581777*^9, 3.685812119073378*^9, 3.685812234078166*^9, {
   3.6858125064498568`*^9, 3.68581252756812*^9}, 3.6858130487128444`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "gB3", " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"AGB3", "=", 
    RowBox[{
     RowBox[{"Asc", "[", "GB3", "]"}], "//", "FullSimplify"}]}], ";", " ", 
   RowBox[{"AGB3", "//", "MatrixForm", " "}]}]}]], "Input",
 CellChangeTimes->{{3.6857998096824255`*^9, 3.685799923184944*^9}, {
  3.6858005532663927`*^9, 3.6858005719939375`*^9}, {3.68580076121553*^9, 
  3.685800778183666*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["15"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "13"}], "-", 
         RowBox[{"2", " ", 
          SqrtBox["30"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SqrtBox["2"]}], "+", 
         SqrtBox["15"]}], ")"}]}], 
      FractionBox["7", "48"]},
     {
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "-", 
         RowBox[{"2", " ", 
          SqrtBox["30"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["15"]}]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox["1", "48"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "48"]}], " ", 
       SqrtBox[
        RowBox[{"23", "+", 
         RowBox[{"4", " ", 
          SqrtBox["30"]}]}]]}]},
     {
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SqrtBox["2"]}], "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox["7", "48"]}], 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["15"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{"13", "-", 
         RowBox[{"2", " ", 
          SqrtBox["30"]}]}], ")"}]}]},
     {
      RowBox[{"-", 
       FractionBox["1", "48"]}], 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SqrtBox["2"]}], "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"2", " ", 
          SqrtBox["30"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SqrtBox["2"]}], "-", 
         RowBox[{"3", " ", 
          SqrtBox["15"]}]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685800779199465*^9, 3.6858078790376663`*^9, 
  3.685811855602291*^9, 3.6858121190938916`*^9, 3.685812234098179*^9, 
  3.685812527588133*^9, 3.6858127786859207`*^9, 3.685813048739871*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "As", " ", "long", " ", "as", " ", "the", " ", "first", " ", "line", " ", 
    "of", " ", "this", " ", "matrix", " ", "has", " ", "a", " ", "non"}], "-", 
   RowBox[{"zero", " ", "entry", " ", "we", " ", "can", " ", "copy"}], "-", 
   RowBox[{
   "paste", " ", "the", " ", "algorithm", " ", "from", " ", "the", " ", 
    "main", " ", 
    RowBox[{"text", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KGB3", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"AGB3", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGB3", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGB3", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGB3", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "4"}], "]"}], "]"}], "^", "2"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6631676528503714`*^9, 3.6631677386557493`*^9}, {
   3.6645270571054697`*^9, 3.664527072088934*^9}, {3.665614494998166*^9, 
   3.6656145245153294`*^9}, {3.6658480725831213`*^9, 3.665848078535117*^9}, 
   3.665857363595948*^9, {3.6857999887767615`*^9, 3.685800002256135*^9}, {
   3.685800581842685*^9, 3.6858005916343737`*^9}, {3.6858007923530416`*^9, 
   3.685800799167719*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pGB3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGB3", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "KGB3"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qGB3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGB3", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", "KGB3"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rGB3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGB3", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], "/", "KGB3"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sGB3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGB3", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "4"}], "]"}], "]"}], "/", "KGB3"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aGB3", "=", "KGB3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bGB3", "=", 
   RowBox[{
    RowBox[{"KGB3", " ", 
     RowBox[{
      RowBox[{"AGB3", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGB3", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cGB3", "=", 
   RowBox[{
    RowBox[{"KGB3", " ", 
     RowBox[{
      RowBox[{"AGB3", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGB3", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dGB3", "=", 
   RowBox[{
    RowBox[{"KGB3", " ", 
     RowBox[{
      RowBox[{"AGB3", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGB3", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.665615251506381*^9, 3.6656152790234194`*^9}, {
  3.6656154663300877`*^9, 3.6656154948940773`*^9}, {3.6658478433658447`*^9, 
  3.6658479082557335`*^9}, {3.665848031092455*^9, 3.6658480638999643`*^9}, {
  3.665857367921686*^9, 3.6658573747582145`*^9}, {3.6858000052901134`*^9, 
  3.6858000472012663`*^9}, {3.6858005950116343`*^9, 3.6858006247473555`*^9}, {
  3.68580080406536*^9, 3.6858008303208466`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"operations", " ", "to", " ", "figure", " ", "out", " ", "if", " ", 
   RowBox[{"we", "'"}], "re", " ", "doing", " ", "everything", " ", "right"}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6631681359281716`*^9, 3.663168149505617*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"aGB3", "^", "2"}], "+", 
   RowBox[{"bGB3", "^", "2"}], "+", 
   RowBox[{"cGB3", "^", "2"}], "+", 
   RowBox[{"dGB3", "^", "2"}]}], " ", "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pGB3", "^", "2"}], "+", 
   RowBox[{"qGB3", "^", "2"}], "+", 
   RowBox[{"rGB3", "^", "2"}], "+", 
   RowBox[{"sGB3", "^", "2"}]}], " ", "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6631679432651415`*^9, 3.6631679669836783`*^9}, {
  3.6645273806229696`*^9, 3.664527384209398*^9}, {3.6645278041776977`*^9, 
  3.664527807672842*^9}, {3.6858000576874685`*^9, 3.6858000634076567`*^9}, {
  3.6858006380652213`*^9, 3.6858006568736763`*^9}, {3.685800836791298*^9, 
  3.6858008442071037`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679676157656`*^9, 3.663171592106234*^9, 3.6641171217547503`*^9, 
   3.664130147471428*^9, 3.664265152667672*^9, 3.6643540106916404`*^9, 
   3.664527808566894*^9, 3.6645409301346455`*^9, 3.6645411394430943`*^9, 
   3.665614801029729*^9, 3.6656941258698864`*^9, 3.6657704904322224`*^9, 
   3.665848010829975*^9, 3.665848082358245*^9, 3.6658573792115564`*^9, 
   3.6658586387329593`*^9, 3.6658590747362585`*^9, 3.6658596400936484`*^9, 
   3.6658601150677013`*^9, 3.665861149672407*^9, 3.665862996268895*^9, 
   3.66586959818274*^9, 3.66586965019248*^9, 3.665869845901208*^9, 
   3.6658699940151367`*^9, 3.665873838856782*^9, 3.665874312169141*^9, 
   3.6658743687346644`*^9, 3.665907878013389*^9, 3.666193364188967*^9, 
   3.666854790169672*^9, 3.6668732531620607`*^9, 3.666873354388668*^9, 
   3.6683811039544263`*^9, 3.6759478616014404`*^9, 3.6759897643331375`*^9, 
   3.67657993734344*^9, 3.6770298282383327`*^9, 3.6770338085620575`*^9, 
   3.677219372853804*^9, {3.6773343859742603`*^9, 3.6773344112371387`*^9}, 
   3.6773351678277864`*^9, 3.677404082606493*^9, 3.6774042342057*^9, 
   3.677404335741769*^9, 3.6774119438991556`*^9, 3.6774122149204984`*^9, 
   3.6778400052820277`*^9, 3.6779303271804824`*^9, 3.685798402349642*^9, {
   3.6858000642381268`*^9, 3.685800072206159*^9}, 3.6858006595605574`*^9, 
   3.685800845107909*^9, 3.685807879669084*^9, 3.685811855724371*^9, 
   3.685812119283017*^9, 3.685812234127698*^9, 3.6858125276171527`*^9, 
   3.6858128252219*^9, 3.685813048812578*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679676157656`*^9, 3.663171592106234*^9, 3.6641171217547503`*^9, 
   3.664130147471428*^9, 3.664265152667672*^9, 3.6643540106916404`*^9, 
   3.664527808566894*^9, 3.6645409301346455`*^9, 3.6645411394430943`*^9, 
   3.665614801029729*^9, 3.6656941258698864`*^9, 3.6657704904322224`*^9, 
   3.665848010829975*^9, 3.665848082358245*^9, 3.6658573792115564`*^9, 
   3.6658586387329593`*^9, 3.6658590747362585`*^9, 3.6658596400936484`*^9, 
   3.6658601150677013`*^9, 3.665861149672407*^9, 3.665862996268895*^9, 
   3.66586959818274*^9, 3.66586965019248*^9, 3.665869845901208*^9, 
   3.6658699940151367`*^9, 3.665873838856782*^9, 3.665874312169141*^9, 
   3.6658743687346644`*^9, 3.665907878013389*^9, 3.666193364188967*^9, 
   3.666854790169672*^9, 3.6668732531620607`*^9, 3.666873354388668*^9, 
   3.6683811039544263`*^9, 3.6759478616014404`*^9, 3.6759897643331375`*^9, 
   3.67657993734344*^9, 3.6770298282383327`*^9, 3.6770338085620575`*^9, 
   3.677219372853804*^9, {3.6773343859742603`*^9, 3.6773344112371387`*^9}, 
   3.6773351678277864`*^9, 3.677404082606493*^9, 3.6774042342057*^9, 
   3.677404335741769*^9, 3.6774119438991556`*^9, 3.6774122149204984`*^9, 
   3.6778400052820277`*^9, 3.6779303271804824`*^9, 3.685798402349642*^9, {
   3.6858000642381268`*^9, 3.685800072206159*^9}, 3.6858006595605574`*^9, 
   3.685800845107909*^9, 3.685807879669084*^9, 3.685811855724371*^9, 
   3.685812119283017*^9, 3.685812234127698*^9, 3.6858125276171527`*^9, 
   3.6858128252219*^9, 3.68581304881458*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"aGB3", " ", "pGB3"}], ",", 
        RowBox[{"aGB3", " ", "qGB3"}], ",", 
        RowBox[{"aGB3", " ", "rGB3"}], ",", 
        RowBox[{"aGB3", " ", "sGB3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"bGB3", " ", "pGB3"}], ",", 
        RowBox[{"bGB3", " ", "qGB3"}], ",", 
        RowBox[{"bGB3", " ", "rGB3"}], ",", 
        RowBox[{"bGB3", " ", "sGB3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cGB3", " ", "pGB3"}], " ", ",", 
        RowBox[{"cGB3", " ", "qGB3"}], ",", 
        RowBox[{"cGB3", " ", "rGB3"}], ",", 
        RowBox[{"cGB3", " ", "sGB3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dGB3", " ", "pGB3"}], ",", 
        RowBox[{"dGB3", " ", "qGB3"}], ",", 
        RowBox[{"dGB3", " ", "rGB3"}], ",", 
        RowBox[{"dGB3", " ", "sGB3"}]}], "}"}]}], "}"}], "-", "AGB3"}], "//", 
   "FullSimplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.6631679897403784`*^9, 3.6631681278586845`*^9}, {
  3.664527819280867*^9, 3.6645278655677943`*^9}, {3.6858000859599805`*^9, 
  3.6858001349748874`*^9}, {3.685800668265951*^9, 3.685800710824494*^9}, {
  3.685800848231682*^9, 3.685800890718712*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.663168128803233*^9, 3.663171592133252*^9, 3.6641171222620897`*^9, 
   3.6641301479558263`*^9, 3.664265153123975*^9, 3.6643540111303234`*^9, 
   3.6645278662414927`*^9, 3.6645409315986214`*^9, 3.6645411394921274`*^9, 
   3.665614807201928*^9, 3.665694125994893*^9, 3.665770490572854*^9, 
   3.6658480123224564`*^9, 3.6658480837523794`*^9, 3.6658573806647577`*^9, 
   3.665858638755973*^9, 3.6658590747622747`*^9, 3.6658596401206665`*^9, 
   3.665860115097721*^9, 3.665861149703659*^9, 3.6658629963177905`*^9, 
   3.665869598204755*^9, 3.665869650212494*^9, 3.6658698474612474`*^9, 
   3.6658699940431547`*^9, 3.6658738463950815`*^9, 3.6658743122003913`*^9, 
   3.66587436875029*^9, 3.6659078780446405`*^9, 3.6661933642202196`*^9, 
   3.666854790200924*^9, 3.6668732531870775`*^9, 3.666873354419919*^9, 
   3.668381105579509*^9, 3.675947861626477*^9, 3.675989764374668*^9, 
   3.676579937372961*^9, 3.6770298282661233`*^9, 3.6770338085995827`*^9, 
   3.677219372885056*^9, {3.67733438621408*^9, 3.677334411613437*^9}, 
   3.6773351678649836`*^9, 3.677404082637754*^9, 3.677404234549467*^9, 
   3.6774043357573943`*^9, 3.6774119443054247`*^9, 3.6774122149517493`*^9, 
   3.677840005743243*^9, 3.6779303276222973`*^9, 3.68579840277042*^9, 
   3.685800135967379*^9, 3.685800713013522*^9, 3.685800894368372*^9, 
   3.6858078806918764`*^9, 3.685811855942518*^9, 3.685812119328046*^9, 
   3.6858122341462116`*^9, 3.6858125276351643`*^9, 3.685812826948705*^9, 
   3.685813048856362*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GB3P", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"aGB3", " ", 
       RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "bGB3", " ", 
       RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
      RowBox[{"I", " ", "cGB3", " ", 
       RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "dGB3", " ", 
       RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
    "Simplify"}]}], ";", 
  RowBox[{"GB3P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GB3M", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pGB3", " ", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "qGB3", " ", 
         RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
        RowBox[{"I", " ", "rGB3", " ", 
         RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "sGB3", " ", 
         RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
      "Conjugate"}], "//", "Transpose"}], "//", "Simplify"}]}], ";", 
  RowBox[{"GB3M", "//", "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.6645272538750257`*^9, 3.664527300285734*^9}, {
  3.666873286911358*^9, 3.66687329133572*^9}, {3.6858004524125724`*^9, 
  3.685800484923828*^9}, {3.685800715449169*^9, 3.6858007354011993`*^9}, {
  3.685800900351502*^9, 3.6858009208555856`*^9}, {3.685809799062195*^9, 
  3.685809803226411*^9}, {3.6858129978924193`*^9, 3.6858130009806147`*^9}}],

Cell[BoxData[
 StyleBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox[
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         SqrtBox[
          RowBox[{"263", "+", 
           RowBox[{"48", " ", 
            SqrtBox["30"]}]}]]}], 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"33", "+", 
           RowBox[{"6", " ", 
            SqrtBox["30"]}]}]]}]], 
       RowBox[{
        FractionBox["1", "12"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox["30"], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"9", "-", 
               RowBox[{"66", " ", 
                SuperscriptBox["#1", "2"]}], "+", 
               SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}]}]}], 
         ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "12"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["30"], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"9", "-", 
               RowBox[{"66", " ", 
                SuperscriptBox["#1", "2"]}], "+", 
               SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}]}]}], 
         ")"}]}], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", "+", 
         SqrtBox[
          RowBox[{"263", "+", 
           RowBox[{"48", " ", 
            SqrtBox["30"]}]}]]}], 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"33", "+", 
           RowBox[{"6", " ", 
            SqrtBox["30"]}]}]]}]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  FontSize->10]], "Input",
 CellChangeTimes->{3.6859306632337856`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "12"]}], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox["30"]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"8", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["15"]}]}], 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"39", "+", 
           RowBox[{"6", " ", 
            SqrtBox["30"]}]}]]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"13", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "-", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SqrtBox["10"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"13", "+", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{"13", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}], "-", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SqrtBox["10"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"13", "+", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]], 
      RowBox[{
       RowBox[{
        FractionBox["1", "12"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox["30"]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"8", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["15"]}]}], 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"39", "+", 
           RowBox[{"6", " ", 
            SqrtBox["30"]}]}]]}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.664527304560256*^9, 3.664540933543917*^9, 3.664541139518145*^9, 
   3.6656148230621295`*^9, 3.665694126026145*^9, 3.665770490604107*^9, 
   3.6658480865503235`*^9, 3.665857898557767*^9, 3.6658586387699823`*^9, 
   3.6658590747772856`*^9, 3.6658596401406803`*^9, 3.665860115117734*^9, 
   3.665861149734911*^9, 3.665862996333415*^9, 3.6658695982177625`*^9, 
   3.665869650261526*^9, 3.6658698514269323`*^9, 3.6658699940611677`*^9, 
   3.665873846707597*^9, 3.6658743122316427`*^9, 3.6658743687659163`*^9, 
   3.6659078780602665`*^9, 3.66619336424986*^9, 3.666854790232182*^9, 
   3.6668732532070904`*^9, 3.6668732961961346`*^9, 3.666873354435544*^9, 
   3.668381113001792*^9, 3.6759478616815023`*^9, 3.675989764474516*^9, 
   3.6765799374179907`*^9, 3.6770298283065414`*^9, 3.6770338086180944`*^9, 
   3.677219372900687*^9, {3.677334386243107*^9, 3.6773344116674795`*^9}, 
   3.6773351678844986`*^9, 3.67740408265337*^9, 3.677404234580718*^9, 
   3.6774043357730207`*^9, 3.6774119443523026`*^9, 3.6774122149673758`*^9, 
   3.6778400057986465`*^9, 3.6779303276768413`*^9, 3.6857984028635144`*^9, 
   3.6858004880537024`*^9, 3.685800738138173*^9, 3.6858009227612157`*^9, 
   3.6858078808234644`*^9, 3.685809806459758*^9, 3.6858118559600286`*^9, 
   3.6858121193710756`*^9, 3.6858122341637225`*^9, 3.685812527652676*^9, 
   3.6858128389280787`*^9, 3.6858130031865263`*^9, 3.685813048893902*^9}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "gB2", " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"AGB2", "=", 
    RowBox[{
     RowBox[{"Asc", "[", "GB2", "]"}], "//", "FullSimplify"}]}], ";", " ", 
   RowBox[{"AGB2", "//", "MatrixForm", " "}]}]}]], "Input",
 CellChangeTimes->{{3.6857998096824255`*^9, 3.685799923184944*^9}, {
  3.6858005532663927`*^9, 3.6858005719939375`*^9}, {3.6858009440137353`*^9, 
  3.6858009489655256`*^9}}],

Cell[BoxData[
 StyleBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          SqrtBox["30"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["2"], "-", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          SqrtBox["15"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"13", "-", 
          RowBox[{"5", " ", 
           SqrtBox["6"]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          SqrtBox["30"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SqrtBox["2"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["6"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["2"], "-", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "-", 
          SqrtBox["15"]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox["2"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          SqrtBox["15"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "13"}], "-", 
          RowBox[{"5", " ", 
           SqrtBox["6"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          SqrtBox["30"]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["6"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["2"], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          SqrtBox["15"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          SqrtBox["30"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  FontSize->6]], "Input",
 CellChangeTimes->{3.685930657284674*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "As", " ", "long", " ", "as", " ", "the", " ", "first", " ", "line", " ", 
    "of", " ", "this", " ", "matrix", " ", "has", " ", "a", " ", "non"}], "-", 
   RowBox[{"zero", " ", "entry", " ", "we", " ", "can", " ", "copy"}], "-", 
   RowBox[{
   "paste", " ", "the", " ", "algorithm", " ", "from", " ", "the", " ", 
    "main", " ", 
    RowBox[{"text", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KGB2", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"AGB2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGB2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGB2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGB2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "4"}], "]"}], "]"}], "^", "2"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6631676528503714`*^9, 3.6631677386557493`*^9}, {
   3.6645270571054697`*^9, 3.664527072088934*^9}, {3.665614494998166*^9, 
   3.6656145245153294`*^9}, {3.6658480725831213`*^9, 3.665848078535117*^9}, 
   3.665857363595948*^9, {3.6857999887767615`*^9, 3.685800002256135*^9}, {
   3.685800581842685*^9, 3.6858005916343737`*^9}, {3.685800953630271*^9, 
   3.685800960414774*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pGB2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGB2", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "KGB2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qGB2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGB2", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", "KGB2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rGB2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGB2", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], "/", "KGB2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sGB2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGB2", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "4"}], "]"}], "]"}], "/", "KGB2"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aGB2", "=", "KGB2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bGB2", "=", 
   RowBox[{
    RowBox[{"KGB2", " ", 
     RowBox[{
      RowBox[{"AGB2", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGB2", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cGB2", "=", 
   RowBox[{
    RowBox[{"KGB2", " ", 
     RowBox[{
      RowBox[{"AGB2", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGB2", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dGB2", "=", 
   RowBox[{
    RowBox[{"KGB2", " ", 
     RowBox[{
      RowBox[{"AGB2", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGB2", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.665615251506381*^9, 3.6656152790234194`*^9}, {
  3.6656154663300877`*^9, 3.6656154948940773`*^9}, {3.6658478433658447`*^9, 
  3.6658479082557335`*^9}, {3.665848031092455*^9, 3.6658480638999643`*^9}, {
  3.665857367921686*^9, 3.6658573747582145`*^9}, {3.6858000052901134`*^9, 
  3.6858000472012663`*^9}, {3.6858005950116343`*^9, 3.6858006247473555`*^9}, {
  3.6858009650238323`*^9, 3.68580098804734*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"operations", " ", "to", " ", "figure", " ", "out", " ", "if", " ", 
   RowBox[{"we", "'"}], "re", " ", "doing", " ", "everything", " ", "right"}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6631681359281716`*^9, 3.663168149505617*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"aGB2", "^", "2"}], "+", 
   RowBox[{"bGB2", "^", "2"}], "+", 
   RowBox[{"cGB2", "^", "2"}], "+", 
   RowBox[{"dGB2", "^", "2"}]}], " ", "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pGB2", "^", "2"}], "+", 
   RowBox[{"qGB2", "^", "2"}], "+", 
   RowBox[{"rGB2", "^", "2"}], "+", 
   RowBox[{"sGB2", "^", "2"}]}], " ", "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6631679432651415`*^9, 3.6631679669836783`*^9}, {
  3.6645273806229696`*^9, 3.664527384209398*^9}, {3.6645278041776977`*^9, 
  3.664527807672842*^9}, {3.6858000576874685`*^9, 3.6858000634076567`*^9}, {
  3.6858006380652213`*^9, 3.6858006568736763`*^9}, {3.6858009940211573`*^9, 
  3.685801002029072*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679676157656`*^9, 3.663171592106234*^9, 3.6641171217547503`*^9, 
   3.664130147471428*^9, 3.664265152667672*^9, 3.6643540106916404`*^9, 
   3.664527808566894*^9, 3.6645409301346455`*^9, 3.6645411394430943`*^9, 
   3.665614801029729*^9, 3.6656941258698864`*^9, 3.6657704904322224`*^9, 
   3.665848010829975*^9, 3.665848082358245*^9, 3.6658573792115564`*^9, 
   3.6658586387329593`*^9, 3.6658590747362585`*^9, 3.6658596400936484`*^9, 
   3.6658601150677013`*^9, 3.665861149672407*^9, 3.665862996268895*^9, 
   3.66586959818274*^9, 3.66586965019248*^9, 3.665869845901208*^9, 
   3.6658699940151367`*^9, 3.665873838856782*^9, 3.665874312169141*^9, 
   3.6658743687346644`*^9, 3.665907878013389*^9, 3.666193364188967*^9, 
   3.666854790169672*^9, 3.6668732531620607`*^9, 3.666873354388668*^9, 
   3.6683811039544263`*^9, 3.6759478616014404`*^9, 3.6759897643331375`*^9, 
   3.67657993734344*^9, 3.6770298282383327`*^9, 3.6770338085620575`*^9, 
   3.677219372853804*^9, {3.6773343859742603`*^9, 3.6773344112371387`*^9}, 
   3.6773351678277864`*^9, 3.677404082606493*^9, 3.6774042342057*^9, 
   3.677404335741769*^9, 3.6774119438991556`*^9, 3.6774122149204984`*^9, 
   3.6778400052820277`*^9, 3.6779303271804824`*^9, 3.685798402349642*^9, {
   3.6858000642381268`*^9, 3.685800072206159*^9}, 3.6858006595605574`*^9, 
   3.685801002780245*^9, 3.685807882166356*^9, 3.6858118562367115`*^9, 
   3.6858121195036607`*^9, 3.6858122342143183`*^9, 3.68581252770371*^9, 
   3.6858130490492554`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679676157656`*^9, 3.663171592106234*^9, 3.6641171217547503`*^9, 
   3.664130147471428*^9, 3.664265152667672*^9, 3.6643540106916404`*^9, 
   3.664527808566894*^9, 3.6645409301346455`*^9, 3.6645411394430943`*^9, 
   3.665614801029729*^9, 3.6656941258698864`*^9, 3.6657704904322224`*^9, 
   3.665848010829975*^9, 3.665848082358245*^9, 3.6658573792115564`*^9, 
   3.6658586387329593`*^9, 3.6658590747362585`*^9, 3.6658596400936484`*^9, 
   3.6658601150677013`*^9, 3.665861149672407*^9, 3.665862996268895*^9, 
   3.66586959818274*^9, 3.66586965019248*^9, 3.665869845901208*^9, 
   3.6658699940151367`*^9, 3.665873838856782*^9, 3.665874312169141*^9, 
   3.6658743687346644`*^9, 3.665907878013389*^9, 3.666193364188967*^9, 
   3.666854790169672*^9, 3.6668732531620607`*^9, 3.666873354388668*^9, 
   3.6683811039544263`*^9, 3.6759478616014404`*^9, 3.6759897643331375`*^9, 
   3.67657993734344*^9, 3.6770298282383327`*^9, 3.6770338085620575`*^9, 
   3.677219372853804*^9, {3.6773343859742603`*^9, 3.6773344112371387`*^9}, 
   3.6773351678277864`*^9, 3.677404082606493*^9, 3.6774042342057*^9, 
   3.677404335741769*^9, 3.6774119438991556`*^9, 3.6774122149204984`*^9, 
   3.6778400052820277`*^9, 3.6779303271804824`*^9, 3.685798402349642*^9, {
   3.6858000642381268`*^9, 3.685800072206159*^9}, 3.6858006595605574`*^9, 
   3.685801002780245*^9, 3.685807882166356*^9, 3.6858118562367115`*^9, 
   3.6858121195036607`*^9, 3.6858122342143183`*^9, 3.68581252770371*^9, 
   3.685813049051757*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"aGB2", " ", "pGB2"}], ",", 
        RowBox[{"aGB2", " ", "qGB2"}], ",", 
        RowBox[{"aGB2", " ", "rGB2"}], ",", 
        RowBox[{"aGB2", " ", "sGB2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"bGB2", " ", "pGB2"}], ",", 
        RowBox[{"bGB2", " ", "qGB2"}], ",", 
        RowBox[{"bGB2", " ", "rGB2"}], ",", 
        RowBox[{"bGB2", " ", "sGB2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cGB2", " ", "pGB2"}], " ", ",", 
        RowBox[{"cGB2", " ", "qGB2"}], ",", 
        RowBox[{"cGB2", " ", "rGB2"}], ",", 
        RowBox[{"cGB2", " ", "sGB2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dGB2", " ", "pGB2"}], ",", 
        RowBox[{"dGB2", " ", "qGB2"}], ",", 
        RowBox[{"dGB2", " ", "rGB2"}], ",", 
        RowBox[{"dGB2", " ", "sGB2"}]}], "}"}]}], "}"}], "-", "AGB2"}], "//", 
   "FullSimplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.6631679897403784`*^9, 3.6631681278586845`*^9}, {
  3.664527819280867*^9, 3.6645278655677943`*^9}, {3.6858000859599805`*^9, 
  3.6858001349748874`*^9}, {3.685800668265951*^9, 3.685800710824494*^9}, {
  3.6858010057658386`*^9, 3.685801046765296*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.663168128803233*^9, 3.663171592133252*^9, 3.6641171222620897`*^9, 
   3.6641301479558263`*^9, 3.664265153123975*^9, 3.6643540111303234`*^9, 
   3.6645278662414927`*^9, 3.6645409315986214`*^9, 3.6645411394921274`*^9, 
   3.665614807201928*^9, 3.665694125994893*^9, 3.665770490572854*^9, 
   3.6658480123224564`*^9, 3.6658480837523794`*^9, 3.6658573806647577`*^9, 
   3.665858638755973*^9, 3.6658590747622747`*^9, 3.6658596401206665`*^9, 
   3.665860115097721*^9, 3.665861149703659*^9, 3.6658629963177905`*^9, 
   3.665869598204755*^9, 3.665869650212494*^9, 3.6658698474612474`*^9, 
   3.6658699940431547`*^9, 3.6658738463950815`*^9, 3.6658743122003913`*^9, 
   3.66587436875029*^9, 3.6659078780446405`*^9, 3.6661933642202196`*^9, 
   3.666854790200924*^9, 3.6668732531870775`*^9, 3.666873354419919*^9, 
   3.668381105579509*^9, 3.675947861626477*^9, 3.675989764374668*^9, 
   3.676579937372961*^9, 3.6770298282661233`*^9, 3.6770338085995827`*^9, 
   3.677219372885056*^9, {3.67733438621408*^9, 3.677334411613437*^9}, 
   3.6773351678649836`*^9, 3.677404082637754*^9, 3.677404234549467*^9, 
   3.6774043357573943`*^9, 3.6774119443054247`*^9, 3.6774122149517493`*^9, 
   3.677840005743243*^9, 3.6779303276222973`*^9, 3.68579840277042*^9, 
   3.685800135967379*^9, 3.685800713013522*^9, 3.6858010503849254`*^9, 
   3.685807885025256*^9, 3.6858118569336767`*^9, 3.685812119708796*^9, 
   3.68581223423283*^9, 3.6858125277222223`*^9, 3.685813049089281*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GB2P", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"aGB2", " ", 
       RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "bGB2", " ", 
       RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
      RowBox[{"I", " ", "cGB2", " ", 
       RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "dGB2", " ", 
       RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
    "Simplify"}]}], ";", 
  RowBox[{"GB2P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GB2M", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pGB2", " ", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "qGB2", " ", 
         RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
        RowBox[{"I", " ", "rGB2", " ", 
         RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "sGB2", " ", 
         RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
      "Conjugate"}], "//", "Transpose"}], "//", "Simplify"}]}], ";", 
  RowBox[{"GB2M", "//", "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.6645272538750257`*^9, 3.664527300285734*^9}, {
  3.666873286911358*^9, 3.66687329133572*^9}, {3.6858004524125724`*^9, 
  3.685800484923828*^9}, {3.685800715449169*^9, 3.6858007354011993`*^9}, {
  3.68580105313389*^9, 3.685801067749099*^9}, {3.6858098276152935`*^9, 
  3.6858098304220505`*^9}, {3.6858120976465073`*^9, 3.6858121018459167`*^9}}],

Cell[BoxData[
 StyleBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"29", "+", 
              RowBox[{"3", " ", 
               SqrtBox["5"]}], "-", 
              RowBox[{"10", " ", 
               SqrtBox["6"]}], "-", 
              RowBox[{"2", " ", 
               SqrtBox["30"]}]}], ")"}]}]], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox[
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"19", "-", 
               RowBox[{"3", " ", 
                SqrtBox["5"]}], "-", 
               RowBox[{"6", " ", 
                SqrtBox["6"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox["30"]}]}], ")"}]}]]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox[
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"19", "-", 
               RowBox[{"3", " ", 
                SqrtBox["5"]}], "+", 
               RowBox[{"6", " ", 
                SqrtBox["6"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox["30"]}]}], ")"}]}]]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox[
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"19", "-", 
               RowBox[{"3", " ", 
                SqrtBox["5"]}], "+", 
               RowBox[{"6", " ", 
                SqrtBox["6"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox["30"]}]}], ")"}]}]]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"29", "+", 
              RowBox[{"3", " ", 
               SqrtBox["5"]}], "-", 
              RowBox[{"10", " ", 
               SqrtBox["6"]}], "-", 
              RowBox[{"2", " ", 
               SqrtBox["30"]}]}], ")"}]}]], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox[
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"19", "-", 
               RowBox[{"3", " ", 
                SqrtBox["5"]}], "-", 
               RowBox[{"6", " ", 
                SqrtBox["6"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox["30"]}]}], ")"}]}]]}]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  FontSize->6]], "Input",
 CellChangeTimes->{3.685930647141987*^9}],

Cell[BoxData[
 StyleBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"29", "+", 
              RowBox[{"3", " ", 
               SqrtBox["5"]}], "-", 
              RowBox[{"10", " ", 
               SqrtBox["6"]}], "-", 
              RowBox[{"2", " ", 
               SqrtBox["30"]}]}], ")"}]}]]}]], "-", 
        RowBox[{
         FractionBox["1", "24"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}], "+", 
           RowBox[{"2", " ", 
            SqrtBox["30"]}]}], ")"}]}]}], 
       FractionBox[
        RowBox[{
         RowBox[{"6", " ", 
          SqrtBox["2"]}], "-", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}], "-", 
         RowBox[{"6", " ", "\[ImaginaryI]", " ", 
          SqrtBox["5"]}], "+", 
         RowBox[{"7", " ", "\[ImaginaryI]", " ", 
          SqrtBox["6"]}], "-", 
         RowBox[{"3", " ", 
          SqrtBox["10"]}]}], 
        RowBox[{"12", " ", 
         SqrtBox[
          RowBox[{"29", "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}], "-", 
           RowBox[{"10", " ", 
            SqrtBox["6"]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox["30"]}]}]]}]]},
      {
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}], "-", 
         RowBox[{"6", " ", "\[ImaginaryI]", " ", 
          SqrtBox["5"]}], "+", 
         RowBox[{"7", " ", "\[ImaginaryI]", " ", 
          SqrtBox["6"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["10"]}]}], 
        RowBox[{"12", " ", 
         SqrtBox[
          RowBox[{"29", "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}], "-", 
           RowBox[{"10", " ", 
            SqrtBox["6"]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox["30"]}]}]]}]], 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"29", "+", 
              RowBox[{"3", " ", 
               SqrtBox["5"]}], "-", 
              RowBox[{"10", " ", 
               SqrtBox["6"]}], "-", 
              RowBox[{"2", " ", 
               SqrtBox["30"]}]}], ")"}]}]]}]], "+", 
        RowBox[{
         FractionBox["1", "24"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}], "+", 
           RowBox[{"2", " ", 
            SqrtBox["30"]}]}], ")"}]}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  FontSize->7]], "Input",
 CellChangeTimes->{3.6859306504478674`*^9}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "gB1", " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"AGB1", "=", 
    RowBox[{
     RowBox[{"Asc", "[", "GB1", "]"}], "//", "FullSimplify"}]}], ";", " ", 
   RowBox[{"AGB1", "//", "MatrixForm", " "}]}]}]], "Input",
 CellChangeTimes->{{3.6857998096824255`*^9, 3.685799923184944*^9}, {
  3.6858005532663927`*^9, 3.6858005719939375`*^9}, {3.6858010829801297`*^9, 
  3.6858010895083036`*^9}}],

Cell[BoxData[
 StyleBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"6", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SqrtBox["30"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["2"], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          SqrtBox["15"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["6"]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          SqrtBox["30"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SqrtBox["2"]}], "-", 
          RowBox[{"6", " ", 
           SqrtBox["3"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["6"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["2"], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "-", 
          SqrtBox["15"]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox["2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          SqrtBox["15"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["6"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"6", " ", 
           SqrtBox["3"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          SqrtBox["30"]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SqrtBox["6"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["2"], "-", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          SqrtBox["15"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          SqrtBox["30"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"6", " ", 
           SqrtBox["3"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  FontSize->7]], "Input",
 CellChangeTimes->{3.6859306375415726`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "As", " ", "long", " ", "as", " ", "the", " ", "first", " ", "line", " ", 
    "of", " ", "this", " ", "matrix", " ", "has", " ", "a", " ", "non"}], "-", 
   RowBox[{"zero", " ", "entry", " ", "we", " ", "can", " ", "copy"}], "-", 
   RowBox[{
   "paste", " ", "the", " ", "algorithm", " ", "from", " ", "the", " ", 
    "main", " ", 
    RowBox[{"text", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KGB1", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"AGB1", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGB1", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGB1", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGB1", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "4"}], "]"}], "]"}], "^", "2"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6631676528503714`*^9, 3.6631677386557493`*^9}, {
   3.6645270571054697`*^9, 3.664527072088934*^9}, {3.665614494998166*^9, 
   3.6656145245153294`*^9}, {3.6658480725831213`*^9, 3.665848078535117*^9}, 
   3.665857363595948*^9, {3.6857999887767615`*^9, 3.685800002256135*^9}, {
   3.685800581842685*^9, 3.6858005916343737`*^9}, {3.6858010967249413`*^9, 
   3.685801103524823*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pGB1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGB1", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "KGB1"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qGB1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGB1", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", "KGB1"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rGB1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGB1", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], "/", "KGB1"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sGB1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGB1", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "4"}], "]"}], "]"}], "/", "KGB1"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aGB1", "=", "KGB1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bGB1", "=", 
   RowBox[{
    RowBox[{"KGB1", " ", 
     RowBox[{
      RowBox[{"AGB1", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGB1", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cGB1", "=", 
   RowBox[{
    RowBox[{"KGB1", " ", 
     RowBox[{
      RowBox[{"AGB1", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGB1", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dGB1", "=", 
   RowBox[{
    RowBox[{"KGB1", " ", 
     RowBox[{
      RowBox[{"AGB1", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGB1", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.665615251506381*^9, 3.6656152790234194`*^9}, {
  3.6656154663300877`*^9, 3.6656154948940773`*^9}, {3.6658478433658447`*^9, 
  3.6658479082557335`*^9}, {3.665848031092455*^9, 3.6658480638999643`*^9}, {
  3.665857367921686*^9, 3.6658573747582145`*^9}, {3.6858000052901134`*^9, 
  3.6858000472012663`*^9}, {3.6858005950116343`*^9, 3.6858006247473555`*^9}, {
  3.6858011062061377`*^9, 3.6858011310374255`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"operations", " ", "to", " ", "figure", " ", "out", " ", "if", " ", 
   RowBox[{"we", "'"}], "re", " ", "doing", " ", "everything", " ", "right"}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6631681359281716`*^9, 3.663168149505617*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"aGB1", "^", "2"}], "+", 
   RowBox[{"bGB1", "^", "2"}], "+", 
   RowBox[{"cGB1", "^", "2"}], "+", 
   RowBox[{"dGB1", "^", "2"}]}], " ", "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pGB1", "^", "2"}], "+", 
   RowBox[{"qGB1", "^", "2"}], "+", 
   RowBox[{"rGB1", "^", "2"}], "+", 
   RowBox[{"sGB1", "^", "2"}]}], " ", "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6631679432651415`*^9, 3.6631679669836783`*^9}, {
  3.6645273806229696`*^9, 3.664527384209398*^9}, {3.6645278041776977`*^9, 
  3.664527807672842*^9}, {3.6858000576874685`*^9, 3.6858000634076567`*^9}, {
  3.6858006380652213`*^9, 3.6858006568736763`*^9}, {3.685801154107391*^9, 
  3.685801162163678*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679676157656`*^9, 3.663171592106234*^9, 3.6641171217547503`*^9, 
   3.664130147471428*^9, 3.664265152667672*^9, 3.6643540106916404`*^9, 
   3.664527808566894*^9, 3.6645409301346455`*^9, 3.6645411394430943`*^9, 
   3.665614801029729*^9, 3.6656941258698864`*^9, 3.6657704904322224`*^9, 
   3.665848010829975*^9, 3.665848082358245*^9, 3.6658573792115564`*^9, 
   3.6658586387329593`*^9, 3.6658590747362585`*^9, 3.6658596400936484`*^9, 
   3.6658601150677013`*^9, 3.665861149672407*^9, 3.665862996268895*^9, 
   3.66586959818274*^9, 3.66586965019248*^9, 3.665869845901208*^9, 
   3.6658699940151367`*^9, 3.665873838856782*^9, 3.665874312169141*^9, 
   3.6658743687346644`*^9, 3.665907878013389*^9, 3.666193364188967*^9, 
   3.666854790169672*^9, 3.6668732531620607`*^9, 3.666873354388668*^9, 
   3.6683811039544263`*^9, 3.6759478616014404`*^9, 3.6759897643331375`*^9, 
   3.67657993734344*^9, 3.6770298282383327`*^9, 3.6770338085620575`*^9, 
   3.677219372853804*^9, {3.6773343859742603`*^9, 3.6773344112371387`*^9}, 
   3.6773351678277864`*^9, 3.677404082606493*^9, 3.6774042342057*^9, 
   3.677404335741769*^9, 3.6774119438991556`*^9, 3.6774122149204984`*^9, 
   3.6778400052820277`*^9, 3.6779303271804824`*^9, 3.685798402349642*^9, {
   3.6858000642381268`*^9, 3.685800072206159*^9}, 3.6858006595605574`*^9, 
   3.6858011627141404`*^9, 3.6858078874103355`*^9, 3.685811857358087*^9, 
   3.6858121198732224`*^9, 3.685812234301377*^9, 3.685812527792057*^9, 
   3.685813049308157*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679676157656`*^9, 3.663171592106234*^9, 3.6641171217547503`*^9, 
   3.664130147471428*^9, 3.664265152667672*^9, 3.6643540106916404`*^9, 
   3.664527808566894*^9, 3.6645409301346455`*^9, 3.6645411394430943`*^9, 
   3.665614801029729*^9, 3.6656941258698864`*^9, 3.6657704904322224`*^9, 
   3.665848010829975*^9, 3.665848082358245*^9, 3.6658573792115564`*^9, 
   3.6658586387329593`*^9, 3.6658590747362585`*^9, 3.6658596400936484`*^9, 
   3.6658601150677013`*^9, 3.665861149672407*^9, 3.665862996268895*^9, 
   3.66586959818274*^9, 3.66586965019248*^9, 3.665869845901208*^9, 
   3.6658699940151367`*^9, 3.665873838856782*^9, 3.665874312169141*^9, 
   3.6658743687346644`*^9, 3.665907878013389*^9, 3.666193364188967*^9, 
   3.666854790169672*^9, 3.6668732531620607`*^9, 3.666873354388668*^9, 
   3.6683811039544263`*^9, 3.6759478616014404`*^9, 3.6759897643331375`*^9, 
   3.67657993734344*^9, 3.6770298282383327`*^9, 3.6770338085620575`*^9, 
   3.677219372853804*^9, {3.6773343859742603`*^9, 3.6773344112371387`*^9}, 
   3.6773351678277864`*^9, 3.677404082606493*^9, 3.6774042342057*^9, 
   3.677404335741769*^9, 3.6774119438991556`*^9, 3.6774122149204984`*^9, 
   3.6778400052820277`*^9, 3.6779303271804824`*^9, 3.685798402349642*^9, {
   3.6858000642381268`*^9, 3.685800072206159*^9}, 3.6858006595605574`*^9, 
   3.6858011627141404`*^9, 3.6858078874103355`*^9, 3.685811857358087*^9, 
   3.6858121198732224`*^9, 3.685812234301377*^9, 3.685812527792057*^9, 
   3.6858130493126984`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"aGB1", " ", "pGB1"}], ",", 
        RowBox[{"aGB1", " ", "qGB1"}], ",", 
        RowBox[{"aGB1", " ", "rGB1"}], ",", 
        RowBox[{"aGB1", " ", "sGB1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"bGB1", " ", "pGB1"}], ",", 
        RowBox[{"bGB1", " ", "qGB1"}], ",", 
        RowBox[{"bGB1", " ", "rGB1"}], ",", 
        RowBox[{"bGB1", " ", "sGB1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cGB1", " ", "pGB1"}], " ", ",", 
        RowBox[{"cGB1", " ", "qGB1"}], ",", 
        RowBox[{"cGB1", " ", "rGB1"}], ",", 
        RowBox[{"cGB1", " ", "sGB1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dGB1", " ", "pGB1"}], ",", 
        RowBox[{"dGB1", " ", "qGB1"}], ",", 
        RowBox[{"dGB1", " ", "rGB1"}], ",", 
        RowBox[{"dGB1", " ", "sGB1"}]}], "}"}]}], "}"}], "-", "AGB1"}], "//", 
   "FullSimplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.6631679897403784`*^9, 3.6631681278586845`*^9}, {
  3.664527819280867*^9, 3.6645278655677943`*^9}, {3.6858000859599805`*^9, 
  3.6858001349748874`*^9}, {3.685800668265951*^9, 3.685800710824494*^9}, {
  3.6858011652843714`*^9, 3.685801208059244*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.663168128803233*^9, 3.663171592133252*^9, 3.6641171222620897`*^9, 
   3.6641301479558263`*^9, 3.664265153123975*^9, 3.6643540111303234`*^9, 
   3.6645278662414927`*^9, 3.6645409315986214`*^9, 3.6645411394921274`*^9, 
   3.665614807201928*^9, 3.665694125994893*^9, 3.665770490572854*^9, 
   3.6658480123224564`*^9, 3.6658480837523794`*^9, 3.6658573806647577`*^9, 
   3.665858638755973*^9, 3.6658590747622747`*^9, 3.6658596401206665`*^9, 
   3.665860115097721*^9, 3.665861149703659*^9, 3.6658629963177905`*^9, 
   3.665869598204755*^9, 3.665869650212494*^9, 3.6658698474612474`*^9, 
   3.6658699940431547`*^9, 3.6658738463950815`*^9, 3.6658743122003913`*^9, 
   3.66587436875029*^9, 3.6659078780446405`*^9, 3.6661933642202196`*^9, 
   3.666854790200924*^9, 3.6668732531870775`*^9, 3.666873354419919*^9, 
   3.668381105579509*^9, 3.675947861626477*^9, 3.675989764374668*^9, 
   3.676579937372961*^9, 3.6770298282661233`*^9, 3.6770338085995827`*^9, 
   3.677219372885056*^9, {3.67733438621408*^9, 3.677334411613437*^9}, 
   3.6773351678649836`*^9, 3.677404082637754*^9, 3.677404234549467*^9, 
   3.6774043357573943`*^9, 3.6774119443054247`*^9, 3.6774122149517493`*^9, 
   3.677840005743243*^9, 3.6779303276222973`*^9, 3.68579840277042*^9, 
   3.685800135967379*^9, 3.685800713013522*^9, 3.6858012128239794`*^9, 
   3.685807890410654*^9, 3.685811857801888*^9, 3.685812120612213*^9, 
   3.685812234319885*^9, 3.6858125278110685`*^9, 3.6858130493352146`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GB1P", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"aGB1", " ", 
       RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "bGB1", " ", 
       RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
      RowBox[{"I", " ", "cGB1", " ", 
       RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "dGB1", " ", 
       RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
    "Simplify"}]}], ";", 
  RowBox[{"GB1P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GB1M", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pGB1", " ", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "qGB1", " ", 
         RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
        RowBox[{"I", " ", "rGB1", " ", 
         RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "sGB1", " ", 
         RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
      "Conjugate"}], "//", "Transpose"}], "//", "Simplify"}]}], ";", 
  RowBox[{"GB1M", "//", "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.6645272538750257`*^9, 3.664527300285734*^9}, {
  3.666873286911358*^9, 3.66687329133572*^9}, {3.6858004524125724`*^9, 
  3.685800484923828*^9}, {3.685800715449169*^9, 3.6858007354011993`*^9}, {
  3.6858012155157795`*^9, 3.6858012327952957`*^9}, {3.6858098592521086`*^9, 
  3.68580986290178*^9}, {3.685812221933161*^9, 3.685812224628564*^9}}],

Cell[BoxData[
 StyleBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox[
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"25", "-", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}], "+", 
               RowBox[{"8", " ", 
                SqrtBox["6"]}], "-", 
               RowBox[{"4", " ", 
                SqrtBox["30"]}]}], ")"}]}]]}], "+", 
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"23", "+", 
              RowBox[{"9", " ", 
               SqrtBox["5"]}], "+", 
              RowBox[{"8", " ", 
               SqrtBox["6"]}], "+", 
              RowBox[{"4", " ", 
               SqrtBox["30"]}]}], ")"}]}]]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["6"]}], "+", 
          SqrtBox["30"], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox[
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"25", "-", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}], "-", 
               RowBox[{"8", " ", 
                SqrtBox["6"]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox["30"]}]}], ")"}]}]]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["6"]}], "-", 
          SqrtBox["30"], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox[
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"25", "-", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}], "-", 
               RowBox[{"8", " ", 
                SqrtBox["6"]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox["30"]}]}], ")"}]}]]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           SqrtBox[
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"25", "-", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}], "+", 
               RowBox[{"8", " ", 
                SqrtBox["6"]}], "-", 
               RowBox[{"4", " ", 
                SqrtBox["30"]}]}], ")"}]}]]}], "+", 
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"23", "+", 
              RowBox[{"9", " ", 
               SqrtBox["5"]}], "+", 
              RowBox[{"8", " ", 
               SqrtBox["6"]}], "+", 
              RowBox[{"4", " ", 
               SqrtBox["30"]}]}], ")"}]}]]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  FontSize->6]], "Input",
 CellChangeTimes->{3.6859306293998704`*^9}],

Cell[BoxData[
 StyleBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "24"]}], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}], "-", 
           RowBox[{"3", " ", 
            SqrtBox["6"]}], "+", 
           SqrtBox["30"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"8", " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"6", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"23", "+", 
              RowBox[{"9", " ", 
               SqrtBox["5"]}], "+", 
              RowBox[{"8", " ", 
               SqrtBox["6"]}], "+", 
              RowBox[{"4", " ", 
               SqrtBox["30"]}]}], ")"}]}]]}]]}], 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", 
          SqrtBox["2"]}], "-", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}], "-", 
         RowBox[{"6", " ", "\[ImaginaryI]", " ", 
          SqrtBox["5"]}], "-", 
         RowBox[{"5", " ", "\[ImaginaryI]", " ", 
          SqrtBox["6"]}], "-", 
         RowBox[{"3", " ", 
          SqrtBox["10"]}]}], 
        RowBox[{"12", " ", 
         SqrtBox[
          RowBox[{"23", "+", 
           RowBox[{"9", " ", 
            SqrtBox["5"]}], "+", 
           RowBox[{"8", " ", 
            SqrtBox["6"]}], "+", 
           RowBox[{"4", " ", 
            SqrtBox["30"]}]}]]}]]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"6", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}], "-", 
         RowBox[{"6", " ", "\[ImaginaryI]", " ", 
          SqrtBox["5"]}], "-", 
         RowBox[{"5", " ", "\[ImaginaryI]", " ", 
          SqrtBox["6"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["10"]}]}], 
        RowBox[{"12", " ", 
         SqrtBox[
          RowBox[{"23", "+", 
           RowBox[{"9", " ", 
            SqrtBox["5"]}], "+", 
           RowBox[{"8", " ", 
            SqrtBox["6"]}], "+", 
           RowBox[{"4", " ", 
            SqrtBox["30"]}]}]]}]], 
       RowBox[{
        RowBox[{
         FractionBox["1", "24"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}], "-", 
           RowBox[{"3", " ", 
            SqrtBox["6"]}], "+", 
           SqrtBox["30"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"8", " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"6", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"23", "+", 
              RowBox[{"9", " ", 
               SqrtBox["5"]}], "+", 
              RowBox[{"8", " ", 
               SqrtBox["6"]}], "+", 
              RowBox[{"4", " ", 
               SqrtBox["30"]}]}], ")"}]}]]}]]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  FontSize->7]], "Input",
 CellChangeTimes->{3.685930621902341*^9}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Computing", " ", "the", " ", "SO", 
   RowBox[{"(", "3", ")"}], " ", "matrices", " ", "R", 
   RowBox[{"(", "g", ")"}], " ", "for", " ", "the", " ", "g_Bi"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6858060792386303`*^9, 3.6858060903177986`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "gB6", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6658594433279448`*^9, 3.6658594646681976`*^9}, {
  3.6770337027006893`*^9, 3.6770337041965466`*^9}, {3.685806141325197*^9, 
  3.6858061415013685`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RB6P", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GB6P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GB6P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RB6P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RB6P", ".", 
    RowBox[{"Transpose", "[", "RB6P", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RB6P", "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RB6M", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GB6M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GB6M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RB6M", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RB6M", ".", 
    RowBox[{"Transpose", "[", "RB6M", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RB6M", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.677033720926499*^9, 3.6770337474051523`*^9}, {
  3.6858061502454634`*^9, 3.685806185109788*^9}, {3.685812377035247*^9, 
  3.6858123782753305`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", "1"}]},
     {
      FractionBox[
       SqrtBox["3"], "2"], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "2"]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685806190956993*^9, 3.6858078909059844`*^9, 
  3.6858118578669233`*^9, 3.6858121295522103`*^9, 3.685812234668928*^9, 
  3.68581237927127*^9, 3.685812527855098*^9, 3.685813049481532*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685806190956993*^9, 3.6858078909059844`*^9, 
  3.6858118578669233`*^9, 3.6858121295522103`*^9, 3.685812234668928*^9, 
  3.68581237927127*^9, 3.685812527855098*^9, 3.685813049485035*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.685806190956993*^9, 3.6858078909059844`*^9, 
  3.6858118578669233`*^9, 3.6858121295522103`*^9, 3.685812234668928*^9, 
  3.68581237927127*^9, 3.685812527855098*^9, 3.6858130494870358`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "1"},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "2"]}], 
      FractionBox["1", "2"], "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "2"]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685806190956993*^9, 3.6858078909059844`*^9, 
  3.6858118578669233`*^9, 3.6858121295522103`*^9, 3.685812234668928*^9, 
  3.68581237927127*^9, 3.685812527855098*^9, 3.6858130494885373`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685806190956993*^9, 3.6858078909059844`*^9, 
  3.6858118578669233`*^9, 3.6858121295522103`*^9, 3.685812234668928*^9, 
  3.68581237927127*^9, 3.685812527855098*^9, 3.6858130494900374`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.685806190956993*^9, 3.6858078909059844`*^9, 
  3.6858118578669233`*^9, 3.6858121295522103`*^9, 3.685812234668928*^9, 
  3.68581237927127*^9, 3.685812527855098*^9, 3.685813049491539*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "gB4", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6658594433279448`*^9, 3.6658594646681976`*^9}, {
  3.6770337027006893`*^9, 3.6770337041965466`*^9}, {3.685806141325197*^9, 
  3.6858061415013685`*^9}, {3.685806220324321*^9, 3.685806220404625*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RB4P", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GB4P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GB4P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RB4P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RB4P", ".", 
    RowBox[{"Transpose", "[", "RB4P", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RB4P", "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RB4M", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GB4M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GB4M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RB4M", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RB4M", ".", 
    RowBox[{"Transpose", "[", "RB4M", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RB4M", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.677033720926499*^9, 3.6770337474051523`*^9}, {
  3.6858061502454634`*^9, 3.685806185109788*^9}, {3.685806223461909*^9, 
  3.6858062440774937`*^9}, {3.6858123708921633`*^9, 3.6858123714191213`*^9}, {
  3.68581245386602*^9, 3.685812457571111*^9}, {3.685812661824113*^9, 
  3.685812667304023*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", "1"}]},
     {
      RowBox[{
       FractionBox["1", "4"], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["5"]}], ")"}]}]]}], 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}], ")"}]}], "0"},
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["5"]}], ")"}]}]]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858062498292675`*^9, 3.6858078909615192`*^9, 
  3.6858118579014463`*^9, 3.685812129583731*^9, 3.685812234698449*^9, 
  3.685812372711589*^9, 3.6858124591654468`*^9, 3.685812527900128*^9, 
  3.6858126676837597`*^9, 3.685813049568303*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858062498292675`*^9, 3.6858078909615192`*^9, 
  3.6858118579014463`*^9, 3.685812129583731*^9, 3.685812234698449*^9, 
  3.685812372711589*^9, 3.6858124591654468`*^9, 3.685812527900128*^9, 
  3.6858126676837597`*^9, 3.685813049571806*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.6858062498292675`*^9, 3.6858078909615192`*^9, 
  3.6858118579014463`*^9, 3.685812129583731*^9, 3.685812234698449*^9, 
  3.685812372711589*^9, 3.6858124591654468`*^9, 3.685812527900128*^9, 
  3.6858126676837597`*^9, 3.6858130495738063`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "1"},
     {
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"9", "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}]}], 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}], ")"}]}], "0"},
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"9", "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858062498292675`*^9, 3.6858078909615192`*^9, 
  3.6858118579014463`*^9, 3.685812129583731*^9, 3.685812234698449*^9, 
  3.685812372711589*^9, 3.6858124591654468`*^9, 3.685812527900128*^9, 
  3.6858126676837597`*^9, 3.685813049575808*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858062498292675`*^9, 3.6858078909615192`*^9, 
  3.6858118579014463`*^9, 3.685812129583731*^9, 3.685812234698449*^9, 
  3.685812372711589*^9, 3.6858124591654468`*^9, 3.685812527900128*^9, 
  3.6858126676837597`*^9, 3.68581304957781*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.6858062498292675`*^9, 3.6858078909615192`*^9, 
  3.6858118579014463`*^9, 3.685812129583731*^9, 3.685812234698449*^9, 
  3.685812372711589*^9, 3.6858124591654468`*^9, 3.685812527900128*^9, 
  3.6858126676837597`*^9, 3.685813049579811*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "gB3", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6658594433279448`*^9, 3.6658594646681976`*^9}, {
  3.6770337027006893`*^9, 3.6770337041965466`*^9}, {3.685806141325197*^9, 
  3.6858061415013685`*^9}, {3.685806259780197*^9, 3.6858062598284245`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RB3P", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GB3P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GB3P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RB3P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RB3P", ".", 
    RowBox[{"Transpose", "[", "RB3P", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RB3P", "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RB3M", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GB3M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GB3M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RB3M", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RB3M", ".", 
    RowBox[{"Transpose", "[", "RB3M", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RB3M", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.677033720926499*^9, 3.6770337474051523`*^9}, {
  3.6858061502454634`*^9, 3.685806185109788*^9}, {3.685806261621399*^9, 
  3.6858062854927073`*^9}, {3.6858123596590366`*^9, 3.6858123601152253`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SqrtBox[
       FractionBox["5", "6"]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"3", " ", 
         SqrtBox["2"]}]]}], 
      FractionBox["1", "3"]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "3"]], "4"]}], 
      FractionBox["1", "12"], 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["2"]}], "3"]},
     {
      RowBox[{"-", 
       FractionBox["1", "4"]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["15"], "4"]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685806292806988*^9, 3.685807891786067*^9, 
  3.685811858587903*^9, 3.6858121296438007`*^9, 3.685812234753486*^9, 
  3.6858123623698387`*^9, 3.685812549051759*^9, 3.6858126980265293`*^9, 
  3.6858130149674497`*^9, 3.685813049606329*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685806292806988*^9, 3.685807891786067*^9, 
  3.685811858587903*^9, 3.6858121296438007`*^9, 3.685812234753486*^9, 
  3.6858123623698387`*^9, 3.685812549051759*^9, 3.6858126980265293`*^9, 
  3.6858130149674497`*^9, 3.685813049609831*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.685806292806988*^9, 3.685807891786067*^9, 
  3.685811858587903*^9, 3.6858121296438007`*^9, 3.685812234753486*^9, 
  3.6858123623698387`*^9, 3.685812549051759*^9, 3.6858126980265293`*^9, 
  3.6858130149674497`*^9, 3.6858130496118317`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SqrtBox[
       FractionBox["5", "6"]], 
      FractionBox["1", 
       RowBox[{"3", " ", 
        SqrtBox["2"]}]], 
      RowBox[{"-", 
       FractionBox["1", "3"]}]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "3"]], "4"]}], 
      RowBox[{"-", 
       FractionBox["1", "12"]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SqrtBox["2"]}], "3"]}]},
     {
      RowBox[{"-", 
       FractionBox["1", "4"]}], 
      FractionBox[
       SqrtBox["15"], "4"], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685806292806988*^9, 3.685807891786067*^9, 
  3.685811858587903*^9, 3.6858121296438007`*^9, 3.685812234753486*^9, 
  3.6858123623698387`*^9, 3.685812549051759*^9, 3.6858126980265293`*^9, 
  3.6858130149674497`*^9, 3.6858130496133327`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685806292806988*^9, 3.685807891786067*^9, 
  3.685811858587903*^9, 3.6858121296438007`*^9, 3.685812234753486*^9, 
  3.6858123623698387`*^9, 3.685812549051759*^9, 3.6858126980265293`*^9, 
  3.6858130149674497`*^9, 3.6858130496153336`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.685806292806988*^9, 3.685807891786067*^9, 
  3.685811858587903*^9, 3.6858121296438007`*^9, 3.685812234753486*^9, 
  3.6858123623698387`*^9, 3.685812549051759*^9, 3.6858126980265293`*^9, 
  3.6858130149674497`*^9, 3.685813049616835*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "gB2", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6658594433279448`*^9, 3.6658594646681976`*^9}, {
  3.6770337027006893`*^9, 3.6770337041965466`*^9}, {3.685806141325197*^9, 
  3.6858061415013685`*^9}, {3.6858063069953656`*^9, 3.685806307043929*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RB2P", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GB2P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GB2P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RB2P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RB2P", ".", 
    RowBox[{"Transpose", "[", "RB2P", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RB2P", "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RB2M", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GB2M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GB2M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RB2M", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RB2M", ".", 
    RowBox[{"Transpose", "[", "RB2M", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RB2M", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.677033720926499*^9, 3.6770337474051523`*^9}, {
  3.6858061502454634`*^9, 3.685806185109788*^9}, {3.685806308837186*^9, 
  3.6858063275168457`*^9}, {3.68581234641992*^9, 3.6858123477071686`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "+", 
         SqrtBox["5"]}], 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]]}], 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}]}], 
       RowBox[{"6", " ", 
        SqrtBox["2"]}]], 
      FractionBox["1", "3"]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"63", "-", 
           RowBox[{"5", " ", 
            SqrtBox["5"]}]}], ")"}]}]]}], 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["2"], "3"]}]},
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"23", "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]]}], 
      RowBox[{"-", 
       SqrtBox[
        FractionBox["2", "3"]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858063330972567`*^9, 3.6858078948931293`*^9, 
  3.6858118933397913`*^9, 3.6858121309121428`*^9, 3.6858122347915115`*^9, 
  3.685812349387991*^9, 3.6858125491666446`*^9, 3.685813049675575*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858063330972567`*^9, 3.6858078948931293`*^9, 
  3.6858118933397913`*^9, 3.6858121309121428`*^9, 3.6858122347915115`*^9, 
  3.685812349387991*^9, 3.6858125491666446`*^9, 3.6858130496800766`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.6858063330972567`*^9, 3.6858078948931293`*^9, 
  3.6858118933397913`*^9, 3.6858121309121428`*^9, 3.6858122347915115`*^9, 
  3.685812349387991*^9, 3.6858125491666446`*^9, 3.685813049681576*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"18", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], " ", 
       SqrtBox[
        RowBox[{"23", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}]]}], 
      RowBox[{"-", 
       FractionBox["1", "3"]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"63", "+", 
           RowBox[{"5", " ", 
            SqrtBox["5"]}]}], ")"}]}]]}], 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}], ")"}]}], 
      FractionBox[
       SqrtBox["2"], "3"]},
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"23", "-", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]]}], 
      RowBox[{"-", 
       SqrtBox[
        FractionBox["2", "3"]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858063330972567`*^9, 3.6858078948931293`*^9, 
  3.6858118933397913`*^9, 3.6858121309121428`*^9, 3.6858122347915115`*^9, 
  3.685812349387991*^9, 3.6858125491666446`*^9, 3.6858130496835785`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858063330972567`*^9, 3.6858078948931293`*^9, 
  3.6858118933397913`*^9, 3.6858121309121428`*^9, 3.6858122347915115`*^9, 
  3.685812349387991*^9, 3.6858125491666446`*^9, 3.6858130496855803`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.6858063330972567`*^9, 3.6858078948931293`*^9, 
  3.6858118933397913`*^9, 3.6858121309121428`*^9, 3.6858122347915115`*^9, 
  3.685812349387991*^9, 3.6858125491666446`*^9, 3.6858130496870794`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "gB1", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6658594433279448`*^9, 3.6658594646681976`*^9}, {
  3.6770337027006893`*^9, 3.6770337041965466`*^9}, {3.685806141325197*^9, 
  3.6858061415013685`*^9}, {3.6858063445150676`*^9, 3.6858063445791087`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RB1P", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GB1P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GB1P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RB1P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RB1P", ".", 
    RowBox[{"Transpose", "[", "RB1P", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RB1P", "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RB1M", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GB1M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GB1M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RB1M", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RB1M", ".", 
    RowBox[{"Transpose", "[", "RB1M", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RB1M", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.677033720926499*^9, 3.6770337474051523`*^9}, {
  3.6858061502454634`*^9, 3.685806185109788*^9}, {3.685806346972788*^9, 
  3.685806369676181*^9}, {3.685812336915716*^9, 3.685812337315401*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SqrtBox[
       FractionBox["5", "6"]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"3", " ", 
         SqrtBox["2"]}]]}], 
      FractionBox["1", "3"]},
     {
      FractionBox[
       RowBox[{"3", "+", 
        SqrtBox["5"]}], 
       RowBox[{"8", " ", 
        SqrtBox["3"]}]], 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"9", " ", 
          SqrtBox["5"]}]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["2"], "3"]}]},
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox["5"]}], ")"}]}], 
      SqrtBox[
       RowBox[{
        FractionBox["23", "96"], "+", 
        FractionBox[
         SqrtBox["5"], "32"]}]], 
      SqrtBox[
       FractionBox["2", "3"]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858063740862894`*^9, 3.6858078984629974`*^9, 
  3.6858121334903684`*^9, 3.6858122361569157`*^9, 3.685812338320365*^9, 
  3.6858125492649336`*^9, 3.685813049753653*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858063740862894`*^9, 3.6858078984629974`*^9, 
  3.6858121334903684`*^9, 3.6858122361569157`*^9, 3.685812338320365*^9, 
  3.6858125492649336`*^9, 3.6858130497571545`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.6858063740862894`*^9, 3.6858078984629974`*^9, 
  3.6858121334903684`*^9, 3.6858122361569157`*^9, 3.685812338320365*^9, 
  3.6858125492649336`*^9, 3.6858130497591558`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SqrtBox[
       FractionBox["5", "6"]], 
      FractionBox["1", 
       RowBox[{"3", " ", 
        SqrtBox["2"]}]], 
      RowBox[{"-", 
       FractionBox["1", "3"]}]},
     {
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"9", "-", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}]}], 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"9", " ", 
          SqrtBox["5"]}]}], ")"}]}], 
      FractionBox[
       SqrtBox["2"], "3"]},
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"23", "-", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]]}], 
      SqrtBox[
       FractionBox["2", "3"]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858063740862894`*^9, 3.6858078984629974`*^9, 
  3.6858121334903684`*^9, 3.6858122361569157`*^9, 3.685812338320365*^9, 
  3.6858125492649336`*^9, 3.6858130497616568`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858063740862894`*^9, 3.6858078984629974`*^9, 
  3.6858121334903684`*^9, 3.6858122361569157`*^9, 3.685812338320365*^9, 
  3.6858125492649336`*^9, 3.685813049764159*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.6858063740862894`*^9, 3.6858078984629974`*^9, 
  3.6858121334903684`*^9, 3.6858122361569157`*^9, 3.685812338320365*^9, 
  3.6858125492649336`*^9, 3.6858130497656603`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"gluing", " ", "matrices", " ", "for", " ", "vertex", " ", 
   RowBox[{"B", ".", " ", "The"}], " ", "null", " ", "space", " ", "of", " ", 
   "these", " ", "define", " ", "the", " ", "normal", " ", "vectors", " ", 
   RowBox[{"n_ef", "."}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.6858064445142117`*^9, 3.685806447234065*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RBP", "=", 
   RowBox[{"{", 
    RowBox[{
    "RB1P", ",", "RB2P", ",", "RB3P", ",", "RB4P", ",", "RB5P", ",", "RB6P"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RBM", "=", 
   RowBox[{"{", 
    RowBox[{
    "RB1M", ",", "RB2M", ",", "RB3M", ",", "RB4M", ",", "RB5M", ",", "RB6M"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RB", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"RBP", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "]"}], ".", 
     RowBox[{"RBP", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"RBM", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "]"}], ".", 
     RowBox[{"RBM", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}]}]}], " ", ";"}]}], "Input",
 CellChangeTimes->{{3.6656168615657268`*^9, 3.665616954523676*^9}, {
  3.6656173989062595`*^9, 3.6656174170009537`*^9}, {3.6858064501862144`*^9, 
  3.685806501770507*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "standard", " ", "tetrahedron", " ", "normals", " ", "for", " ", 
   "reference"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6858067687157917`*^9, 3.685806778014724*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"NA", "\[IndentingNewLine]", "NB", "\[IndentingNewLine]", "NC", \
"\[IndentingNewLine]", "ND"}], "Input",
 CellChangeTimes->{{3.6778434737074165`*^9, 3.6778434802735844`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685806793365859*^9, 3.685807900168129*^9, 
  3.6858122374202547`*^9, 3.6858123935439234`*^9, 3.6858125493554935`*^9, 
  3.6858130498557453`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685806793365859*^9, 3.685807900168129*^9, 
  3.6858122374202547`*^9, 3.6858123935439234`*^9, 3.6858125493554935`*^9, 
  3.6858130498587484`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685806793365859*^9, 3.685807900168129*^9, 
  3.6858122374202547`*^9, 3.6858123935439234`*^9, 3.6858125493554935`*^9, 
  3.6858130498607492`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685806793365859*^9, 3.685807900168129*^9, 
  3.6858122374202547`*^9, 3.6858123935439234`*^9, 3.6858125493554935`*^9, 
  3.6858130498627505`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Tetrahedron", " ", 
    RowBox[{"(", "1234", ")"}], " ", "or", " ", 
    RowBox[{"(", "abcd", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RB", "[", 
      RowBox[{"6", ",", "4"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RB", "[", 
        RowBox[{"6", ",", "4"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RB", "[", 
      RowBox[{"6", ",", "3"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RB", "[", 
        RowBox[{"6", ",", "3"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RB", "[", 
      RowBox[{"6", ",", "2"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RB", "[", 
        RowBox[{"6", ",", "2"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RB", "[", 
      RowBox[{"6", ",", "1"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RB", "[", 
        RowBox[{"6", ",", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.665616960789653*^9, 3.6656170497786703`*^9}, {
  3.6658608360034943`*^9, 3.6658608405315185`*^9}, {3.6658609286183558`*^9, 
  3.665860933618696*^9}, {3.6683813293531203`*^9, 3.668381373621034*^9}, {
  3.6858064413477163`*^9, 3.685806462058426*^9}, {3.6858064953375993`*^9, 
  3.68580650041759*^9}, {3.6858065440250444`*^9, 3.6858065505044556`*^9}, {
  3.6858065862419868`*^9, 3.685806624904033*^9}, {3.6858067306712866`*^9, 
  3.685806757071512*^9}, {3.6858068327023582`*^9, 3.685806833230502*^9}, {
  3.6858068671016088`*^9, 3.6858068958070583`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6858065923455005`*^9, {3.685806758533908*^9, 3.6858067617757425`*^9}, 
   3.685806898928815*^9, 3.685807900384773*^9, 3.685812237612384*^9, 
   3.685812396228509*^9, 3.685812469661948*^9, 3.6858125918381453`*^9, 
   3.685813049883765*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6858065923455005`*^9, {3.685806758533908*^9, 3.6858067617757425`*^9}, 
   3.685806898928815*^9, 3.685807900384773*^9, 3.685812237612384*^9, 
   3.685812396228509*^9, 3.685812469661948*^9, 3.6858125918381453`*^9, 
   3.685813049887267*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["6"]}], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6858065923455005`*^9, {3.685806758533908*^9, 3.6858067617757425`*^9}, 
   3.685806898928815*^9, 3.685807900384773*^9, 3.685812237612384*^9, 
   3.685812396228509*^9, 3.685812469661948*^9, 3.6858125918381453`*^9, 
   3.685813049888768*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6858065923455005`*^9, {3.685806758533908*^9, 3.6858067617757425`*^9}, 
   3.685806898928815*^9, 3.685807900384773*^9, 3.685812237612384*^9, 
   3.685812396228509*^9, 3.685812469661948*^9, 3.6858125918381453`*^9, 
   3.6858130498902693`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SqrtBox["2"]}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6858065923455005`*^9, {3.685806758533908*^9, 3.6858067617757425`*^9}, 
   3.685806898928815*^9, 3.685807900384773*^9, 3.685812237612384*^9, 
   3.685812396228509*^9, 3.685812469661948*^9, 3.6858125918381453`*^9, 
   3.6858130498912697`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6858065923455005`*^9, {3.685806758533908*^9, 3.6858067617757425`*^9}, 
   3.685806898928815*^9, 3.685807900384773*^9, 3.685812237612384*^9, 
   3.685812396228509*^9, 3.685812469661948*^9, 3.6858125918381453`*^9, 
   3.6858130498927703`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    SqrtBox["6"], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6858065923455005`*^9, {3.685806758533908*^9, 3.6858067617757425`*^9}, 
   3.685806898928815*^9, 3.685807900384773*^9, 3.685812237612384*^9, 
   3.685812396228509*^9, 3.685812469661948*^9, 3.6858125918381453`*^9, 
   3.6858130498947706`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6858065923455005`*^9, {3.685806758533908*^9, 3.6858067617757425`*^9}, 
   3.685806898928815*^9, 3.685807900384773*^9, 3.685812237612384*^9, 
   3.685812396228509*^9, 3.685812469661948*^9, 3.6858125918381453`*^9, 
   3.6858130498967733`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nB664", "=", "ND"}], "\[IndentingNewLine]", 
 RowBox[{"nB663", " ", "=", "NB"}], "\[IndentingNewLine]", 
 RowBox[{"nB662", " ", "=", "NC"}], "\[IndentingNewLine]", 
 RowBox[{"nB661", " ", "=", "NA"}]}], "Input",
 CellChangeTimes->{{3.6858068365412893`*^9, 3.6858068545414333`*^9}, {
  3.6858069365562963`*^9, 3.685806958100474*^9}, {3.6858072439294224`*^9, 
  3.685807248993374*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685807250335534*^9, 3.6858079121441107`*^9, 
  3.685812591938729*^9, 3.6858130499328012`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685807250335534*^9, 3.6858079121441107`*^9, 
  3.685812591938729*^9, 3.6858130499358044`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685807250335534*^9, 3.6858079121441107`*^9, 
  3.685812591938729*^9, 3.6858130499373045`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685807250335534*^9, 3.6858079121441107`*^9, 
  3.685812591938729*^9, 3.6858130499388056`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Tetrahedron", " ", 
    RowBox[{"(", "1236", ")"}], " ", "or", " ", 
    RowBox[{"(", "abcf", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RB", "[", 
      RowBox[{"4", ",", "6"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RB", "[", 
        RowBox[{"4", ",", "6"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RB", "[", 
      RowBox[{"4", ",", "3"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RB", "[", 
        RowBox[{"4", ",", "3"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RB", "[", 
      RowBox[{"4", ",", "2"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RB", "[", 
        RowBox[{"4", ",", "2"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RB", "[", 
      RowBox[{"4", ",", "1"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RB", "[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.665616960789653*^9, 3.6656170497786703`*^9}, {
  3.6658608360034943`*^9, 3.6658608405315185`*^9}, {3.6658609286183558`*^9, 
  3.665860933618696*^9}, {3.6683813293531203`*^9, 3.668381373621034*^9}, {
  3.6858064413477163`*^9, 3.685806462058426*^9}, {3.6858064953375993`*^9, 
  3.68580650041759*^9}, {3.6858065440250444`*^9, 3.6858065505044556`*^9}, {
  3.6858065862419868`*^9, 3.685806624904033*^9}, {3.6858067306712866`*^9, 
  3.685806757071512*^9}, {3.6858068327023582`*^9, 3.685806833230502*^9}, {
  3.6858068671016088`*^9, 3.6858068958070583`*^9}, {3.685807339648408*^9, 
  3.6858073622981925`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.685807366673147*^9, 3.6858079129326334`*^9, 
  3.685812624600931*^9, 3.685813049998845*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.685807366673147*^9, 3.6858079129326334`*^9, 
  3.685812624600931*^9, 3.685813050000346*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["6"]}], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.685807366673147*^9, 3.6858079129326334`*^9, 
  3.685812624600931*^9, 3.685813050228998*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685807366673147*^9, 3.6858079129326334`*^9, 
  3.685812624600931*^9, 3.6858130502314997`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SqrtBox["2"]}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.685807366673147*^9, 3.6858079129326334`*^9, 
  3.685812624600931*^9, 3.685813052007679*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685807366673147*^9, 3.6858079129326334`*^9, 
  3.685812624600931*^9, 3.6858130520101805`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    SqrtBox["6"], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.685807366673147*^9, 3.6858079129326334`*^9, 
  3.685812624600931*^9, 3.6858130530063515`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685807366673147*^9, 3.6858079129326334`*^9, 
  3.685812624600931*^9, 3.685813053008854*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nB446", "=", "ND"}], "\[IndentingNewLine]", 
 RowBox[{"nB443", " ", "=", "NB"}], "\[IndentingNewLine]", 
 RowBox[{"nB442", " ", "=", "NC"}], "\[IndentingNewLine]", 
 RowBox[{"nB441", " ", "=", "NA"}]}], "Input",
 CellChangeTimes->{{3.6858068365412893`*^9, 3.6858068545414333`*^9}, {
  3.6858069365562963`*^9, 3.685806958100474*^9}, {3.6858072439294224`*^9, 
  3.685807248993374*^9}, {3.685813102529709*^9, 3.6858131108732667`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6858131487928276`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6858131487948303`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685813148806838*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6858131488173447`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Tetrahedron", " ", 
    RowBox[{"(", "1246", ")"}], " ", "or", " ", 
    RowBox[{"(", "abdf", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RB", "[", 
      RowBox[{"3", ",", "6"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RB", "[", 
        RowBox[{"3", ",", "6"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RB", "[", 
      RowBox[{"3", ",", "4"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RB", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RB", "[", 
      RowBox[{"3", ",", "2"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RB", "[", 
        RowBox[{"3", ",", "2"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RB", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RB", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.665616960789653*^9, 3.6656170497786703`*^9}, {
  3.6658608360034943`*^9, 3.6658608405315185`*^9}, {3.6658609286183558`*^9, 
  3.665860933618696*^9}, {3.6683813293531203`*^9, 3.668381373621034*^9}, {
  3.6858064413477163`*^9, 3.685806462058426*^9}, {3.6858064953375993`*^9, 
  3.68580650041759*^9}, {3.6858065440250444`*^9, 3.6858065505044556`*^9}, {
  3.6858065862419868`*^9, 3.685806624904033*^9}, {3.6858067306712866`*^9, 
  3.685806757071512*^9}, {3.6858068327023582`*^9, 3.685806833230502*^9}, {
  3.6858068671016088`*^9, 3.6858068958070583`*^9}, {3.685807339648408*^9, 
  3.6858073622981925`*^9}, {3.6858080413126116`*^9, 3.6858080580898557`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.685808166488676*^9, 3.685813053660471*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.685808166488676*^9, 3.6858130536629734`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SqrtBox["2"]}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.685808166488676*^9, 3.68581305376304*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685808166488676*^9, 3.685813053773547*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["6"]}], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.685808166488676*^9, 3.685813054188322*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685808166488676*^9, 3.6858130541993294`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    SqrtBox["6"], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.685808166488676*^9, 3.685813054323912*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685808166488676*^9, 3.685813054334858*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nB336", "=", "ND"}], "\[IndentingNewLine]", 
 RowBox[{"nB334", " ", "=", "NC"}], "\[IndentingNewLine]", 
 RowBox[{"nB332", " ", "=", "NB"}], "\[IndentingNewLine]", 
 RowBox[{"nB331", " ", "=", "NA"}]}], "Input",
 CellChangeTimes->{{3.6858068365412893`*^9, 3.6858068545414333`*^9}, {
  3.6858069365562963`*^9, 3.685806958100474*^9}, {3.6858072439294224`*^9, 
  3.685807248993374*^9}, {3.685813102529709*^9, 3.6858131108732667`*^9}, {
  3.6858131933359118`*^9, 3.6858132372963552`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6858132233512416`*^9, 3.6858132380025897`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{{3.6858132233512416`*^9, 3.685813238006092*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{{3.6858132233512416`*^9, 3.685813238007593*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{{3.6858132233512416`*^9, 3.6858132380180993`*^9}}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Tetrahedron", " ", 
    RowBox[{"(", "1346", ")"}], " ", "or", " ", 
    RowBox[{"(", "acdf", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RB", "[", 
      RowBox[{"2", ",", "6"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RB", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RB", "[", 
      RowBox[{"2", ",", "4"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RB", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RB", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RB", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RB", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RB", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.665616960789653*^9, 3.6656170497786703`*^9}, {
  3.6658608360034943`*^9, 3.6658608405315185`*^9}, {3.6658609286183558`*^9, 
  3.665860933618696*^9}, {3.6683813293531203`*^9, 3.668381373621034*^9}, {
  3.6858064413477163`*^9, 3.685806462058426*^9}, {3.6858064953375993`*^9, 
  3.68580650041759*^9}, {3.6858065440250444`*^9, 3.6858065505044556`*^9}, {
  3.6858065862419868`*^9, 3.685806624904033*^9}, {3.6858067306712866`*^9, 
  3.685806757071512*^9}, {3.6858068327023582`*^9, 3.685806833230502*^9}, {
  3.6858068671016088`*^9, 3.6858068958070583`*^9}, {3.685807339648408*^9, 
  3.6858073622981925`*^9}, {3.6858080413126116`*^9, 3.6858080580898557`*^9}, {
  3.6858080981593904`*^9, 3.685808131649624*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6858086851278496`*^9, 3.6858130543999023`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.6858086851278496`*^9, 3.6858130544049053`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["6"]}], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6858086851278496`*^9, 3.685813056360202*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6858086851278496`*^9, 3.6858130563707085`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SqrtBox["2"]}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6858086851278496`*^9, 3.685813057334349*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6858086851278496`*^9, 3.685813057343356*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    SqrtBox["6"], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6858086851278496`*^9, 3.685813060645046*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6858086851278496`*^9, 3.685813060655089*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nB226", "=", "ND"}], "\[IndentingNewLine]", 
 RowBox[{"nB224", " ", "=", "NB"}], "\[IndentingNewLine]", 
 RowBox[{"nB223", " ", "=", "NC"}], "\[IndentingNewLine]", 
 RowBox[{"nB221", " ", "=", "NA"}]}], "Input",
 CellChangeTimes->{{3.6858068365412893`*^9, 3.6858068545414333`*^9}, {
  3.6858069365562963`*^9, 3.685806958100474*^9}, {3.6858072439294224`*^9, 
  3.685807248993374*^9}, {3.685813102529709*^9, 3.6858131108732667`*^9}, {
  3.6858132571840005`*^9, 3.685813264527726*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685813265592558*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6858132655945587`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6858132656060667`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685813265616575*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Tetrahedron", " ", 
    RowBox[{"(", "2346", ")"}], " ", "or", " ", 
    RowBox[{"(", "bcdf", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RB", "[", 
      RowBox[{"1", ",", "6"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RB", "[", 
        RowBox[{"1", ",", "6"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RB", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RB", "[", 
        RowBox[{"1", ",", "4"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RB", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RB", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RB", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RB", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.665616960789653*^9, 3.6656170497786703`*^9}, {
  3.6658608360034943`*^9, 3.6658608405315185`*^9}, {3.6658609286183558`*^9, 
  3.665860933618696*^9}, {3.6683813293531203`*^9, 3.668381373621034*^9}, {
  3.6858064413477163`*^9, 3.685806462058426*^9}, {3.6858064953375993`*^9, 
  3.68580650041759*^9}, {3.6858065440250444`*^9, 3.6858065505044556`*^9}, {
  3.6858065862419868`*^9, 3.685806624904033*^9}, {3.6858067306712866`*^9, 
  3.685806757071512*^9}, {3.6858068327023582`*^9, 3.685806833230502*^9}, {
  3.6858068671016088`*^9, 3.6858068958070583`*^9}, {3.685807339648408*^9, 
  3.6858073622981925`*^9}, {3.6858080413126116`*^9, 3.6858080580898557`*^9}, {
  3.6858081112628174`*^9, 3.6858081462568655`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.685808769269373*^9, 3.685813060709089*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.685808769269373*^9, 3.6858130607180943`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SqrtBox["2"]}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.685808769269373*^9, 3.6858130610773325`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685808769269373*^9, 3.6858130610808353`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["6"]}], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.685808769269373*^9, 3.6858130612179265`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685808769269373*^9, 3.6858130612224293`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    SqrtBox["6"], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.685808769269373*^9, 3.6858130641578865`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685808769269373*^9, 3.6858130641658916`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nB116", "=", "ND"}], "\[IndentingNewLine]", 
 RowBox[{"nB114", " ", "=", "NC"}], "\[IndentingNewLine]", 
 RowBox[{"nB113", " ", "=", "NB"}], "\[IndentingNewLine]", 
 RowBox[{"nB112", " ", "=", "NA"}]}], "Input",
 CellChangeTimes->{{3.6858068365412893`*^9, 3.6858068545414333`*^9}, {
  3.6858069365562963`*^9, 3.685806958100474*^9}, {3.6858072439294224`*^9, 
  3.685807248993374*^9}, {3.685813102529709*^9, 3.6858131108732667`*^9}, {
  3.685813284167306*^9, 3.6858133523109255`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.685813293214055*^9, {3.6858133263770123`*^9, 3.6858133529446535`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.685813293214055*^9, {3.6858133263770123`*^9, 3.6858133529461546`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.685813293214055*^9, {3.6858133263770123`*^9, 3.685813352947155*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.685813293214055*^9, {3.6858133263770123`*^9, 3.6858133529481554`*^9}}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Time", " ", "to", " ", "move", " ", "on", " ", "to", " ", "vertex", " ", 
   "C", " ", 
   RowBox[{
    RowBox[{"(", "abcde", ")"}], "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6779791992176356`*^9, 3.677979207918497*^9}, {
  3.67798001540493*^9, 3.677980019764823*^9}, {3.6858137363791833`*^9, 
  3.6858137424346824`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Computing", " ", 
    RowBox[{"g", "'"}], "s", " ", 
    RowBox[{"first", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "g_C5", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MC5", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisF", ",", "vc"}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisF", ",", "vb"}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisF", ",", "vd"}], "]"}]}], "}"}]}], " ", ";", 
    RowBox[{"MC5", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"MC5N", "=", 
    RowBox[{"Normalize", "[", 
     RowBox[{
      RowBox[{"NullSpace", "[", "MC5", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MC5final", "=", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"MC5N", ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MC5", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MC5", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MC5", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], "]"}]}], ";", 
    RowBox[{"MC5final", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"Det", "[", "MC5final", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6779792150888996`*^9, 3.6779792293351164`*^9}, {
  3.6779799976367226`*^9, 3.677980005464596*^9}, {3.6857992112965884`*^9, 
  3.685799264530044*^9}, {3.685814324116641*^9, 3.6858143948369284`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "2"], 
      FractionBox[
       SqrtBox["3"], "2"], "0", "0"},
     {"1", "0", "0", "0"},
     {
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      SqrtBox[
       FractionBox["2", "3"]], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.685798445003189*^9, {3.685799258020629*^9, 3.6857992655722637`*^9}, 
   3.68580787824564*^9, 3.6858118549833794`*^9, 3.685812118593155*^9, 
   3.685812233577952*^9, 3.685812527073089*^9, 3.6858130467372704`*^9, 
   3.6858144077819567`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.685798445003189*^9, {3.685799258020629*^9, 3.6857992655722637`*^9}, 
   3.68580787824564*^9, 3.6858118549833794`*^9, 3.685812118593155*^9, 
   3.685812233577952*^9, 3.685812527073089*^9, 3.6858130467372704`*^9, 
   3.685814407791463*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox["1", "2"], "1", 
      FractionBox["1", "2"]},
     {"0", 
      FractionBox[
       SqrtBox["3"], "2"], "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]]},
     {"0", "0", "0", 
      SqrtBox[
       FractionBox["2", "3"]]},
     {"1", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.685798445003189*^9, {3.685799258020629*^9, 3.6857992655722637`*^9}, 
   3.68580787824564*^9, 3.6858118549833794`*^9, 3.685812118593155*^9, 
   3.685812233577952*^9, 3.685812527073089*^9, 3.6858130467372704`*^9, 
   3.6858144078024836`*^9}],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{
  3.685798445003189*^9, {3.685799258020629*^9, 3.6857992655722637`*^9}, 
   3.68580787824564*^9, 3.6858118549833794`*^9, 3.685812118593155*^9, 
   3.685812233577952*^9, 3.685812527073089*^9, 3.6858130467372704`*^9, 
   3.685814407813667*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GC5", "=", 
   RowBox[{
    RowBox[{"MC5final", ".", 
     RowBox[{"Inverse", "[", "M3", "]"}]}], "//", "FullSimplify"}]}], ";", 
  RowBox[{"GC5", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GC5", ".", 
    RowBox[{"Transpose", "[", "GC5", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "GC5", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6645234559720755`*^9, 3.6645234992963104`*^9}, 
   3.6658515617676888`*^9, {3.6659077628277855`*^9, 3.6659077703647704`*^9}, {
   3.665907818990794*^9, 3.665907825684857*^9}, 3.6683808089068747`*^9, {
   3.6683808505965576`*^9, 3.6683808507371883`*^9}, {3.685799335719602*^9, 
   3.6857993510790806`*^9}, {3.685814413628291*^9, 3.6858144283475432`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox["1", "2"], 
      FractionBox[
       SqrtBox["3"], "2"], "0"},
     {"0", 
      FractionBox[
       SqrtBox["3"], "2"], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {"0", "0", "0", "1"},
     {"1", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6857993521981153`*^9, 3.685807878273159*^9, 
  3.685811855017903*^9, 3.685812118616702*^9, 3.6858122336029687`*^9, 
  3.6858125270946045`*^9, 3.685813047026883*^9, 3.6858144316198797`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6857993521981153`*^9, 3.685807878273159*^9, 
  3.685811855017903*^9, 3.685812118616702*^9, 3.6858122336029687`*^9, 
  3.6858125270946045`*^9, 3.685813047026883*^9, 3.6858144316318893`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.6857993521981153`*^9, 3.685807878273159*^9, 
  3.685811855017903*^9, 3.685812118616702*^9, 3.6858122336029687`*^9, 
  3.6858125270946045`*^9, 3.685813047026883*^9, 3.6858144316426077`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "g_C4", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MC4", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisF", ",", "vb"}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisF", ",", "vc"}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisF", ",", "ve"}], "]"}]}], "}"}]}], " ", ";", 
    RowBox[{"MC4", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"MC4N", "=", 
    RowBox[{"Normalize", "[", 
     RowBox[{
      RowBox[{"NullSpace", "[", "MC4", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MC4final", "=", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "MC4N"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MC4", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MC4", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MC4", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], "]"}]}], ";", 
    RowBox[{"MC4final", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"Det", "[", "MC4final", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GC4", "=", 
     RowBox[{
      RowBox[{"MC4final", ".", 
       RowBox[{"Inverse", "[", "M3", "]"}]}], "//", "FullSimplify"}]}], ";", 
    RowBox[{"GC4", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GC4", ".", 
      RowBox[{"Transpose", "[", "GC4", "]"}]}], "//", "FullSimplify"}], "//", 
    "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Det", "[", "GC4", "]"}], "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.6857993751262665`*^9, 3.6857994639198875`*^9}, {
   3.6858144439149833`*^9, 3.685814510012636*^9}, 3.685814612235797*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {
      FractionBox["1", "2"], 
      FractionBox[
       SqrtBox["3"], "2"], "0", "0"},
     {
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]], 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.685799464823325*^9, 3.6858078783091836`*^9, 3.685811855067936*^9, 
   3.685812118651726*^9, 3.685812233634426*^9, 3.685812527123123*^9, 
   3.6858130474040203`*^9, {3.685814590583653*^9, 3.685814613917822*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     SqrtBox["15"], "4"]}], ",", 
   FractionBox["1", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.685799464823325*^9, 3.6858078783091836`*^9, 3.685811855067936*^9, 
   3.685812118651726*^9, 3.685812233634426*^9, 3.685812527123123*^9, 
   3.6858130474040203`*^9, {3.685814590583653*^9, 3.685814613921327*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", 
      FractionBox["1", "2"], 
      FractionBox["1", "2"]},
     {"0", "0", 
      FractionBox[
       SqrtBox["3"], "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]]},
     {
      FractionBox[
       SqrtBox["15"], "4"], "0", "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]]},
     {
      RowBox[{"-", 
       FractionBox["1", "4"]}], "0", "0", 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.685799464823325*^9, 3.6858078783091836`*^9, 3.685811855067936*^9, 
   3.685812118651726*^9, 3.685812233634426*^9, 3.685812527123123*^9, 
   3.6858130474040203`*^9, {3.685814590583653*^9, 3.685814613932845*^9}}],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{
  3.685799464823325*^9, 3.6858078783091836`*^9, 3.685811855067936*^9, 
   3.685812118651726*^9, 3.685812233634426*^9, 3.685812527123123*^9, 
   3.6858130474040203`*^9, {3.685814590583653*^9, 3.6858146139448395`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {
      FractionBox[
       SqrtBox["15"], "4"], "0", "0", 
      FractionBox["1", "4"]},
     {
      RowBox[{"-", 
       FractionBox["1", "4"]}], "0", "0", 
      FractionBox[
       SqrtBox["15"], "4"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.685799464823325*^9, 3.6858078783091836`*^9, 3.685811855067936*^9, 
   3.685812118651726*^9, 3.685812233634426*^9, 3.685812527123123*^9, 
   3.6858130474040203`*^9, {3.685814590583653*^9, 3.685814613956848*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.685799464823325*^9, 3.6858078783091836`*^9, 3.685811855067936*^9, 
   3.685812118651726*^9, 3.685812233634426*^9, 3.685812527123123*^9, 
   3.6858130474040203`*^9, {3.685814590583653*^9, 3.685814613970359*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.685799464823325*^9, 3.6858078783091836`*^9, 3.685811855067936*^9, 
   3.685812118651726*^9, 3.685812233634426*^9, 3.685812527123123*^9, 
   3.6858130474040203`*^9, {3.685814590583653*^9, 3.685814613982865*^9}}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "g_C3", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MC3", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisF", ",", "vd"}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisF", ",", "vb"}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisF", ",", "ve"}], "]"}]}], "}"}]}], " ", ";", 
    RowBox[{"MC3", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"MC3N", "=", 
    RowBox[{"Normalize", "[", 
     RowBox[{
      RowBox[{"NullSpace", "[", "MC3", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MC3final", "=", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "MC3N"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MC3", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MC3", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MC3", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], "]"}]}], ";", 
    RowBox[{"MC3final", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"Det", "[", "MC3final", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GC3", "=", 
     RowBox[{
      RowBox[{"MC3final", ".", 
       RowBox[{"Inverse", "[", "M3", "]"}]}], "//", "FullSimplify"}]}], ";", 
    RowBox[{"GC3", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GC3", ".", 
      RowBox[{"Transpose", "[", "GC3", "]"}]}], "//", "FullSimplify"}], "//", 
    "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Det", "[", "GC3", "]"}], "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.6857993751262665`*^9, 3.6857995444072695`*^9}, {
  3.6858146264727945`*^9, 3.6858146805622215`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      SqrtBox[
       FractionBox["2", "3"]], "0"},
     {"1", "0", "0", "0"},
     {
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]], 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685799547845377*^9, 3.6858078783532133`*^9, 
  3.6858118551339803`*^9, 3.6858121186944056`*^9, 3.685812233673455*^9, 
  3.68581252716315*^9, 3.6858130476829333`*^9, 3.6858146870142937`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    SqrtBox[
     FractionBox["5", "6"]]}], ",", 
   FractionBox[
    SqrtBox[
     FractionBox["5", "3"]], "4"], ",", 
   FractionBox["1", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.685799547845377*^9, 3.6858078783532133`*^9, 
  3.6858118551339803`*^9, 3.6858121186944056`*^9, 3.685812233673455*^9, 
  3.68581252716315*^9, 3.6858130476829333`*^9, 3.6858146870177975`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox["1", "2"], "1", 
      FractionBox["1", "2"]},
     {
      SqrtBox[
       FractionBox["5", "6"]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "3"]], "4"]}], 
      SqrtBox[
       FractionBox["2", "3"]], "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]]},
     {
      RowBox[{"-", 
       FractionBox["1", "4"]}], "0", "0", 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685799547845377*^9, 3.6858078783532133`*^9, 
  3.6858118551339803`*^9, 3.6858121186944056`*^9, 3.685812233673455*^9, 
  3.68581252716315*^9, 3.6858130476829333`*^9, 3.6858146870313063`*^9}],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{3.685799547845377*^9, 3.6858078783532133`*^9, 
  3.6858118551339803`*^9, 3.6858121186944056`*^9, 3.685812233673455*^9, 
  3.68581252716315*^9, 3.6858130476829333`*^9, 3.6858146870453143`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox["1", "2"], 
      FractionBox[
       SqrtBox["3"], "2"], "0"},
     {
      SqrtBox[
       FractionBox["5", "6"]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      RowBox[{"-", 
       FractionBox["1", "6"]}], 
      FractionBox["1", 
       RowBox[{"3", " ", 
        SqrtBox["2"]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "3"]], "4"]}], 
      SqrtBox[
       FractionBox["2", "3"]], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["2"], "3"]}], 
      RowBox[{"-", 
       FractionBox["1", "12"]}]},
     {
      RowBox[{"-", 
       FractionBox["1", "4"]}], "0", "0", 
      FractionBox[
       SqrtBox["15"], "4"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685799547845377*^9, 3.6858078783532133`*^9, 
  3.6858118551339803`*^9, 3.6858121186944056`*^9, 3.685812233673455*^9, 
  3.68581252716315*^9, 3.6858130476829333`*^9, 3.685814687059363*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685799547845377*^9, 3.6858078783532133`*^9, 
  3.6858118551339803`*^9, 3.6858121186944056`*^9, 3.685812233673455*^9, 
  3.68581252716315*^9, 3.6858130476829333`*^9, 3.6858146870743732`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.685799547845377*^9, 3.6858078783532133`*^9, 
  3.6858118551339803`*^9, 3.6858121186944056`*^9, 3.685812233673455*^9, 
  3.68581252716315*^9, 3.6858130476829333`*^9, 3.685814687087883*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "g_C2", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MC2", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisF", ",", "vc"}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisF", ",", "vd"}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisF", ",", "ve"}], "]"}]}], "}"}]}], " ", ";", 
    RowBox[{"MC2", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"MC2N", "=", 
    RowBox[{"Normalize", "[", 
     RowBox[{
      RowBox[{"NullSpace", "[", "MC2", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MC2final", "=", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "MC2N"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MC2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MC2", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MC2", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], "]"}]}], ";", 
    RowBox[{"MC2final", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"Det", "[", "MC2final", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GC2", "=", 
     RowBox[{
      RowBox[{"MC2final", ".", 
       RowBox[{"Inverse", "[", "M3", "]"}]}], "//", "FullSimplify"}]}], ";", 
    RowBox[{"GC2", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GC2", ".", 
      RowBox[{"Transpose", "[", "GC2", "]"}]}], "//", "FullSimplify"}], "//", 
    "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Det", "[", "GC2", "]"}], "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.6857993751262665`*^9, 3.6857994639198875`*^9}, {
  3.6857995665964785`*^9, 3.6857996205263624`*^9}, {3.6858147013124514`*^9, 
  3.685814749880048*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "2"], 
      FractionBox[
       SqrtBox["3"], "2"], "0", "0"},
     {
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      SqrtBox[
       FractionBox["2", "3"]], "0"},
     {
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]], 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6857996227408085`*^9, 3.685807878434765*^9, 
  3.6858118551865163`*^9, 3.6858121187319283`*^9, 3.6858122337144804`*^9, 
  3.6858125272081814`*^9, 3.6858130477179575`*^9, 3.685814750889601*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SqrtBox[
      FractionBox["5", "2"]], "2"]}], ",", 
   FractionBox[
    SqrtBox[
     FractionBox["5", "6"]], "2"], ",", 
   FractionBox[
    SqrtBox[
     FractionBox["5", "3"]], "4"], ",", 
   FractionBox["1", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.6857996227408085`*^9, 3.685807878434765*^9, 
  3.6858118551865163`*^9, 3.6858121187319283`*^9, 3.6858122337144804`*^9, 
  3.6858125272081814`*^9, 3.6858130477179575`*^9, 3.685814750894105*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"], 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], 
      FractionBox["1", "2"]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "6"]], "2"]}], 
      FractionBox[
       SqrtBox["3"], "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "3"]], "4"]}], "0", 
      SqrtBox[
       FractionBox["2", "3"]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]]},
     {
      RowBox[{"-", 
       FractionBox["1", "4"]}], "0", "0", 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6857996227408085`*^9, 3.685807878434765*^9, 
  3.6858118551865163`*^9, 3.6858121187319283`*^9, 3.6858122337144804`*^9, 
  3.6858125272081814`*^9, 3.6858130477179575`*^9, 3.685814750910615*^9}],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{3.6857996227408085`*^9, 3.685807878434765*^9, 
  3.6858118551865163`*^9, 3.6858121187319283`*^9, 3.6858122337144804`*^9, 
  3.6858125272081814`*^9, 3.6858130477179575`*^9, 3.6858147509276266`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"], 
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "6"]], "2"]}], 
      FractionBox[
       SqrtBox["3"], "2"], 
      RowBox[{"-", 
       FractionBox["1", "6"]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"6", " ", 
         SqrtBox["2"]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "3"]], "4"]}], "0", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["2"]}], "3"], 
      RowBox[{"-", 
       FractionBox["1", "12"]}]},
     {
      RowBox[{"-", 
       FractionBox["1", "4"]}], "0", "0", 
      FractionBox[
       SqrtBox["15"], "4"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6857996227408085`*^9, 3.685807878434765*^9, 
  3.6858118551865163`*^9, 3.6858121187319283`*^9, 3.6858122337144804`*^9, 
  3.6858125272081814`*^9, 3.6858130477179575`*^9, 3.6858147509436426`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6857996227408085`*^9, 3.685807878434765*^9, 
  3.6858118551865163`*^9, 3.6858121187319283`*^9, 3.6858122337144804`*^9, 
  3.6858125272081814`*^9, 3.6858130477179575`*^9, 3.6858147509601526`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.6857996227408085`*^9, 3.685807878434765*^9, 
  3.6858118551865163`*^9, 3.6858121187319283`*^9, 3.6858122337144804`*^9, 
  3.6858125272081814`*^9, 3.6858130477179575`*^9, 3.6858147509751625`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "g_C1", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MC1", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisF", ",", 
         RowBox[{"d", "-", "b"}]}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisF", ",", 
         RowBox[{"c", "-", "b"}]}], "]"}], ",", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"BasisF", ",", 
         RowBox[{"e", "-", "b"}]}], "]"}]}], "}"}]}], " ", ";", 
    RowBox[{"MC1", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"MC1N", "=", 
    RowBox[{"Normalize", "[", 
     RowBox[{
      RowBox[{"NullSpace", "[", "MC1", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MC1final", "=", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "MC1N"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MC1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MC1", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Normalize", "[", 
         RowBox[{"MC1", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], "]"}]}], ";", 
    RowBox[{"MC1final", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{"Det", "[", "MC1final", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GC1", "=", 
     RowBox[{
      RowBox[{"MC1final", ".", 
       RowBox[{"Inverse", "[", "M3", "]"}]}], "//", "FullSimplify"}]}], ";", 
    RowBox[{"GC1", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GC1", ".", 
      RowBox[{"Transpose", "[", "GC1", "]"}]}], "//", "FullSimplify"}], "//", 
    "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Det", "[", "GC1", "]"}], "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.6857993751262665`*^9, 3.6857994639198875`*^9}, {
  3.6857996390836535`*^9, 3.6857996944855733`*^9}, {3.6858147576077557`*^9, 
  3.685814812288622*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      SqrtBox[
       FractionBox["2", "3"]], "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox[
       SqrtBox["3"], "2"], "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]], 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6857996985245695`*^9, 3.685807878491305*^9, 
  3.6858118552380486`*^9, 3.6858121188097157`*^9, 3.685812233814047*^9, 
  3.6858125273064036`*^9, 3.6858130478547487`*^9, 3.685814834772758*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SqrtBox[
     FractionBox["5", "2"]], "2"], ",", 
   FractionBox[
    SqrtBox[
     FractionBox["5", "6"]], "2"], ",", 
   FractionBox[
    SqrtBox[
     FractionBox["5", "3"]], "4"], ",", 
   FractionBox["1", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.6857996985245695`*^9, 3.685807878491305*^9, 
  3.6858118552380486`*^9, 3.6858121188097157`*^9, 3.685812233814047*^9, 
  3.6858125273064036`*^9, 3.6858130478547487`*^9, 3.6858148347767606`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "2"]], "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "6"]], "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox[
       SqrtBox["3"], "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "3"]], "4"]}], 
      SqrtBox[
       FractionBox["2", "3"]], "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]]},
     {
      RowBox[{"-", 
       FractionBox["1", "4"]}], "0", "0", 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6857996985245695`*^9, 3.685807878491305*^9, 
  3.6858118552380486`*^9, 3.6858121188097157`*^9, 3.685812233814047*^9, 
  3.6858125273064036`*^9, 3.6858130478547487`*^9, 3.6858148347787623`*^9}],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{3.6857996985245695`*^9, 3.685807878491305*^9, 
  3.6858118552380486`*^9, 3.6858121188097157`*^9, 3.685812233814047*^9, 
  3.6858125273064036`*^9, 3.6858130478547487`*^9, 3.6858148347942753`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "2"]], "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "6"]], "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["5", "6"], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"6", " ", 
         SqrtBox["2"]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["5", "3"]], "4"]}], 
      SqrtBox[
       FractionBox["2", "3"]], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["2"], "3"]}], 
      RowBox[{"-", 
       FractionBox["1", "12"]}]},
     {
      RowBox[{"-", 
       FractionBox["1", "4"]}], "0", "0", 
      FractionBox[
       SqrtBox["15"], "4"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6857996985245695`*^9, 3.685807878491305*^9, 
  3.6858118552380486`*^9, 3.6858121188097157`*^9, 3.685812233814047*^9, 
  3.6858125273064036`*^9, 3.6858130478547487`*^9, 3.6858148348107862`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6857996985245695`*^9, 3.685807878491305*^9, 
  3.6858118552380486`*^9, 3.6858121188097157`*^9, 3.685812233814047*^9, 
  3.6858125273064036`*^9, 3.6858130478547487`*^9, 3.6858148348267946`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.6857996985245695`*^9, 3.685807878491305*^9, 
  3.6858118552380486`*^9, 3.6858121188097157`*^9, 3.685812233814047*^9, 
  3.6858125273064036`*^9, 3.6858130478547487`*^9, 3.685814834841304*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"determining", " ", "the", " ", "SU", 
    RowBox[{"(", "2", ")"}], " ", "components", " ", "via", " ", "Van", " ", 
    RowBox[{"Elfrinkhof", "'"}], "s", " ", "formula"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "gC5", " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"AGC5", "=", 
    RowBox[{
     RowBox[{"Asc", "[", "GC5", "]"}], "//", "FullSimplify"}]}], ";", " ", 
   RowBox[{"AGC5", "//", "MatrixForm", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"associate", " ", "matrix"}], " ", "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6857998096824255`*^9, 3.685799923184944*^9}, {
  3.685809709544732*^9, 3.6858097098377247`*^9}, {3.685814850191008*^9, 
  3.6858148590144615`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       SqrtBox["3"], "8"], 
      FractionBox["1", "8"], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "8"]}], 
      FractionBox["1", "8"]},
     {
      RowBox[{"-", 
       FractionBox["3", "8"]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "8"]}], 
      FractionBox["3", "8"], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "8"]}]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "8"]}], 
      RowBox[{"-", 
       FractionBox["1", "8"]}], 
      FractionBox[
       SqrtBox["3"], "8"], 
      RowBox[{"-", 
       FractionBox["1", "8"]}]},
     {
      FractionBox["3", "8"], 
      FractionBox[
       SqrtBox["3"], "8"], 
      RowBox[{"-", 
       FractionBox["3", "8"]}], 
      FractionBox[
       SqrtBox["3"], "8"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6857998637363386`*^9, 3.68579987898042*^9}, 
   3.6858078785838637`*^9, 3.685811855325108*^9, 3.6858121189057837`*^9, 
   3.685812233910611*^9, 3.685812527402466*^9, 3.685813047987795*^9, 
   3.6858148649687824`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "As", " ", "long", " ", "as", " ", "the", " ", "first", " ", "line", " ", 
    "of", " ", "this", " ", "matrix", " ", "has", " ", "a", " ", "non"}], "-", 
   RowBox[{"zero", " ", "entry", " ", "we", " ", "can", " ", "copy"}], "-", 
   RowBox[{
   "paste", " ", "the", " ", "algorithm", " ", "from", " ", "the", " ", 
    "main", " ", 
    RowBox[{"text", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KGC5", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"AGC5", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGC5", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGC5", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGC5", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "4"}], "]"}], "]"}], "^", "2"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6631676528503714`*^9, 3.6631677386557493`*^9}, {
   3.6645270571054697`*^9, 3.664527072088934*^9}, {3.665614494998166*^9, 
   3.6656145245153294`*^9}, {3.6658480725831213`*^9, 3.665848078535117*^9}, 
   3.665857363595948*^9, {3.6857999887767615`*^9, 3.685800002256135*^9}, {
   3.68581488907156*^9, 3.685814897686392*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pGC5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGC5", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "KGC5"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qGC5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGC5", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", "KGC5"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rGC5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGC5", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], "/", "KGC5"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sGC5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGC5", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "4"}], "]"}], "]"}], "/", "KGC5"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aGC5", "=", "KGC5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bGC5", "=", 
   RowBox[{
    RowBox[{"KGC5", " ", 
     RowBox[{
      RowBox[{"AGC5", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGC5", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cGC5", "=", 
   RowBox[{
    RowBox[{"KGC5", " ", 
     RowBox[{
      RowBox[{"AGC5", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGC5", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dGC5", "=", 
   RowBox[{
    RowBox[{"KGC5", " ", 
     RowBox[{
      RowBox[{"AGC5", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGC5", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.665615251506381*^9, 3.6656152790234194`*^9}, {
  3.6656154663300877`*^9, 3.6656154948940773`*^9}, {3.6658478433658447`*^9, 
  3.6658479082557335`*^9}, {3.665848031092455*^9, 3.6658480638999643`*^9}, {
  3.665857367921686*^9, 3.6658573747582145`*^9}, {3.6858000052901134`*^9, 
  3.6858000472012663`*^9}, {3.6858148998160553`*^9, 3.6858149410541735`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"operations", " ", "to", " ", "figure", " ", "out", " ", "if", " ", 
   RowBox[{"we", "'"}], "re", " ", "doing", " ", "everything", " ", "right"}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6631681359281716`*^9, 3.663168149505617*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aGC5", "^", "2"}], "+", 
   RowBox[{"bGC5", "^", "2"}], "+", 
   RowBox[{"cGC5", "^", "2"}], "+", 
   RowBox[{"dGC5", "^", "2"}]}], " ", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6631679432651415`*^9, 3.6631679669836783`*^9}, {
  3.6645273806229696`*^9, 3.664527384209398*^9}, {3.6645278041776977`*^9, 
  3.664527807672842*^9}, {3.6858000576874685`*^9, 3.6858000634076567`*^9}, {
  3.685814953381894*^9, 3.685814958653639*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679676157656`*^9, 3.663171592106234*^9, 3.6641171217547503`*^9, 
   3.664130147471428*^9, 3.664265152667672*^9, 3.6643540106916404`*^9, 
   3.664527808566894*^9, 3.6645409301346455`*^9, 3.6645411394430943`*^9, 
   3.665614801029729*^9, 3.6656941258698864`*^9, 3.6657704904322224`*^9, 
   3.665848010829975*^9, 3.665848082358245*^9, 3.6658573792115564`*^9, 
   3.6658586387329593`*^9, 3.6658590747362585`*^9, 3.6658596400936484`*^9, 
   3.6658601150677013`*^9, 3.665861149672407*^9, 3.665862996268895*^9, 
   3.66586959818274*^9, 3.66586965019248*^9, 3.665869845901208*^9, 
   3.6658699940151367`*^9, 3.665873838856782*^9, 3.665874312169141*^9, 
   3.6658743687346644`*^9, 3.665907878013389*^9, 3.666193364188967*^9, 
   3.666854790169672*^9, 3.6668732531620607`*^9, 3.666873354388668*^9, 
   3.6683811039544263`*^9, 3.6759478616014404`*^9, 3.6759897643331375`*^9, 
   3.67657993734344*^9, 3.6770298282383327`*^9, 3.6770338085620575`*^9, 
   3.677219372853804*^9, {3.6773343859742603`*^9, 3.6773344112371387`*^9}, 
   3.6773351678277864`*^9, 3.677404082606493*^9, 3.6774042342057*^9, 
   3.677404335741769*^9, 3.6774119438991556`*^9, 3.6774122149204984`*^9, 
   3.6778400052820277`*^9, 3.6779303271804824`*^9, 3.685798402349642*^9, {
   3.6858000642381268`*^9, 3.685800072206159*^9}, 3.6858078786524105`*^9, 
   3.6858118553696356`*^9, 3.6858121189378023`*^9, 3.685812233941496*^9, 
   3.685812527432486*^9, 3.6858130481688385`*^9, 3.6858149683636856`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pGC5", "^", "2"}], "+", 
   RowBox[{"qGC5", "^", "2"}], "+", 
   RowBox[{"rGC5", "^", "2"}], "+", 
   RowBox[{"sGC5", "^", "2"}]}], " ", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6631679748742833`*^9, 3.6631679805346584`*^9}, {
  3.664527810117049*^9, 3.6645278148954053`*^9}, {3.685800077039246*^9, 
  3.6858000826306543`*^9}, {3.6858149614137306`*^9, 3.685814966597431*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679850897264`*^9, 3.663171592120243*^9, 3.66411712179778*^9, 
   3.664130147487054*^9, 3.6642651526826816`*^9, 3.664354010707266*^9, 
   3.664527815836325*^9, 3.6645409309121637`*^9, 3.6645411394661107`*^9, 
   3.6656148020454087`*^9, 3.6656941258855133`*^9, 3.6657704904478493`*^9, 
   3.6658480115383606`*^9, 3.6658480830483837`*^9, 3.6658573799928446`*^9, 
   3.6658586387449713`*^9, 3.665859074748269*^9, 3.6658596401076574`*^9, 
   3.6658601150837116`*^9, 3.665861149688033*^9, 3.665862996302159*^9, 
   3.6658695981937475`*^9, 3.665869650202487*^9, 3.6658698466937327`*^9, 
   3.6658699940301466`*^9, 3.6658738393255806`*^9, 3.665874312184765*^9, 
   3.6658743687346644`*^9, 3.665907878029014*^9, 3.6661933642045946`*^9, 
   3.6668547901852975`*^9, 3.6668732531740685`*^9, 3.666873354404294*^9, 
   3.6683811047513437`*^9, 3.675947861613448*^9, 3.675989764353655*^9, 
   3.6765799373579507`*^9, 3.677029828251842*^9, 3.677033808581071*^9, 
   3.6772193728694277`*^9, {3.677334386100918*^9, 3.6773344112566032`*^9}, 
   3.6773351678437996`*^9, 3.67740408262212*^9, 3.677404234221326*^9, 
   3.6774043357573943`*^9, 3.6774119439147806`*^9, 3.677412214936124*^9, 
   3.677840005316949*^9, 3.677930327198495*^9, 3.685798402367152*^9, 
   3.6858000835100756`*^9, 3.6858078786804285`*^9, 3.685811855388649*^9, 
   3.6858121189543133`*^9, 3.6858122339590025`*^9, 3.6858125274489975`*^9, 
   3.6858130483143687`*^9, 3.685814969173024*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"aGC5", " ", "pGC5"}], ",", 
        RowBox[{"aGC5", " ", "qGC5"}], ",", 
        RowBox[{"aGC5", " ", "rGC5"}], ",", 
        RowBox[{"aGC5", " ", "sGC5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"bGC5", " ", "pGC5"}], ",", 
        RowBox[{"bGC5", " ", "qGC5"}], ",", 
        RowBox[{"bGC5", " ", "rGC5"}], ",", 
        RowBox[{"bGC5", " ", "sGC5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cGC5", " ", "pGC5"}], " ", ",", 
        RowBox[{"cGC5", " ", "qGC5"}], ",", 
        RowBox[{"cGC5", " ", "rGC5"}], ",", 
        RowBox[{"cGC5", " ", "sGC5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dGC5", " ", "pGC5"}], ",", 
        RowBox[{"dGC5", " ", "qGC5"}], ",", 
        RowBox[{"dGC5", " ", "rGC5"}], ",", 
        RowBox[{"dGC5", " ", "sGC5"}]}], "}"}]}], "}"}], "-", "AGC5"}], "//", 
   "FullSimplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.6631679897403784`*^9, 3.6631681278586845`*^9}, {
  3.664527819280867*^9, 3.6645278655677943`*^9}, {3.6858000859599805`*^9, 
  3.6858001349748874`*^9}, {3.685814971454601*^9, 3.6858150168131323`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.663168128803233*^9, 3.663171592133252*^9, 3.6641171222620897`*^9, 
   3.6641301479558263`*^9, 3.664265153123975*^9, 3.6643540111303234`*^9, 
   3.6645278662414927`*^9, 3.6645409315986214`*^9, 3.6645411394921274`*^9, 
   3.665614807201928*^9, 3.665694125994893*^9, 3.665770490572854*^9, 
   3.6658480123224564`*^9, 3.6658480837523794`*^9, 3.6658573806647577`*^9, 
   3.665858638755973*^9, 3.6658590747622747`*^9, 3.6658596401206665`*^9, 
   3.665860115097721*^9, 3.665861149703659*^9, 3.6658629963177905`*^9, 
   3.665869598204755*^9, 3.665869650212494*^9, 3.6658698474612474`*^9, 
   3.6658699940431547`*^9, 3.6658738463950815`*^9, 3.6658743122003913`*^9, 
   3.66587436875029*^9, 3.6659078780446405`*^9, 3.6661933642202196`*^9, 
   3.666854790200924*^9, 3.6668732531870775`*^9, 3.666873354419919*^9, 
   3.668381105579509*^9, 3.675947861626477*^9, 3.675989764374668*^9, 
   3.676579937372961*^9, 3.6770298282661233`*^9, 3.6770338085995827`*^9, 
   3.677219372885056*^9, {3.67733438621408*^9, 3.677334411613437*^9}, 
   3.6773351678649836`*^9, 3.677404082637754*^9, 3.677404234549467*^9, 
   3.6774043357573943`*^9, 3.6774119443054247`*^9, 3.6774122149517493`*^9, 
   3.677840005743243*^9, 3.6779303276222973`*^9, 3.68579840277042*^9, 
   3.685800135967379*^9, 3.6858078787124505`*^9, 3.6858118554106636`*^9, 
   3.6858121189713244`*^9, 3.6858122339770145`*^9, 3.6858125274660077`*^9, 
   3.685813048346195*^9, 3.6858150173407154`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GC5P", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"aGC5", " ", 
       RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "bGC5", " ", 
       RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
      RowBox[{"I", " ", "cGC5", " ", 
       RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "dGC5", " ", 
       RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
    "Simplify"}]}], ";", 
  RowBox[{"GC5P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GC5M", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pGC5", " ", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "qGC5", " ", 
         RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
        RowBox[{"I", " ", "rGC5", " ", 
         RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "sGC5", " ", 
         RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
      "Conjugate"}], "//", "Transpose"}], "//", "Simplify"}]}], ";", 
  RowBox[{"GC5M", "//", "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.6645272538750257`*^9, 3.664527300285734*^9}, {
  3.666873286911358*^9, 3.66687329133572*^9}, {3.6858004524125724`*^9, 
  3.685800484923828*^9}, {3.68581502056632*^9, 3.685815046989565*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["2"], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["6"]}]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "+", 
           SqrtBox["3"]}], ")"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}]},
     {
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["2"], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["6"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["2"], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["6"]}]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.664527304560256*^9, 3.664540933543917*^9, 3.664541139518145*^9, 
   3.6656148230621295`*^9, 3.665694126026145*^9, 3.665770490604107*^9, 
   3.6658480865503235`*^9, 3.665857898557767*^9, 3.6658586387699823`*^9, 
   3.6658590747772856`*^9, 3.6658596401406803`*^9, 3.665860115117734*^9, 
   3.665861149734911*^9, 3.665862996333415*^9, 3.6658695982177625`*^9, 
   3.665869650261526*^9, 3.6658698514269323`*^9, 3.6658699940611677`*^9, 
   3.665873846707597*^9, 3.6658743122316427`*^9, 3.6658743687659163`*^9, 
   3.6659078780602665`*^9, 3.66619336424986*^9, 3.666854790232182*^9, 
   3.6668732532070904`*^9, 3.6668732961961346`*^9, 3.666873354435544*^9, 
   3.668381113001792*^9, 3.6759478616815023`*^9, 3.675989764474516*^9, 
   3.6765799374179907`*^9, 3.6770298283065414`*^9, 3.6770338086180944`*^9, 
   3.677219372900687*^9, {3.677334386243107*^9, 3.6773344116674795`*^9}, 
   3.6773351678844986`*^9, 3.67740408265337*^9, 3.677404234580718*^9, 
   3.6774043357730207`*^9, 3.6774119443523026`*^9, 3.6774122149673758`*^9, 
   3.6778400057986465`*^9, 3.6779303276768413`*^9, 3.6857984028635144`*^9, 
   3.6858004880537024`*^9, 3.6858078787499743`*^9, 3.6858118554341793`*^9, 
   3.685812118988844*^9, 3.6858122339946113`*^9, 3.685812527482518*^9, 
   3.685813048369212*^9, 3.685815048759076*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", "+", 
         SqrtBox["3"]}], 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", "+", 
        SqrtBox["3"]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.664527304560256*^9, 3.664540933543917*^9, 3.664541139518145*^9, 
   3.6656148230621295`*^9, 3.665694126026145*^9, 3.665770490604107*^9, 
   3.6658480865503235`*^9, 3.665857898557767*^9, 3.6658586387699823`*^9, 
   3.6658590747772856`*^9, 3.6658596401406803`*^9, 3.665860115117734*^9, 
   3.665861149734911*^9, 3.665862996333415*^9, 3.6658695982177625`*^9, 
   3.665869650261526*^9, 3.6658698514269323`*^9, 3.6658699940611677`*^9, 
   3.665873846707597*^9, 3.6658743122316427`*^9, 3.6658743687659163`*^9, 
   3.6659078780602665`*^9, 3.66619336424986*^9, 3.666854790232182*^9, 
   3.6668732532070904`*^9, 3.6668732961961346`*^9, 3.666873354435544*^9, 
   3.668381113001792*^9, 3.6759478616815023`*^9, 3.675989764474516*^9, 
   3.6765799374179907`*^9, 3.6770298283065414`*^9, 3.6770338086180944`*^9, 
   3.677219372900687*^9, {3.677334386243107*^9, 3.6773344116674795`*^9}, 
   3.6773351678844986`*^9, 3.67740408265337*^9, 3.677404234580718*^9, 
   3.6774043357730207`*^9, 3.6774119443523026`*^9, 3.6774122149673758`*^9, 
   3.6778400057986465`*^9, 3.6779303276768413`*^9, 3.6857984028635144`*^9, 
   3.6858004880537024`*^9, 3.6858078787499743`*^9, 3.6858118554341793`*^9, 
   3.685812118988844*^9, 3.6858122339946113`*^9, 3.685812527482518*^9, 
   3.685813048369212*^9, 3.6858150487720857`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "gC4", " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"AGC4", "=", 
    RowBox[{
     RowBox[{"Asc", "[", "GC4", "]"}], "//", "FullSimplify"}]}], ";", " ", 
   RowBox[{"AGC4", "//", "MatrixForm", " "}]}]}]], "Input",
 CellChangeTimes->{{3.6857998096824255`*^9, 3.685799923184944*^9}, {
  3.6858005532663927`*^9, 3.6858005719939375`*^9}, {3.685815060916351*^9, 
  3.685815085540553*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       SqrtBox["15"], "16"], 
      RowBox[{"-", 
       FractionBox["3", "16"]}], 
      FractionBox[
       SqrtBox["15"], "16"], 
      FractionBox["3", "16"]},
     {
      RowBox[{"-", 
       FractionBox["5", "16"]}], 
      FractionBox[
       SqrtBox["15"], "16"], 
      RowBox[{"-", 
       FractionBox["5", "16"]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["15"], "16"]}]},
     {
      FractionBox[
       SqrtBox["15"], "16"], 
      RowBox[{"-", 
       FractionBox["3", "16"]}], 
      FractionBox[
       SqrtBox["15"], "16"], 
      FractionBox["3", "16"]},
     {
      RowBox[{"-", 
       FractionBox["5", "16"]}], 
      FractionBox[
       SqrtBox["15"], "16"], 
      RowBox[{"-", 
       FractionBox["5", "16"]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["15"], "16"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6857998637363386`*^9, 3.68579987898042*^9}, 
   3.6858005660702877`*^9, 3.6858078788495407`*^9, 3.685811855505226*^9, 
   3.6858121190083494`*^9, 3.6858122340131235`*^9, 3.685812527502033*^9, 
   3.685813048398644*^9, 3.6858150871252685`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "As", " ", "long", " ", "as", " ", "the", " ", "first", " ", "line", " ", 
    "of", " ", "this", " ", "matrix", " ", "has", " ", "a", " ", "non"}], "-", 
   RowBox[{"zero", " ", "entry", " ", "we", " ", "can", " ", "copy"}], "-", 
   RowBox[{
   "paste", " ", "the", " ", "algorithm", " ", "from", " ", "the", " ", 
    "main", " ", 
    RowBox[{"text", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KGC4", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"AGC4", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGC4", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGC4", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGC4", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "4"}], "]"}], "]"}], "^", "2"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6631676528503714`*^9, 3.6631677386557493`*^9}, {
   3.6645270571054697`*^9, 3.664527072088934*^9}, {3.665614494998166*^9, 
   3.6656145245153294`*^9}, {3.6658480725831213`*^9, 3.665848078535117*^9}, 
   3.665857363595948*^9, {3.6857999887767615`*^9, 3.685800002256135*^9}, {
   3.68581488907156*^9, 3.685814897686392*^9}, {3.6858151083245153`*^9, 
   3.685815125612285*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pGC4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGC4", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "KGC4"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qGC4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGC4", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", "KGC4"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rGC4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGC4", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], "/", "KGC4"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sGC4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGC4", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "4"}], "]"}], "]"}], "/", "KGC4"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aGC4", "=", "KGC4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bGC4", "=", 
   RowBox[{
    RowBox[{"KGC4", " ", 
     RowBox[{
      RowBox[{"AGC4", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGC4", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cGC4", "=", 
   RowBox[{
    RowBox[{"KGC4", " ", 
     RowBox[{
      RowBox[{"AGC4", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGC4", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dGC4", "=", 
   RowBox[{
    RowBox[{"KGC4", " ", 
     RowBox[{
      RowBox[{"AGC4", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGC4", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.665615251506381*^9, 3.6656152790234194`*^9}, {
  3.6656154663300877`*^9, 3.6656154948940773`*^9}, {3.6658478433658447`*^9, 
  3.6658479082557335`*^9}, {3.665848031092455*^9, 3.6658480638999643`*^9}, {
  3.665857367921686*^9, 3.6658573747582145`*^9}, {3.6858000052901134`*^9, 
  3.6858000472012663`*^9}, {3.6858148998160553`*^9, 3.6858149410541735`*^9}, {
  3.6858151106620755`*^9, 3.6858151459178004`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"operations", " ", "to", " ", "figure", " ", "out", " ", "if", " ", 
   RowBox[{"we", "'"}], "re", " ", "doing", " ", "everything", " ", "right"}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6631681359281716`*^9, 3.663168149505617*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"aGC4", "^", "2"}], "+", 
   RowBox[{"bGC4", "^", "2"}], "+", 
   RowBox[{"cGC4", "^", "2"}], "+", 
   RowBox[{"dGC4", "^", "2"}]}], " ", "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pGC4", "^", "2"}], "+", 
   RowBox[{"qGC4", "^", "2"}], "+", 
   RowBox[{"rGC4", "^", "2"}], "+", 
   RowBox[{"sGC4", "^", "2"}]}], " ", "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6631679432651415`*^9, 3.6631679669836783`*^9}, {
  3.6645273806229696`*^9, 3.664527384209398*^9}, {3.6645278041776977`*^9, 
  3.664527807672842*^9}, {3.6858000576874685`*^9, 3.6858000634076567`*^9}, {
  3.6858006380652213`*^9, 3.6858006568736763`*^9}, {3.685815157291523*^9, 
  3.685815164491558*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679676157656`*^9, 3.663171592106234*^9, 3.6641171217547503`*^9, 
   3.664130147471428*^9, 3.664265152667672*^9, 3.6643540106916404`*^9, 
   3.664527808566894*^9, 3.6645409301346455`*^9, 3.6645411394430943`*^9, 
   3.665614801029729*^9, 3.6656941258698864`*^9, 3.6657704904322224`*^9, 
   3.665848010829975*^9, 3.665848082358245*^9, 3.6658573792115564`*^9, 
   3.6658586387329593`*^9, 3.6658590747362585`*^9, 3.6658596400936484`*^9, 
   3.6658601150677013`*^9, 3.665861149672407*^9, 3.665862996268895*^9, 
   3.66586959818274*^9, 3.66586965019248*^9, 3.665869845901208*^9, 
   3.6658699940151367`*^9, 3.665873838856782*^9, 3.665874312169141*^9, 
   3.6658743687346644`*^9, 3.665907878013389*^9, 3.666193364188967*^9, 
   3.666854790169672*^9, 3.6668732531620607`*^9, 3.666873354388668*^9, 
   3.6683811039544263`*^9, 3.6759478616014404`*^9, 3.6759897643331375`*^9, 
   3.67657993734344*^9, 3.6770298282383327`*^9, 3.6770338085620575`*^9, 
   3.677219372853804*^9, {3.6773343859742603`*^9, 3.6773344112371387`*^9}, 
   3.6773351678277864`*^9, 3.677404082606493*^9, 3.6774042342057*^9, 
   3.677404335741769*^9, 3.6774119438991556`*^9, 3.6774122149204984`*^9, 
   3.6778400052820277`*^9, 3.6779303271804824`*^9, 3.685798402349642*^9, {
   3.6858000642381268`*^9, 3.685800072206159*^9}, 3.6858006595605574`*^9, 
   3.6858078788930693`*^9, 3.6858118555422516`*^9, 3.685812119037854*^9, 
   3.685812234042142*^9, 3.6858125275320525`*^9, 3.6858130485745077`*^9, 
   3.6858151652022305`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679676157656`*^9, 3.663171592106234*^9, 3.6641171217547503`*^9, 
   3.664130147471428*^9, 3.664265152667672*^9, 3.6643540106916404`*^9, 
   3.664527808566894*^9, 3.6645409301346455`*^9, 3.6645411394430943`*^9, 
   3.665614801029729*^9, 3.6656941258698864`*^9, 3.6657704904322224`*^9, 
   3.665848010829975*^9, 3.665848082358245*^9, 3.6658573792115564`*^9, 
   3.6658586387329593`*^9, 3.6658590747362585`*^9, 3.6658596400936484`*^9, 
   3.6658601150677013`*^9, 3.665861149672407*^9, 3.665862996268895*^9, 
   3.66586959818274*^9, 3.66586965019248*^9, 3.665869845901208*^9, 
   3.6658699940151367`*^9, 3.665873838856782*^9, 3.665874312169141*^9, 
   3.6658743687346644`*^9, 3.665907878013389*^9, 3.666193364188967*^9, 
   3.666854790169672*^9, 3.6668732531620607`*^9, 3.666873354388668*^9, 
   3.6683811039544263`*^9, 3.6759478616014404`*^9, 3.6759897643331375`*^9, 
   3.67657993734344*^9, 3.6770298282383327`*^9, 3.6770338085620575`*^9, 
   3.677219372853804*^9, {3.6773343859742603`*^9, 3.6773344112371387`*^9}, 
   3.6773351678277864`*^9, 3.677404082606493*^9, 3.6774042342057*^9, 
   3.677404335741769*^9, 3.6774119438991556`*^9, 3.6774122149204984`*^9, 
   3.6778400052820277`*^9, 3.6779303271804824`*^9, 3.685798402349642*^9, {
   3.6858000642381268`*^9, 3.685800072206159*^9}, 3.6858006595605574`*^9, 
   3.6858078788930693`*^9, 3.6858118555422516`*^9, 3.685812119037854*^9, 
   3.685812234042142*^9, 3.6858125275320525`*^9, 3.6858130485745077`*^9, 
   3.6858151652082357`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"aGC4", " ", "pGC4"}], ",", 
        RowBox[{"aGC4", " ", "qGC4"}], ",", 
        RowBox[{"aGC4", " ", "rGC4"}], ",", 
        RowBox[{"aGC4", " ", "sGC4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"bGC4", " ", "pGC4"}], ",", 
        RowBox[{"bGC4", " ", "qGC4"}], ",", 
        RowBox[{"bGC4", " ", "rGC4"}], ",", 
        RowBox[{"bGC4", " ", "sGC4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cGC4", " ", "pGC4"}], " ", ",", 
        RowBox[{"cGC4", " ", "qGC4"}], ",", 
        RowBox[{"cGC4", " ", "rGC4"}], ",", 
        RowBox[{"cGC4", " ", "sGC4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dGC4", " ", "pGC4"}], ",", 
        RowBox[{"dGC4", " ", "qGC4"}], ",", 
        RowBox[{"dGC4", " ", "rGC4"}], ",", 
        RowBox[{"dGC4", " ", "sGC4"}]}], "}"}]}], "}"}], "-", "AGC4"}], "//", 
   "FullSimplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.6631679897403784`*^9, 3.6631681278586845`*^9}, {
  3.664527819280867*^9, 3.6645278655677943`*^9}, {3.6858000859599805`*^9, 
  3.6858001349748874`*^9}, {3.685800668265951*^9, 3.685800710824494*^9}, {
  3.6858151689243402`*^9, 3.685815211355219*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.663168128803233*^9, 3.663171592133252*^9, 3.6641171222620897`*^9, 
   3.6641301479558263`*^9, 3.664265153123975*^9, 3.6643540111303234`*^9, 
   3.6645278662414927`*^9, 3.6645409315986214`*^9, 3.6645411394921274`*^9, 
   3.665614807201928*^9, 3.665694125994893*^9, 3.665770490572854*^9, 
   3.6658480123224564`*^9, 3.6658480837523794`*^9, 3.6658573806647577`*^9, 
   3.665858638755973*^9, 3.6658590747622747`*^9, 3.6658596401206665`*^9, 
   3.665860115097721*^9, 3.665861149703659*^9, 3.6658629963177905`*^9, 
   3.665869598204755*^9, 3.665869650212494*^9, 3.6658698474612474`*^9, 
   3.6658699940431547`*^9, 3.6658738463950815`*^9, 3.6658743122003913`*^9, 
   3.66587436875029*^9, 3.6659078780446405`*^9, 3.6661933642202196`*^9, 
   3.666854790200924*^9, 3.6668732531870775`*^9, 3.666873354419919*^9, 
   3.668381105579509*^9, 3.675947861626477*^9, 3.675989764374668*^9, 
   3.676579937372961*^9, 3.6770298282661233`*^9, 3.6770338085995827`*^9, 
   3.677219372885056*^9, {3.67733438621408*^9, 3.677334411613437*^9}, 
   3.6773351678649836`*^9, 3.677404082637754*^9, 3.677404234549467*^9, 
   3.6774043357573943`*^9, 3.6774119443054247`*^9, 3.6774122149517493`*^9, 
   3.677840005743243*^9, 3.6779303276222973`*^9, 3.68579840277042*^9, 
   3.685800135967379*^9, 3.685800713013522*^9, 3.6858078789436035`*^9, 
   3.685811855563265*^9, 3.6858121190558667`*^9, 3.685812234060653*^9, 
   3.6858125275506086`*^9, 3.6858130486828237`*^9, 3.6858152139696026`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GC4P", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"aGC4", " ", 
       RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "bGC4", " ", 
       RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
      RowBox[{"I", " ", "cGC4", " ", 
       RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "dGC4", " ", 
       RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"GC4P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GC4M", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pGC4", " ", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "qGC4", " ", 
         RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
        RowBox[{"I", " ", "rGC4", " ", 
         RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "sGC4", " ", 
         RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
      "Conjugate"}], "//", "Transpose"}], "//", "FullSimplify"}]}], ";", 
  RowBox[{"GC4M", "//", "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.6645272538750257`*^9, 3.664527300285734*^9}, {
  3.666873286911358*^9, 3.66687329133572*^9}, {3.6858004524125724`*^9, 
  3.685800484923828*^9}, {3.685800715449169*^9, 3.6858007354011993`*^9}, {
  3.685812501313901*^9, 3.685812504697752*^9}, {3.6858152202519293`*^9, 
  3.6858152375242777`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "+", 
          SuperscriptBox["#1", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "+", 
          SuperscriptBox["#1", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]},
     {
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "+", 
          SuperscriptBox["#1", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "+", 
          SuperscriptBox["#1", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.664527304560256*^9, 3.664540933543917*^9, 3.664541139518145*^9, 
   3.6656148230621295`*^9, 3.665694126026145*^9, 3.665770490604107*^9, 
   3.6658480865503235`*^9, 3.665857898557767*^9, 3.6658586387699823`*^9, 
   3.6658590747772856`*^9, 3.6658596401406803`*^9, 3.665860115117734*^9, 
   3.665861149734911*^9, 3.665862996333415*^9, 3.6658695982177625`*^9, 
   3.665869650261526*^9, 3.6658698514269323`*^9, 3.6658699940611677`*^9, 
   3.665873846707597*^9, 3.6658743122316427`*^9, 3.6658743687659163`*^9, 
   3.6659078780602665`*^9, 3.66619336424986*^9, 3.666854790232182*^9, 
   3.6668732532070904`*^9, 3.6668732961961346`*^9, 3.666873354435544*^9, 
   3.668381113001792*^9, 3.6759478616815023`*^9, 3.675989764474516*^9, 
   3.6765799374179907`*^9, 3.6770298283065414`*^9, 3.6770338086180944`*^9, 
   3.677219372900687*^9, {3.677334386243107*^9, 3.6773344116674795`*^9}, 
   3.6773351678844986`*^9, 3.67740408265337*^9, 3.677404234580718*^9, 
   3.6774043357730207`*^9, 3.6774119443523026`*^9, 3.6774122149673758`*^9, 
   3.6778400057986465`*^9, 3.6779303276768413`*^9, 3.6857984028635144`*^9, 
   3.6858004880537024`*^9, 3.685800738138173*^9, 3.685807878974123*^9, 
   3.685811855581777*^9, 3.685812119073378*^9, 3.685812234078166*^9, {
   3.6858125064498568`*^9, 3.68581252756812*^9}, 3.685813048707842*^9, 
   3.685815241789336*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          SuperscriptBox["#1", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          SuperscriptBox["#1", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}]},
     {
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          SuperscriptBox["#1", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          SuperscriptBox["#1", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.664527304560256*^9, 3.664540933543917*^9, 3.664541139518145*^9, 
   3.6656148230621295`*^9, 3.665694126026145*^9, 3.665770490604107*^9, 
   3.6658480865503235`*^9, 3.665857898557767*^9, 3.6658586387699823`*^9, 
   3.6658590747772856`*^9, 3.6658596401406803`*^9, 3.665860115117734*^9, 
   3.665861149734911*^9, 3.665862996333415*^9, 3.6658695982177625`*^9, 
   3.665869650261526*^9, 3.6658698514269323`*^9, 3.6658699940611677`*^9, 
   3.665873846707597*^9, 3.6658743122316427`*^9, 3.6658743687659163`*^9, 
   3.6659078780602665`*^9, 3.66619336424986*^9, 3.666854790232182*^9, 
   3.6668732532070904`*^9, 3.6668732961961346`*^9, 3.666873354435544*^9, 
   3.668381113001792*^9, 3.6759478616815023`*^9, 3.675989764474516*^9, 
   3.6765799374179907`*^9, 3.6770298283065414`*^9, 3.6770338086180944`*^9, 
   3.677219372900687*^9, {3.677334386243107*^9, 3.6773344116674795`*^9}, 
   3.6773351678844986`*^9, 3.67740408265337*^9, 3.677404234580718*^9, 
   3.6774043357730207`*^9, 3.6774119443523026`*^9, 3.6774122149673758`*^9, 
   3.6778400057986465`*^9, 3.6779303276768413`*^9, 3.6857984028635144`*^9, 
   3.6858004880537024`*^9, 3.685800738138173*^9, 3.685807878974123*^9, 
   3.685811855581777*^9, 3.685812119073378*^9, 3.685812234078166*^9, {
   3.6858125064498568`*^9, 3.68581252756812*^9}, 3.685813048707842*^9, 
   3.685815241891404*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "gC3", " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"AGC3", "=", 
    RowBox[{
     RowBox[{"Asc", "[", "GC3", "]"}], "//", "FullSimplify"}]}], ";", " ", 
   RowBox[{"AGC3", "//", "MatrixForm", " "}]}]}]], "Input",
 CellChangeTimes->{{3.6857998096824255`*^9, 3.685799923184944*^9}, {
  3.6858005532663927`*^9, 3.6858005719939375`*^9}, {3.68580076121553*^9, 
  3.685800778183666*^9}, {3.6858152525629764`*^9, 3.6858152625221667`*^9}}],

Cell[BoxData[
 StyleBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SqrtBox["2"]}], "-", 
          RowBox[{"6", " ", 
           SqrtBox["3"]}], "-", 
          SqrtBox["15"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          RowBox[{"4", " ", 
           SqrtBox["6"]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SqrtBox["2"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"4", " ", 
           SqrtBox["6"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SqrtBox["2"]}], "-", 
          RowBox[{"6", " ", 
           SqrtBox["3"]}], "+", 
          SqrtBox["15"]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SqrtBox["2"]}], "-", 
          RowBox[{"6", " ", 
           SqrtBox["3"]}], "-", 
          SqrtBox["15"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"4", " ", 
           SqrtBox["6"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", 
           SqrtBox["6"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"6", " ", 
           SqrtBox["3"]}], "-", 
          SqrtBox["15"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  FontSize->8]], "Input",
 CellChangeTimes->{3.68593060308953*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "As", " ", "long", " ", "as", " ", "the", " ", "first", " ", "line", " ", 
    "of", " ", "this", " ", "matrix", " ", "has", " ", "a", " ", "non"}], "-", 
   RowBox[{"zero", " ", "entry", " ", "we", " ", "can", " ", "copy"}], "-", 
   RowBox[{
   "paste", " ", "the", " ", "algorithm", " ", "from", " ", "the", " ", 
    "main", " ", 
    RowBox[{"text", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KGC3", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"AGC3", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGC3", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGC3", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGC3", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "4"}], "]"}], "]"}], "^", "2"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6631676528503714`*^9, 3.6631677386557493`*^9}, {
   3.6645270571054697`*^9, 3.664527072088934*^9}, {3.665614494998166*^9, 
   3.6656145245153294`*^9}, {3.6658480725831213`*^9, 3.665848078535117*^9}, 
   3.665857363595948*^9, {3.6857999887767615`*^9, 3.685800002256135*^9}, {
   3.685800581842685*^9, 3.6858005916343737`*^9}, {3.6858007923530416`*^9, 
   3.685800799167719*^9}, {3.685815270394741*^9, 3.685815306066162*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pGC3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGC3", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "KGC3"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qGC3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGC3", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", "KGC3"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rGC3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGC3", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], "/", "KGC3"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sGC3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGC3", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "4"}], "]"}], "]"}], "/", "KGC3"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aGC3", "=", "KGC3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bGC3", "=", 
   RowBox[{
    RowBox[{"KGC3", " ", 
     RowBox[{
      RowBox[{"AGC3", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGC3", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cGC3", "=", 
   RowBox[{
    RowBox[{"KGC3", " ", 
     RowBox[{
      RowBox[{"AGC3", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGC3", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dGC3", "=", 
   RowBox[{
    RowBox[{"KGC3", " ", 
     RowBox[{
      RowBox[{"AGC3", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGC3", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.665615251506381*^9, 3.6656152790234194`*^9}, {
  3.6656154663300877`*^9, 3.6656154948940773`*^9}, {3.6658478433658447`*^9, 
  3.6658479082557335`*^9}, {3.665848031092455*^9, 3.6658480638999643`*^9}, {
  3.665857367921686*^9, 3.6658573747582145`*^9}, {3.6858000052901134`*^9, 
  3.6858000472012663`*^9}, {3.6858005950116343`*^9, 3.6858006247473555`*^9}, {
  3.68580080406536*^9, 3.6858008303208466`*^9}, {3.6858152724683533`*^9, 
  3.6858152964921026`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"operations", " ", "to", " ", "figure", " ", "out", " ", "if", " ", 
   RowBox[{"we", "'"}], "re", " ", "doing", " ", "everything", " ", "right"}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6631681359281716`*^9, 3.663168149505617*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"aGC3", "^", "2"}], "+", 
   RowBox[{"bGC3", "^", "2"}], "+", 
   RowBox[{"cGC3", "^", "2"}], "+", 
   RowBox[{"dGC3", "^", "2"}]}], " ", "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pGC3", "^", "2"}], "+", 
   RowBox[{"qGC3", "^", "2"}], "+", 
   RowBox[{"rGC3", "^", "2"}], "+", 
   RowBox[{"sGC3", "^", "2"}]}], " ", "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6631679432651415`*^9, 3.6631679669836783`*^9}, {
  3.6645273806229696`*^9, 3.664527384209398*^9}, {3.6645278041776977`*^9, 
  3.664527807672842*^9}, {3.6858000576874685`*^9, 3.6858000634076567`*^9}, {
  3.6858006380652213`*^9, 3.6858006568736763`*^9}, {3.685800836791298*^9, 
  3.6858008442071037`*^9}, {3.685815318234175*^9, 3.685815325217655*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679676157656`*^9, 3.663171592106234*^9, 3.6641171217547503`*^9, 
   3.664130147471428*^9, 3.664265152667672*^9, 3.6643540106916404`*^9, 
   3.664527808566894*^9, 3.6645409301346455`*^9, 3.6645411394430943`*^9, 
   3.665614801029729*^9, 3.6656941258698864`*^9, 3.6657704904322224`*^9, 
   3.665848010829975*^9, 3.665848082358245*^9, 3.6658573792115564`*^9, 
   3.6658586387329593`*^9, 3.6658590747362585`*^9, 3.6658596400936484`*^9, 
   3.6658601150677013`*^9, 3.665861149672407*^9, 3.665862996268895*^9, 
   3.66586959818274*^9, 3.66586965019248*^9, 3.665869845901208*^9, 
   3.6658699940151367`*^9, 3.665873838856782*^9, 3.665874312169141*^9, 
   3.6658743687346644`*^9, 3.665907878013389*^9, 3.666193364188967*^9, 
   3.666854790169672*^9, 3.6668732531620607`*^9, 3.666873354388668*^9, 
   3.6683811039544263`*^9, 3.6759478616014404`*^9, 3.6759897643331375`*^9, 
   3.67657993734344*^9, 3.6770298282383327`*^9, 3.6770338085620575`*^9, 
   3.677219372853804*^9, {3.6773343859742603`*^9, 3.6773344112371387`*^9}, 
   3.6773351678277864`*^9, 3.677404082606493*^9, 3.6774042342057*^9, 
   3.677404335741769*^9, 3.6774119438991556`*^9, 3.6774122149204984`*^9, 
   3.6778400052820277`*^9, 3.6779303271804824`*^9, 3.685798402349642*^9, {
   3.6858000642381268`*^9, 3.685800072206159*^9}, 3.6858006595605574`*^9, 
   3.685800845107909*^9, 3.685807879669084*^9, 3.685811855724371*^9, 
   3.685812119283017*^9, 3.685812234127698*^9, 3.6858125276171527`*^9, 
   3.6858128252219*^9, 3.685813048812578*^9, 3.685815325872362*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679676157656`*^9, 3.663171592106234*^9, 3.6641171217547503`*^9, 
   3.664130147471428*^9, 3.664265152667672*^9, 3.6643540106916404`*^9, 
   3.664527808566894*^9, 3.6645409301346455`*^9, 3.6645411394430943`*^9, 
   3.665614801029729*^9, 3.6656941258698864`*^9, 3.6657704904322224`*^9, 
   3.665848010829975*^9, 3.665848082358245*^9, 3.6658573792115564`*^9, 
   3.6658586387329593`*^9, 3.6658590747362585`*^9, 3.6658596400936484`*^9, 
   3.6658601150677013`*^9, 3.665861149672407*^9, 3.665862996268895*^9, 
   3.66586959818274*^9, 3.66586965019248*^9, 3.665869845901208*^9, 
   3.6658699940151367`*^9, 3.665873838856782*^9, 3.665874312169141*^9, 
   3.6658743687346644`*^9, 3.665907878013389*^9, 3.666193364188967*^9, 
   3.666854790169672*^9, 3.6668732531620607`*^9, 3.666873354388668*^9, 
   3.6683811039544263`*^9, 3.6759478616014404`*^9, 3.6759897643331375`*^9, 
   3.67657993734344*^9, 3.6770298282383327`*^9, 3.6770338085620575`*^9, 
   3.677219372853804*^9, {3.6773343859742603`*^9, 3.6773344112371387`*^9}, 
   3.6773351678277864`*^9, 3.677404082606493*^9, 3.6774042342057*^9, 
   3.677404335741769*^9, 3.6774119438991556`*^9, 3.6774122149204984`*^9, 
   3.6778400052820277`*^9, 3.6779303271804824`*^9, 3.685798402349642*^9, {
   3.6858000642381268`*^9, 3.685800072206159*^9}, 3.6858006595605574`*^9, 
   3.685800845107909*^9, 3.685807879669084*^9, 3.685811855724371*^9, 
   3.685812119283017*^9, 3.685812234127698*^9, 3.6858125276171527`*^9, 
   3.6858128252219*^9, 3.685813048812578*^9, 3.685815325878867*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"aGC3", " ", "pGC3"}], ",", 
        RowBox[{"aGC3", " ", "qGC3"}], ",", 
        RowBox[{"aGC3", " ", "rGC3"}], ",", 
        RowBox[{"aGC3", " ", "sGC3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"bGC3", " ", "pGC3"}], ",", 
        RowBox[{"bGC3", " ", "qGC3"}], ",", 
        RowBox[{"bGC3", " ", "rGC3"}], ",", 
        RowBox[{"bGC3", " ", "sGC3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cGC3", " ", "pGC3"}], " ", ",", 
        RowBox[{"cGC3", " ", "qGC3"}], ",", 
        RowBox[{"cGC3", " ", "rGC3"}], ",", 
        RowBox[{"cGC3", " ", "sGC3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dGC3", " ", "pGC3"}], ",", 
        RowBox[{"dGC3", " ", "qGC3"}], ",", 
        RowBox[{"dGC3", " ", "rGC3"}], ",", 
        RowBox[{"dGC3", " ", "sGC3"}]}], "}"}]}], "}"}], "-", "AGC3"}], "//", 
   "FullSimplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.6631679897403784`*^9, 3.6631681278586845`*^9}, {
  3.664527819280867*^9, 3.6645278655677943`*^9}, {3.6858000859599805`*^9, 
  3.6858001349748874`*^9}, {3.685800668265951*^9, 3.685800710824494*^9}, {
  3.685800848231682*^9, 3.685800890718712*^9}, {3.685815327978629*^9, 
  3.6858153686021667`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.663168128803233*^9, 3.663171592133252*^9, 3.6641171222620897`*^9, 
   3.6641301479558263`*^9, 3.664265153123975*^9, 3.6643540111303234`*^9, 
   3.6645278662414927`*^9, 3.6645409315986214`*^9, 3.6645411394921274`*^9, 
   3.665614807201928*^9, 3.665694125994893*^9, 3.665770490572854*^9, 
   3.6658480123224564`*^9, 3.6658480837523794`*^9, 3.6658573806647577`*^9, 
   3.665858638755973*^9, 3.6658590747622747`*^9, 3.6658596401206665`*^9, 
   3.665860115097721*^9, 3.665861149703659*^9, 3.6658629963177905`*^9, 
   3.665869598204755*^9, 3.665869650212494*^9, 3.6658698474612474`*^9, 
   3.6658699940431547`*^9, 3.6658738463950815`*^9, 3.6658743122003913`*^9, 
   3.66587436875029*^9, 3.6659078780446405`*^9, 3.6661933642202196`*^9, 
   3.666854790200924*^9, 3.6668732531870775`*^9, 3.666873354419919*^9, 
   3.668381105579509*^9, 3.675947861626477*^9, 3.675989764374668*^9, 
   3.676579937372961*^9, 3.6770298282661233`*^9, 3.6770338085995827`*^9, 
   3.677219372885056*^9, {3.67733438621408*^9, 3.677334411613437*^9}, 
   3.6773351678649836`*^9, 3.677404082637754*^9, 3.677404234549467*^9, 
   3.6774043357573943`*^9, 3.6774119443054247`*^9, 3.6774122149517493`*^9, 
   3.677840005743243*^9, 3.6779303276222973`*^9, 3.68579840277042*^9, 
   3.685800135967379*^9, 3.685800713013522*^9, 3.685800894368372*^9, 
   3.6858078806918764`*^9, 3.685811855942518*^9, 3.685812119328046*^9, 
   3.6858122341462116`*^9, 3.6858125276351643`*^9, 3.685812826948705*^9, 
   3.685813048856362*^9, 3.6858153763730865`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GC3P", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"aGC3", " ", 
       RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "bGC3", " ", 
       RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
      RowBox[{"I", " ", "cGC3", " ", 
       RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "dGC3", " ", 
       RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
    "Simplify"}]}], ";", 
  RowBox[{"GC3P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GC3M", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pGC3", " ", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "qGC3", " ", 
         RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
        RowBox[{"I", " ", "rGC3", " ", 
         RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "sGC3", " ", 
         RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
      "Conjugate"}], "//", "Transpose"}], "//", "Simplify"}]}], ";", 
  RowBox[{"GC3M", "//", "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.6645272538750257`*^9, 3.664527300285734*^9}, {
  3.666873286911358*^9, 3.66687329133572*^9}, {3.6858004524125724`*^9, 
  3.685800484923828*^9}, {3.685800715449169*^9, 3.6858007354011993`*^9}, {
  3.685800900351502*^9, 3.6858009208555856`*^9}, {3.685809799062195*^9, 
  3.685809803226411*^9}, {3.6858129978924193`*^9, 3.6858130009806147`*^9}, {
  3.685815379186141*^9, 3.6858153954492807`*^9}}],

Cell[BoxData[
 StyleBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"25", "+", 
              RowBox[{"3", " ", 
               SqrtBox["5"]}], "+", 
              RowBox[{"2", " ", 
               SqrtBox["6"]}], "-", 
              RowBox[{"2", " ", 
               SqrtBox["30"]}]}], ")"}]}]], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}], "-", 
             RowBox[{"3", " ", 
              SqrtBox["6"]}], "+", 
             SqrtBox["30"]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "24"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["6"]}], "+", 
          SqrtBox["30"], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox[
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"25", "+", 
               RowBox[{"3", " ", 
                SqrtBox["5"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox["6"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox["30"]}]}], ")"}]}]]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}], "-", 
             RowBox[{"3", " ", 
              SqrtBox["6"]}], "+", 
             SqrtBox["30"]}], ")"}]}], "+", 
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"25", "+", 
              RowBox[{"3", " ", 
               SqrtBox["5"]}], "-", 
              RowBox[{"2", " ", 
               SqrtBox["6"]}], "+", 
              RowBox[{"2", " ", 
               SqrtBox["30"]}]}], ")"}]}]]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"25", "+", 
              RowBox[{"3", " ", 
               SqrtBox["5"]}], "+", 
              RowBox[{"2", " ", 
               SqrtBox["6"]}], "-", 
              RowBox[{"2", " ", 
               SqrtBox["30"]}]}], ")"}]}]], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}], "-", 
             RowBox[{"3", " ", 
              SqrtBox["6"]}], "+", 
             SqrtBox["30"]}], ")"}]}]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  FontSize->7]], "Input",
 CellChangeTimes->{3.6859305964389467`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"6", " ", 
         SqrtBox["2"]}], "-", 
        RowBox[{"8", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"9", " ", 
         SqrtBox["10"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{"726", "+", 
           RowBox[{"240", " ", 
            SqrtBox["6"]}]}]]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"25", "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["6"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"18", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"4", " ", 
         SqrtBox["3"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SqrtBox["5"]}], "+", 
        RowBox[{"7", " ", "\[ImaginaryI]", " ", 
         SqrtBox["6"]}], "+", 
        RowBox[{"3", " ", 
         SqrtBox["10"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"25", "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["6"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "18"}], " ", 
         SqrtBox["2"]}], "-", 
        RowBox[{"4", " ", 
         SqrtBox["3"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SqrtBox["5"]}], "+", 
        RowBox[{"7", " ", "\[ImaginaryI]", " ", 
         SqrtBox["6"]}], "-", 
        RowBox[{"3", " ", 
         SqrtBox["10"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"25", "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["6"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"6", " ", 
         SqrtBox["2"]}], "-", 
        RowBox[{"8", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"9", " ", 
         SqrtBox["10"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{"726", "+", 
           RowBox[{"240", " ", 
            SqrtBox["6"]}]}]]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"25", "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["6"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.664527304560256*^9, 3.664540933543917*^9, 3.664541139518145*^9, 
   3.6656148230621295`*^9, 3.665694126026145*^9, 3.665770490604107*^9, 
   3.6658480865503235`*^9, 3.665857898557767*^9, 3.6658586387699823`*^9, 
   3.6658590747772856`*^9, 3.6658596401406803`*^9, 3.665860115117734*^9, 
   3.665861149734911*^9, 3.665862996333415*^9, 3.6658695982177625`*^9, 
   3.665869650261526*^9, 3.6658698514269323`*^9, 3.6658699940611677`*^9, 
   3.665873846707597*^9, 3.6658743122316427`*^9, 3.6658743687659163`*^9, 
   3.6659078780602665`*^9, 3.66619336424986*^9, 3.666854790232182*^9, 
   3.6668732532070904`*^9, 3.6668732961961346`*^9, 3.666873354435544*^9, 
   3.668381113001792*^9, 3.6759478616815023`*^9, 3.675989764474516*^9, 
   3.6765799374179907`*^9, 3.6770298283065414`*^9, 3.6770338086180944`*^9, 
   3.677219372900687*^9, {3.677334386243107*^9, 3.6773344116674795`*^9}, 
   3.6773351678844986`*^9, 3.67740408265337*^9, 3.677404234580718*^9, 
   3.6774043357730207`*^9, 3.6774119443523026`*^9, 3.6774122149673758`*^9, 
   3.6778400057986465`*^9, 3.6779303276768413`*^9, 3.6857984028635144`*^9, 
   3.6858004880537024`*^9, 3.685800738138173*^9, 3.6858009227612157`*^9, 
   3.6858078808234644`*^9, 3.685809806459758*^9, 3.6858118559600286`*^9, 
   3.6858121193710756`*^9, 3.6858122341637225`*^9, 3.685812527652676*^9, 
   3.6858128389280787`*^9, 3.6858130031865263`*^9, 3.6858130488898993`*^9, 
   3.6858153987680817`*^9}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "gC2", " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"AGC2", "=", 
    RowBox[{
     RowBox[{"Asc", "[", "GC2", "]"}], "//", "FullSimplify"}]}], ";", " ", 
   RowBox[{"AGC2", "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.6857998096824255`*^9, 3.685799923184944*^9}, {
  3.6858005532663927`*^9, 3.6858005719939375`*^9}, {3.6858009440137353`*^9, 
  3.6858009489655256`*^9}, {3.6858154086887817`*^9, 3.685815422088356*^9}}],

Cell[BoxData[
 StyleBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"6", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "-", 
          SqrtBox["30"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["2"], "-", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "-", 
          SqrtBox["15"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          SqrtBox["6"]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          SqrtBox["30"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SqrtBox["2"]}], "-", 
          RowBox[{"6", " ", 
           SqrtBox["3"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["6"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["2"], "-", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          SqrtBox["15"]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox["2"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "-", 
          SqrtBox["15"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["6"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"6", " ", 
           SqrtBox["3"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          SqrtBox["30"]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SqrtBox["6"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["2"], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "-", 
          SqrtBox["15"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          SqrtBox["30"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"6", " ", 
           SqrtBox["3"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  FontSize->7]], "Input",
 CellChangeTimes->{3.6859305887640696`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "As", " ", "long", " ", "as", " ", "the", " ", "first", " ", "line", " ", 
    "of", " ", "this", " ", "matrix", " ", "has", " ", "a", " ", "non"}], "-", 
   RowBox[{"zero", " ", "entry", " ", "we", " ", "can", " ", "copy"}], "-", 
   RowBox[{
   "paste", " ", "the", " ", "algorithm", " ", "from", " ", "the", " ", 
    "main", " ", 
    RowBox[{"text", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KGC2", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"AGC2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGC2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGC2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGC2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "4"}], "]"}], "]"}], "^", "2"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6631676528503714`*^9, 3.6631677386557493`*^9}, {
   3.6645270571054697`*^9, 3.664527072088934*^9}, {3.665614494998166*^9, 
   3.6656145245153294`*^9}, {3.6658480725831213`*^9, 3.665848078535117*^9}, 
   3.665857363595948*^9, {3.6857999887767615`*^9, 3.685800002256135*^9}, {
   3.685800581842685*^9, 3.6858005916343737`*^9}, {3.685800953630271*^9, 
   3.685800960414774*^9}, {3.6858154278171587`*^9, 3.6858154278973665`*^9}, {
   3.6858154631693115`*^9, 3.685815469128723*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pGC2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGC2", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "KGC2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qGC2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGC2", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", "KGC2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rGC2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGC2", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], "/", "KGC2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sGC2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGC2", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "4"}], "]"}], "]"}], "/", "KGC2"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aGC2", "=", "KGC2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bGC2", "=", 
   RowBox[{
    RowBox[{"KGC2", " ", 
     RowBox[{
      RowBox[{"AGC2", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGC2", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cGC2", "=", 
   RowBox[{
    RowBox[{"KGC2", " ", 
     RowBox[{
      RowBox[{"AGC2", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGC2", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dGC2", "=", 
   RowBox[{
    RowBox[{"KGC2", " ", 
     RowBox[{
      RowBox[{"AGC2", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGC2", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.665615251506381*^9, 3.6656152790234194`*^9}, {
  3.6656154663300877`*^9, 3.6656154948940773`*^9}, {3.6658478433658447`*^9, 
  3.6658479082557335`*^9}, {3.665848031092455*^9, 3.6658480638999643`*^9}, {
  3.665857367921686*^9, 3.6658573747582145`*^9}, {3.6858000052901134`*^9, 
  3.6858000472012663`*^9}, {3.6858005950116343`*^9, 3.6858006247473555`*^9}, {
  3.6858009650238323`*^9, 3.68580098804734*^9}, {3.6858154293627167`*^9, 
  3.6858154544261236`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"operations", " ", "to", " ", "figure", " ", "out", " ", "if", " ", 
   RowBox[{"we", "'"}], "re", " ", "doing", " ", "everything", " ", "right"}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6631681359281716`*^9, 3.663168149505617*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"aGC2", "^", "2"}], "+", 
   RowBox[{"bGC2", "^", "2"}], "+", 
   RowBox[{"cGC2", "^", "2"}], "+", 
   RowBox[{"dGC2", "^", "2"}]}], " ", "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pGC2", "^", "2"}], "+", 
   RowBox[{"qGC2", "^", "2"}], "+", 
   RowBox[{"rGC2", "^", "2"}], "+", 
   RowBox[{"sGC2", "^", "2"}]}], " ", "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6631679432651415`*^9, 3.6631679669836783`*^9}, {
  3.6645273806229696`*^9, 3.664527384209398*^9}, {3.6645278041776977`*^9, 
  3.664527807672842*^9}, {3.6858000576874685`*^9, 3.6858000634076567`*^9}, {
  3.6858006380652213`*^9, 3.6858006568736763`*^9}, {3.6858009940211573`*^9, 
  3.685801002029072*^9}, {3.6858154797442284`*^9, 3.68581548756804*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679676157656`*^9, 3.663171592106234*^9, 3.6641171217547503`*^9, 
   3.664130147471428*^9, 3.664265152667672*^9, 3.6643540106916404`*^9, 
   3.664527808566894*^9, 3.6645409301346455`*^9, 3.6645411394430943`*^9, 
   3.665614801029729*^9, 3.6656941258698864`*^9, 3.6657704904322224`*^9, 
   3.665848010829975*^9, 3.665848082358245*^9, 3.6658573792115564`*^9, 
   3.6658586387329593`*^9, 3.6658590747362585`*^9, 3.6658596400936484`*^9, 
   3.6658601150677013`*^9, 3.665861149672407*^9, 3.665862996268895*^9, 
   3.66586959818274*^9, 3.66586965019248*^9, 3.665869845901208*^9, 
   3.6658699940151367`*^9, 3.665873838856782*^9, 3.665874312169141*^9, 
   3.6658743687346644`*^9, 3.665907878013389*^9, 3.666193364188967*^9, 
   3.666854790169672*^9, 3.6668732531620607`*^9, 3.666873354388668*^9, 
   3.6683811039544263`*^9, 3.6759478616014404`*^9, 3.6759897643331375`*^9, 
   3.67657993734344*^9, 3.6770298282383327`*^9, 3.6770338085620575`*^9, 
   3.677219372853804*^9, {3.6773343859742603`*^9, 3.6773344112371387`*^9}, 
   3.6773351678277864`*^9, 3.677404082606493*^9, 3.6774042342057*^9, 
   3.677404335741769*^9, 3.6774119438991556`*^9, 3.6774122149204984`*^9, 
   3.6778400052820277`*^9, 3.6779303271804824`*^9, 3.685798402349642*^9, {
   3.6858000642381268`*^9, 3.685800072206159*^9}, 3.6858006595605574`*^9, 
   3.685801002780245*^9, 3.685807882166356*^9, 3.6858118562367115`*^9, 
   3.6858121195036607`*^9, 3.6858122342143183`*^9, 3.68581252770371*^9, 
   3.6858130490492554`*^9, 3.6858154885902767`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679676157656`*^9, 3.663171592106234*^9, 3.6641171217547503`*^9, 
   3.664130147471428*^9, 3.664265152667672*^9, 3.6643540106916404`*^9, 
   3.664527808566894*^9, 3.6645409301346455`*^9, 3.6645411394430943`*^9, 
   3.665614801029729*^9, 3.6656941258698864`*^9, 3.6657704904322224`*^9, 
   3.665848010829975*^9, 3.665848082358245*^9, 3.6658573792115564`*^9, 
   3.6658586387329593`*^9, 3.6658590747362585`*^9, 3.6658596400936484`*^9, 
   3.6658601150677013`*^9, 3.665861149672407*^9, 3.665862996268895*^9, 
   3.66586959818274*^9, 3.66586965019248*^9, 3.665869845901208*^9, 
   3.6658699940151367`*^9, 3.665873838856782*^9, 3.665874312169141*^9, 
   3.6658743687346644`*^9, 3.665907878013389*^9, 3.666193364188967*^9, 
   3.666854790169672*^9, 3.6668732531620607`*^9, 3.666873354388668*^9, 
   3.6683811039544263`*^9, 3.6759478616014404`*^9, 3.6759897643331375`*^9, 
   3.67657993734344*^9, 3.6770298282383327`*^9, 3.6770338085620575`*^9, 
   3.677219372853804*^9, {3.6773343859742603`*^9, 3.6773344112371387`*^9}, 
   3.6773351678277864`*^9, 3.677404082606493*^9, 3.6774042342057*^9, 
   3.677404335741769*^9, 3.6774119438991556`*^9, 3.6774122149204984`*^9, 
   3.6778400052820277`*^9, 3.6779303271804824`*^9, 3.685798402349642*^9, {
   3.6858000642381268`*^9, 3.685800072206159*^9}, 3.6858006595605574`*^9, 
   3.685801002780245*^9, 3.685807882166356*^9, 3.6858118562367115`*^9, 
   3.6858121195036607`*^9, 3.6858122342143183`*^9, 3.68581252770371*^9, 
   3.6858130490492554`*^9, 3.6858154885972815`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"aGC2", " ", "pGC2"}], ",", 
        RowBox[{"aGC2", " ", "qGC2"}], ",", 
        RowBox[{"aGC2", " ", "rGC2"}], ",", 
        RowBox[{"aGC2", " ", "sGC2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"bGC2", " ", "pGC2"}], ",", 
        RowBox[{"bGC2", " ", "qGC2"}], ",", 
        RowBox[{"bGC2", " ", "rGC2"}], ",", 
        RowBox[{"bGC2", " ", "sGC2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cGC2", " ", "pGC2"}], " ", ",", 
        RowBox[{"cGC2", " ", "qGC2"}], ",", 
        RowBox[{"cGC2", " ", "rGC2"}], ",", 
        RowBox[{"cGC2", " ", "sGC2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dGC2", " ", "pGC2"}], ",", 
        RowBox[{"dGC2", " ", "qGC2"}], ",", 
        RowBox[{"dGC2", " ", "rGC2"}], ",", 
        RowBox[{"dGC2", " ", "sGC2"}]}], "}"}]}], "}"}], "-", "AGC2"}], "//", 
   "FullSimplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.6631679897403784`*^9, 3.6631681278586845`*^9}, {
  3.664527819280867*^9, 3.6645278655677943`*^9}, {3.6858000859599805`*^9, 
  3.6858001349748874`*^9}, {3.685800668265951*^9, 3.685800710824494*^9}, {
  3.6858010057658386`*^9, 3.685801046765296*^9}, {3.6858154908802166`*^9, 
  3.685815531231923*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.663168128803233*^9, 3.663171592133252*^9, 3.6641171222620897`*^9, 
   3.6641301479558263`*^9, 3.664265153123975*^9, 3.6643540111303234`*^9, 
   3.6645278662414927`*^9, 3.6645409315986214`*^9, 3.6645411394921274`*^9, 
   3.665614807201928*^9, 3.665694125994893*^9, 3.665770490572854*^9, 
   3.6658480123224564`*^9, 3.6658480837523794`*^9, 3.6658573806647577`*^9, 
   3.665858638755973*^9, 3.6658590747622747`*^9, 3.6658596401206665`*^9, 
   3.665860115097721*^9, 3.665861149703659*^9, 3.6658629963177905`*^9, 
   3.665869598204755*^9, 3.665869650212494*^9, 3.6658698474612474`*^9, 
   3.6658699940431547`*^9, 3.6658738463950815`*^9, 3.6658743122003913`*^9, 
   3.66587436875029*^9, 3.6659078780446405`*^9, 3.6661933642202196`*^9, 
   3.666854790200924*^9, 3.6668732531870775`*^9, 3.666873354419919*^9, 
   3.668381105579509*^9, 3.675947861626477*^9, 3.675989764374668*^9, 
   3.676579937372961*^9, 3.6770298282661233`*^9, 3.6770338085995827`*^9, 
   3.677219372885056*^9, {3.67733438621408*^9, 3.677334411613437*^9}, 
   3.6773351678649836`*^9, 3.677404082637754*^9, 3.677404234549467*^9, 
   3.6774043357573943`*^9, 3.6774119443054247`*^9, 3.6774122149517493`*^9, 
   3.677840005743243*^9, 3.6779303276222973`*^9, 3.68579840277042*^9, 
   3.685800135967379*^9, 3.685800713013522*^9, 3.6858010503849254`*^9, 
   3.685807885025256*^9, 3.6858118569336767`*^9, 3.685812119708796*^9, 
   3.68581223423283*^9, 3.6858125277222223`*^9, 3.685813049089281*^9, 
   3.68581553540688*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GC2P", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"aGC2", " ", 
       RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "bGC2", " ", 
       RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
      RowBox[{"I", " ", "cGC2", " ", 
       RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "dGC2", " ", 
       RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
    "Simplify"}]}], ";", 
  RowBox[{"GC2P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GC2M", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pGC2", " ", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "qGC2", " ", 
         RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
        RowBox[{"I", " ", "rGC2", " ", 
         RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "sGC2", " ", 
         RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
      "Conjugate"}], "//", "Transpose"}], "//", "Simplify"}]}], ";", 
  RowBox[{"GC2M", "//", "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.6645272538750257`*^9, 3.664527300285734*^9}, {
  3.666873286911358*^9, 3.66687329133572*^9}, {3.6858004524125724`*^9, 
  3.685800484923828*^9}, {3.685800715449169*^9, 3.6858007354011993`*^9}, {
  3.68580105313389*^9, 3.685801067749099*^9}, {3.6858098276152935`*^9, 
  3.6858098304220505`*^9}, {3.6858120976465073`*^9, 3.6858121018459167`*^9}, {
  3.6858155376483784`*^9, 3.6858155548638687`*^9}}],

Cell[BoxData[
 StyleBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}], "-", 
             RowBox[{"3", " ", 
              SqrtBox["6"]}], "+", 
             SqrtBox["30"]}], ")"}]}], "+", 
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"25", "+", 
              RowBox[{"9", " ", 
               SqrtBox["5"]}], "+", 
              RowBox[{"8", " ", 
               SqrtBox["6"]}], "+", 
              RowBox[{"4", " ", 
               SqrtBox["30"]}]}], ")"}]}]]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "24"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["6"]}], "+", 
          SqrtBox["30"], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox[
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"25", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}], "-", 
               RowBox[{"8", " ", 
                SqrtBox["6"]}], "-", 
               RowBox[{"4", " ", 
                SqrtBox["30"]}]}], ")"}]}]]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"25", "+", 
              RowBox[{"9", " ", 
               SqrtBox["5"]}], "-", 
              RowBox[{"8", " ", 
               SqrtBox["6"]}], "-", 
              RowBox[{"4", " ", 
               SqrtBox["30"]}]}], ")"}]}]], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}], "-", 
             RowBox[{"3", " ", 
              SqrtBox["6"]}], "+", 
             SqrtBox["30"]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}], "-", 
             RowBox[{"3", " ", 
              SqrtBox["6"]}], "+", 
             SqrtBox["30"]}], ")"}]}], "+", 
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"25", "+", 
              RowBox[{"9", " ", 
               SqrtBox["5"]}], "+", 
              RowBox[{"8", " ", 
               SqrtBox["6"]}], "+", 
              RowBox[{"4", " ", 
               SqrtBox["30"]}]}], ")"}]}]]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  FontSize->4]], "Input",
 CellChangeTimes->{3.6859305726698084`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"18", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"16", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SqrtBox["6"]}], "+", 
        RowBox[{"9", " ", 
         SqrtBox["10"]}], "+", 
        RowBox[{"6", " ", 
         SqrtBox["15"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"25", "+", 
          RowBox[{"9", " ", 
           SqrtBox["5"]}], "+", 
          RowBox[{"8", " ", 
           SqrtBox["6"]}], "+", 
          RowBox[{"4", " ", 
           SqrtBox["30"]}]}]]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"6", " ", 
         SqrtBox["2"]}], "-", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SqrtBox["5"]}], "+", 
        RowBox[{"7", " ", "\[ImaginaryI]", " ", 
         SqrtBox["6"]}], "+", 
        RowBox[{"3", " ", 
         SqrtBox["10"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"25", "+", 
          RowBox[{"9", " ", 
           SqrtBox["5"]}], "+", 
          RowBox[{"8", " ", 
           SqrtBox["6"]}], "+", 
          RowBox[{"4", " ", 
           SqrtBox["30"]}]}]]}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SqrtBox["5"]}], "+", 
        RowBox[{"7", " ", "\[ImaginaryI]", " ", 
         SqrtBox["6"]}], "-", 
        RowBox[{"3", " ", 
         SqrtBox["10"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"25", "+", 
          RowBox[{"9", " ", 
           SqrtBox["5"]}], "+", 
          RowBox[{"8", " ", 
           SqrtBox["6"]}], "+", 
          RowBox[{"4", " ", 
           SqrtBox["30"]}]}]]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"18", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"16", " ", 
         SqrtBox["3"]}], "-", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SqrtBox["6"]}], "+", 
        RowBox[{"9", " ", 
         SqrtBox["10"]}], "+", 
        RowBox[{"6", " ", 
         SqrtBox["15"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"25", "+", 
          RowBox[{"9", " ", 
           SqrtBox["5"]}], "+", 
          RowBox[{"8", " ", 
           SqrtBox["6"]}], "+", 
          RowBox[{"4", " ", 
           SqrtBox["30"]}]}]]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685930569418818*^9}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "gC1", " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"AGC1", "=", 
    RowBox[{
     RowBox[{"Asc", "[", "GC1", "]"}], "//", "FullSimplify"}]}], ";", " ", 
   RowBox[{"AGC1", "//", "MatrixForm", " "}]}]}]], "Input",
 CellChangeTimes->{{3.6857998096824255`*^9, 3.685799923184944*^9}, {
  3.6858005532663927`*^9, 3.6858005719939375`*^9}, {3.6858010829801297`*^9, 
  3.6858010895083036`*^9}, {3.685815562502666*^9, 3.6858155740232873`*^9}}],

Cell[BoxData[
 StyleBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["30"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["2"], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "-", 
          SqrtBox["15"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"3", " ", 
           SqrtBox["6"]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          SqrtBox["30"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SqrtBox["2"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "13"}], "-", 
          RowBox[{"5", " ", 
           SqrtBox["6"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["2"], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          SqrtBox["15"]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox["2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "-", 
          SqrtBox["15"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["6"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          SqrtBox["30"]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "13"}], "+", 
          RowBox[{"5", " ", 
           SqrtBox["6"]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["2"], "-", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "-", 
          SqrtBox["15"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          SqrtBox["30"]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["10"]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox["15"]}]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  FontSize->5]], "Input",
 CellChangeTimes->{3.685930525503435*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "As", " ", "long", " ", "as", " ", "the", " ", "first", " ", "line", " ", 
    "of", " ", "this", " ", "matrix", " ", "has", " ", "a", " ", "non"}], "-", 
   RowBox[{"zero", " ", "entry", " ", "we", " ", "can", " ", "copy"}], "-", 
   RowBox[{
   "paste", " ", "the", " ", "algorithm", " ", "from", " ", "the", " ", 
    "main", " ", 
    RowBox[{"text", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KGC1", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"AGC1", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGC1", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGC1", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"AGC1", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "4"}], "]"}], "]"}], "^", "2"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6631676528503714`*^9, 3.6631677386557493`*^9}, {
   3.6645270571054697`*^9, 3.664527072088934*^9}, {3.665614494998166*^9, 
   3.6656145245153294`*^9}, {3.6658480725831213`*^9, 3.665848078535117*^9}, 
   3.665857363595948*^9, {3.6857999887767615`*^9, 3.685800002256135*^9}, {
   3.685800581842685*^9, 3.6858005916343737`*^9}, {3.6858010967249413`*^9, 
   3.685801103524823*^9}, {3.6858155769515176`*^9, 3.685815576999754*^9}, {
   3.6858156099910035`*^9, 3.6858156170627675`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pGC1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGC1", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "KGC1"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qGC1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGC1", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", "KGC1"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rGC1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGC1", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], "/", "KGC1"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sGC1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AGC1", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "4"}], "]"}], "]"}], "/", "KGC1"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aGC1", "=", "KGC1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bGC1", "=", 
   RowBox[{
    RowBox[{"KGC1", " ", 
     RowBox[{
      RowBox[{"AGC1", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGC1", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cGC1", "=", 
   RowBox[{
    RowBox[{"KGC1", " ", 
     RowBox[{
      RowBox[{"AGC1", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGC1", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dGC1", "=", 
   RowBox[{
    RowBox[{"KGC1", " ", 
     RowBox[{
      RowBox[{"AGC1", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"AGC1", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.665615251506381*^9, 3.6656152790234194`*^9}, {
  3.6656154663300877`*^9, 3.6656154948940773`*^9}, {3.6658478433658447`*^9, 
  3.6658479082557335`*^9}, {3.665848031092455*^9, 3.6658480638999643`*^9}, {
  3.665857367921686*^9, 3.6658573747582145`*^9}, {3.6858000052901134`*^9, 
  3.6858000472012663`*^9}, {3.6858005950116343`*^9, 3.6858006247473555`*^9}, {
  3.6858011062061377`*^9, 3.6858011310374255`*^9}, {3.685815579160085*^9, 
  3.685815600616845*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"operations", " ", "to", " ", "figure", " ", "out", " ", "if", " ", 
   RowBox[{"we", "'"}], "re", " ", "doing", " ", "everything", " ", "right"}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6631681359281716`*^9, 3.663168149505617*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"aGC1", "^", "2"}], "+", 
   RowBox[{"bGC1", "^", "2"}], "+", 
   RowBox[{"cGC1", "^", "2"}], "+", 
   RowBox[{"dGC1", "^", "2"}]}], " ", "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pGC1", "^", "2"}], "+", 
   RowBox[{"qGC1", "^", "2"}], "+", 
   RowBox[{"rGC1", "^", "2"}], "+", 
   RowBox[{"sGC1", "^", "2"}]}], " ", "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6631679432651415`*^9, 3.6631679669836783`*^9}, {
  3.6645273806229696`*^9, 3.664527384209398*^9}, {3.6645278041776977`*^9, 
  3.664527807672842*^9}, {3.6858000576874685`*^9, 3.6858000634076567`*^9}, {
  3.6858006380652213`*^9, 3.6858006568736763`*^9}, {3.685801154107391*^9, 
  3.685801162163678*^9}, {3.6858156268703175`*^9, 3.6858156398298063`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679676157656`*^9, 3.663171592106234*^9, 3.6641171217547503`*^9, 
   3.664130147471428*^9, 3.664265152667672*^9, 3.6643540106916404`*^9, 
   3.664527808566894*^9, 3.6645409301346455`*^9, 3.6645411394430943`*^9, 
   3.665614801029729*^9, 3.6656941258698864`*^9, 3.6657704904322224`*^9, 
   3.665848010829975*^9, 3.665848082358245*^9, 3.6658573792115564`*^9, 
   3.6658586387329593`*^9, 3.6658590747362585`*^9, 3.6658596400936484`*^9, 
   3.6658601150677013`*^9, 3.665861149672407*^9, 3.665862996268895*^9, 
   3.66586959818274*^9, 3.66586965019248*^9, 3.665869845901208*^9, 
   3.6658699940151367`*^9, 3.665873838856782*^9, 3.665874312169141*^9, 
   3.6658743687346644`*^9, 3.665907878013389*^9, 3.666193364188967*^9, 
   3.666854790169672*^9, 3.6668732531620607`*^9, 3.666873354388668*^9, 
   3.6683811039544263`*^9, 3.6759478616014404`*^9, 3.6759897643331375`*^9, 
   3.67657993734344*^9, 3.6770298282383327`*^9, 3.6770338085620575`*^9, 
   3.677219372853804*^9, {3.6773343859742603`*^9, 3.6773344112371387`*^9}, 
   3.6773351678277864`*^9, 3.677404082606493*^9, 3.6774042342057*^9, 
   3.677404335741769*^9, 3.6774119438991556`*^9, 3.6774122149204984`*^9, 
   3.6778400052820277`*^9, 3.6779303271804824`*^9, 3.685798402349642*^9, {
   3.6858000642381268`*^9, 3.685800072206159*^9}, 3.6858006595605574`*^9, 
   3.6858011627141404`*^9, 3.6858078874103355`*^9, 3.685811857358087*^9, 
   3.6858121198732224`*^9, 3.685812234301377*^9, 3.685812527792057*^9, 
   3.685813049308157*^9, 3.685815641012206*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.6631679676157656`*^9, 3.663171592106234*^9, 3.6641171217547503`*^9, 
   3.664130147471428*^9, 3.664265152667672*^9, 3.6643540106916404`*^9, 
   3.664527808566894*^9, 3.6645409301346455`*^9, 3.6645411394430943`*^9, 
   3.665614801029729*^9, 3.6656941258698864`*^9, 3.6657704904322224`*^9, 
   3.665848010829975*^9, 3.665848082358245*^9, 3.6658573792115564`*^9, 
   3.6658586387329593`*^9, 3.6658590747362585`*^9, 3.6658596400936484`*^9, 
   3.6658601150677013`*^9, 3.665861149672407*^9, 3.665862996268895*^9, 
   3.66586959818274*^9, 3.66586965019248*^9, 3.665869845901208*^9, 
   3.6658699940151367`*^9, 3.665873838856782*^9, 3.665874312169141*^9, 
   3.6658743687346644`*^9, 3.665907878013389*^9, 3.666193364188967*^9, 
   3.666854790169672*^9, 3.6668732531620607`*^9, 3.666873354388668*^9, 
   3.6683811039544263`*^9, 3.6759478616014404`*^9, 3.6759897643331375`*^9, 
   3.67657993734344*^9, 3.6770298282383327`*^9, 3.6770338085620575`*^9, 
   3.677219372853804*^9, {3.6773343859742603`*^9, 3.6773344112371387`*^9}, 
   3.6773351678277864`*^9, 3.677404082606493*^9, 3.6774042342057*^9, 
   3.677404335741769*^9, 3.6774119438991556`*^9, 3.6774122149204984`*^9, 
   3.6778400052820277`*^9, 3.6779303271804824`*^9, 3.685798402349642*^9, {
   3.6858000642381268`*^9, 3.685800072206159*^9}, 3.6858006595605574`*^9, 
   3.6858011627141404`*^9, 3.6858078874103355`*^9, 3.685811857358087*^9, 
   3.6858121198732224`*^9, 3.685812234301377*^9, 3.685812527792057*^9, 
   3.685813049308157*^9, 3.68581564101871*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"aGC1", " ", "pGC1"}], ",", 
        RowBox[{"aGC1", " ", "qGC1"}], ",", 
        RowBox[{"aGC1", " ", "rGC1"}], ",", 
        RowBox[{"aGC1", " ", "sGC1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"bGC1", " ", "pGC1"}], ",", 
        RowBox[{"bGC1", " ", "qGC1"}], ",", 
        RowBox[{"bGC1", " ", "rGC1"}], ",", 
        RowBox[{"bGC1", " ", "sGC1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cGC1", " ", "pGC1"}], " ", ",", 
        RowBox[{"cGC1", " ", "qGC1"}], ",", 
        RowBox[{"cGC1", " ", "rGC1"}], ",", 
        RowBox[{"cGC1", " ", "sGC1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dGC1", " ", "pGC1"}], ",", 
        RowBox[{"dGC1", " ", "qGC1"}], ",", 
        RowBox[{"dGC1", " ", "rGC1"}], ",", 
        RowBox[{"dGC1", " ", "sGC1"}]}], "}"}]}], "}"}], "-", "AGC1"}], "//", 
   "FullSimplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.6631679897403784`*^9, 3.6631681278586845`*^9}, {
  3.664527819280867*^9, 3.6645278655677943`*^9}, {3.6858000859599805`*^9, 
  3.6858001349748874`*^9}, {3.685800668265951*^9, 3.685800710824494*^9}, {
  3.6858011652843714`*^9, 3.685801208059244*^9}, {3.685815643687198*^9, 
  3.685815680254285*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.663168128803233*^9, 3.663171592133252*^9, 3.6641171222620897`*^9, 
   3.6641301479558263`*^9, 3.664265153123975*^9, 3.6643540111303234`*^9, 
   3.6645278662414927`*^9, 3.6645409315986214`*^9, 3.6645411394921274`*^9, 
   3.665614807201928*^9, 3.665694125994893*^9, 3.665770490572854*^9, 
   3.6658480123224564`*^9, 3.6658480837523794`*^9, 3.6658573806647577`*^9, 
   3.665858638755973*^9, 3.6658590747622747`*^9, 3.6658596401206665`*^9, 
   3.665860115097721*^9, 3.665861149703659*^9, 3.6658629963177905`*^9, 
   3.665869598204755*^9, 3.665869650212494*^9, 3.6658698474612474`*^9, 
   3.6658699940431547`*^9, 3.6658738463950815`*^9, 3.6658743122003913`*^9, 
   3.66587436875029*^9, 3.6659078780446405`*^9, 3.6661933642202196`*^9, 
   3.666854790200924*^9, 3.6668732531870775`*^9, 3.666873354419919*^9, 
   3.668381105579509*^9, 3.675947861626477*^9, 3.675989764374668*^9, 
   3.676579937372961*^9, 3.6770298282661233`*^9, 3.6770338085995827`*^9, 
   3.677219372885056*^9, {3.67733438621408*^9, 3.677334411613437*^9}, 
   3.6773351678649836`*^9, 3.677404082637754*^9, 3.677404234549467*^9, 
   3.6774043357573943`*^9, 3.6774119443054247`*^9, 3.6774122149517493`*^9, 
   3.677840005743243*^9, 3.6779303276222973`*^9, 3.68579840277042*^9, 
   3.685800135967379*^9, 3.685800713013522*^9, 3.6858012128239794`*^9, 
   3.685807890410654*^9, 3.685811857801888*^9, 3.685812120612213*^9, 
   3.685812234319885*^9, 3.6858125278110685`*^9, 3.6858130493352146`*^9, 
   3.685815685679752*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GC1P", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"aGC1", " ", 
       RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "bGC1", " ", 
       RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
      RowBox[{"I", " ", "cGC1", " ", 
       RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"I", " ", "dGC1", " ", 
       RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
    "Simplify"}]}], ";", 
  RowBox[{"GC1P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GC1M", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pGC1", " ", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "qGC1", " ", 
         RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
        RowBox[{"I", " ", "rGC1", " ", 
         RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
        RowBox[{"I", " ", "sGC1", " ", 
         RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}], "//", 
      "Conjugate"}], "//", "Transpose"}], "//", "Simplify"}]}], ";", 
  RowBox[{"GC1M", "//", "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.6645272538750257`*^9, 3.664527300285734*^9}, {
  3.666873286911358*^9, 3.66687329133572*^9}, {3.6858004524125724`*^9, 
  3.685800484923828*^9}, {3.685800715449169*^9, 3.6858007354011993`*^9}, {
  3.6858012155157795`*^9, 3.6858012327952957`*^9}, {3.6858098592521086`*^9, 
  3.68580986290178*^9}, {3.685812221933161*^9, 3.685812224628564*^9}, {
  3.685815687950917*^9, 3.6858157033102226`*^9}}],

Cell[BoxData[
 StyleBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"19", "+", 
              RowBox[{"3", " ", 
               SqrtBox["5"]}], "-", 
              RowBox[{"6", " ", 
               SqrtBox["6"]}], "-", 
              RowBox[{"2", " ", 
               SqrtBox["30"]}]}], ")"}]}]], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["30"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["30"]}]}], ")"}]}], "+", 
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"19", "+", 
              RowBox[{"3", " ", 
               SqrtBox["5"]}], "+", 
              RowBox[{"6", " ", 
               SqrtBox["6"]}], "+", 
              RowBox[{"2", " ", 
               SqrtBox["30"]}]}], ")"}]}]]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "24"]}], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox[
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", 
               RowBox[{"3", " ", 
                SqrtBox["5"]}], "+", 
               RowBox[{"6", " ", 
                SqrtBox["6"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox["30"]}]}], ")"}]}]]}]}], ")"}]}], 
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"19", "+", 
              RowBox[{"3", " ", 
               SqrtBox["5"]}], "-", 
              RowBox[{"6", " ", 
               SqrtBox["6"]}], "-", 
              RowBox[{"2", " ", 
               SqrtBox["30"]}]}], ")"}]}]], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"3", " ", 
              SqrtBox["5"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["30"]}]}], ")"}]}]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  FontSize->7]], "Input",
 CellChangeTimes->{3.6859304728184137`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"6", " ", 
         SqrtBox["2"]}], "-", 
        RowBox[{"8", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"9", " ", 
         SqrtBox["10"]}], "-", 
        RowBox[{"6", " ", 
         SqrtBox["15"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{"618", "-", 
           RowBox[{"252", " ", 
            SqrtBox["6"]}]}]]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"19", "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "-", 
          RowBox[{"6", " ", 
           SqrtBox["6"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SqrtBox["2"]}], "-", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SqrtBox["5"]}], "-", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SqrtBox["6"]}], "+", 
        RowBox[{"3", " ", 
         SqrtBox["10"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"19", "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "-", 
          RowBox[{"6", " ", 
           SqrtBox["6"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{"6", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SqrtBox["5"]}], "-", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SqrtBox["6"]}], "-", 
        RowBox[{"3", " ", 
         SqrtBox["10"]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"19", "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "-", 
          RowBox[{"6", " ", 
           SqrtBox["6"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"6", " ", 
         SqrtBox["2"]}], "-", 
        RowBox[{"8", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"9", " ", 
         SqrtBox["10"]}], "-", 
        RowBox[{"6", " ", 
         SqrtBox["15"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{"618", "-", 
           RowBox[{"252", " ", 
            SqrtBox["6"]}]}]]}]}], 
       RowBox[{"12", " ", 
        SqrtBox[
         RowBox[{"19", "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}], "-", 
          RowBox[{"6", " ", 
           SqrtBox["6"]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["30"]}]}]]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.664527304560256*^9, 3.664540933543917*^9, 3.664541139518145*^9, 
   3.6656148230621295`*^9, 3.665694126026145*^9, 3.665770490604107*^9, 
   3.6658480865503235`*^9, 3.665857898557767*^9, 3.6658586387699823`*^9, 
   3.6658590747772856`*^9, 3.6658596401406803`*^9, 3.665860115117734*^9, 
   3.665861149734911*^9, 3.665862996333415*^9, 3.6658695982177625`*^9, 
   3.665869650261526*^9, 3.6658698514269323`*^9, 3.6658699940611677`*^9, 
   3.665873846707597*^9, 3.6658743122316427`*^9, 3.6658743687659163`*^9, 
   3.6659078780602665`*^9, 3.66619336424986*^9, 3.666854790232182*^9, 
   3.6668732532070904`*^9, 3.6668732961961346`*^9, 3.666873354435544*^9, 
   3.668381113001792*^9, 3.6759478616815023`*^9, 3.675989764474516*^9, 
   3.6765799374179907`*^9, 3.6770298283065414`*^9, 3.6770338086180944`*^9, 
   3.677219372900687*^9, {3.677334386243107*^9, 3.6773344116674795`*^9}, 
   3.6773351678844986`*^9, 3.67740408265337*^9, 3.677404234580718*^9, 
   3.6774043357730207`*^9, 3.6774119443523026`*^9, 3.6774122149673758`*^9, 
   3.6778400057986465`*^9, 3.6779303276768413`*^9, 3.6857984028635144`*^9, 
   3.6858004880537024`*^9, 3.685800738138173*^9, 3.6858012364700747`*^9, 
   3.6858078905862694`*^9, 3.68580986460382*^9, 3.685811857819892*^9, 
   3.6858121207647915`*^9, 3.6858122344017525`*^9, 3.6858125278290815`*^9, 
   3.6858130493922853`*^9, 3.6858157103402605`*^9}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Computing", " ", "the", " ", "SO", 
   RowBox[{"(", "3", ")"}], " ", "matrices", " ", "R", 
   RowBox[{"(", "g", ")"}], " ", "for", " ", "the", " ", "g_Ci"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6858060792386303`*^9, 3.6858060903177986`*^9}, {
  3.6858157200300145`*^9, 3.6858157201970844`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "gC5", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6658594433279448`*^9, 3.6658594646681976`*^9}, {
  3.6770337027006893`*^9, 3.6770337041965466`*^9}, {3.685806141325197*^9, 
  3.6858061415013685`*^9}, {3.6858157232608385`*^9, 3.685815725669167*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RC5P", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GC5P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GC5P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RC5P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RC5P", ".", 
    RowBox[{"Transpose", "[", "RC5P", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RC5P", "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RC5M", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GC5M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GC5M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RC5M", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RC5M", ".", 
    RowBox[{"Transpose", "[", "RC5M", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RC5M", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.677033720926499*^9, 3.6770337474051523`*^9}, {
  3.6858061502454634`*^9, 3.685806185109788*^9}, {3.685812377035247*^9, 
  3.6858123782753305`*^9}, {3.6858157293106985`*^9, 3.68581576058212*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", "1"}]},
     {
      FractionBox[
       SqrtBox["3"], "2"], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "2"]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685806190956993*^9, 3.6858078909059844`*^9, 
  3.6858118578669233`*^9, 3.6858121295522103`*^9, 3.685812234668928*^9, 
  3.68581237927127*^9, 3.685812527855098*^9, 3.685813049481532*^9, 
  3.685815769965861*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685806190956993*^9, 3.6858078909059844`*^9, 
  3.6858118578669233`*^9, 3.6858121295522103`*^9, 3.685812234668928*^9, 
  3.68581237927127*^9, 3.685812527855098*^9, 3.685813049481532*^9, 
  3.68581576997987*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.685806190956993*^9, 3.6858078909059844`*^9, 
  3.6858118578669233`*^9, 3.6858121295522103`*^9, 3.685812234668928*^9, 
  3.68581237927127*^9, 3.685812527855098*^9, 3.685813049481532*^9, 
  3.6858157699968815`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "1"},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "2"]}], 
      FractionBox["1", "2"], "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "2"]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685806190956993*^9, 3.6858078909059844`*^9, 
  3.6858118578669233`*^9, 3.6858121295522103`*^9, 3.685812234668928*^9, 
  3.68581237927127*^9, 3.685812527855098*^9, 3.685813049481532*^9, 
  3.685815770011895*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685806190956993*^9, 3.6858078909059844`*^9, 
  3.6858118578669233`*^9, 3.6858121295522103`*^9, 3.685812234668928*^9, 
  3.68581237927127*^9, 3.685812527855098*^9, 3.685813049481532*^9, 
  3.6858157700224047`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.685806190956993*^9, 3.6858078909059844`*^9, 
  3.6858118578669233`*^9, 3.6858121295522103`*^9, 3.685812234668928*^9, 
  3.68581237927127*^9, 3.685812527855098*^9, 3.685813049481532*^9, 
  3.6858157700344105`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", "gC4", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6658594433279448`*^9, 3.6658594646681976`*^9}, {
  3.6770337027006893`*^9, 3.6770337041965466`*^9}, {3.685806141325197*^9, 
  3.6858061415013685`*^9}, {3.685806220324321*^9, 3.685806220404625*^9}, {
  3.6858157743567877`*^9, 3.6858157744208508`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RC4P", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GC4P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GC4P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RC4P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RC4P", ".", 
    RowBox[{"Transpose", "[", "RC4P", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RC4P", "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RC4M", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GC4M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GC4M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RC4M", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RC4M", ".", 
    RowBox[{"Transpose", "[", "RC4M", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RC4M", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.677033720926499*^9, 3.6770337474051523`*^9}, {
  3.6858061502454634`*^9, 3.685806185109788*^9}, {3.685806223461909*^9, 
  3.6858062440774937`*^9}, {3.6858123708921633`*^9, 3.6858123714191213`*^9}, {
  3.68581245386602*^9, 3.685812457571111*^9}, {3.685812661824113*^9, 
  3.685812667304023*^9}, {3.685815776685769*^9, 3.685815801669721*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "1"},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox["15"], "4"]}], 
      RowBox[{"-", 
       FractionBox["1", "4"]}], "0"},
     {
      FractionBox["1", "4"], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["15"], "4"]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858062498292675`*^9, 3.6858078909615192`*^9, 
  3.6858118579014463`*^9, 3.685812129583731*^9, 3.685812234698449*^9, 
  3.685812372711589*^9, 3.6858124591654468`*^9, 3.685812527900128*^9, 
  3.6858126676837597`*^9, 3.685813049568303*^9, 3.685815802931399*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858062498292675`*^9, 3.6858078909615192`*^9, 
  3.6858118579014463`*^9, 3.685812129583731*^9, 3.685812234698449*^9, 
  3.685812372711589*^9, 3.6858124591654468`*^9, 3.685812527900128*^9, 
  3.6858126676837597`*^9, 3.685813049568303*^9, 3.685815802941405*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.6858062498292675`*^9, 3.6858078909615192`*^9, 
  3.6858118579014463`*^9, 3.685812129583731*^9, 3.685812234698449*^9, 
  3.685812372711589*^9, 3.6858124591654468`*^9, 3.685812527900128*^9, 
  3.6858126676837597`*^9, 3.685813049568303*^9, 3.685815802951914*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", "1"}]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox["15"], "4"]}], 
      FractionBox["1", "4"], "0"},
     {
      FractionBox["1", "4"], 
      FractionBox[
       SqrtBox["15"], "4"], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858062498292675`*^9, 3.6858078909615192`*^9, 
  3.6858118579014463`*^9, 3.685812129583731*^9, 3.685812234698449*^9, 
  3.685812372711589*^9, 3.6858124591654468`*^9, 3.685812527900128*^9, 
  3.6858126676837597`*^9, 3.685813049568303*^9, 3.6858158031185217`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858062498292675`*^9, 3.6858078909615192`*^9, 
  3.6858118579014463`*^9, 3.685812129583731*^9, 3.685812234698449*^9, 
  3.685812372711589*^9, 3.6858124591654468`*^9, 3.685812527900128*^9, 
  3.6858126676837597`*^9, 3.685813049568303*^9, 3.68581580312903*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.6858062498292675`*^9, 3.6858078909615192`*^9, 
  3.6858118579014463`*^9, 3.685812129583731*^9, 3.685812234698449*^9, 
  3.685812372711589*^9, 3.6858124591654468`*^9, 3.685812527900128*^9, 
  3.6858126676837597`*^9, 3.685813049568303*^9, 3.6858158031395397`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", "gC3", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6658594433279448`*^9, 3.6658594646681976`*^9}, {
  3.6770337027006893`*^9, 3.6770337041965466`*^9}, {3.685806141325197*^9, 
  3.6858061415013685`*^9}, {3.685806259780197*^9, 3.6858062598284245`*^9}, {
  3.6858158075167327`*^9, 3.6858158075802755`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RC3P", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GC3P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GC3P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RC3P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RC3P", ".", 
    RowBox[{"Transpose", "[", "RC3P", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RC3P", "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RC3M", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GC3M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GC3M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RC3M", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RC3M", ".", 
    RowBox[{"Transpose", "[", "RC3M", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RC3M", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.677033720926499*^9, 3.6770337474051523`*^9}, {
  3.6858061502454634`*^9, 3.685806185109788*^9}, {3.685806261621399*^9, 
  3.6858062854927073`*^9}, {3.6858123596590366`*^9, 3.6858123601152253`*^9}, {
  3.685815809709504*^9, 3.6858158329251175`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["6"], "-", 
         SqrtBox["30"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], " ", 
       SqrtBox[
        RowBox[{"23", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}]]}], 
      RowBox[{"-", 
       FractionBox["1", "3"]}]},
     {
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], 
       RowBox[{"8", " ", 
        SqrtBox["3"]}]], 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SqrtBox["2"]}], "3"]}]},
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["5"]}], ")"}]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685806292806988*^9, 3.685807891786067*^9, 
  3.685811858587903*^9, 3.6858121296438007`*^9, 3.685812234753486*^9, 
  3.6858123623698387`*^9, 3.685812549051759*^9, 3.6858126980265293`*^9, 
  3.6858130149674497`*^9, 3.685813049606329*^9, 3.685815839031597*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685806292806988*^9, 3.685807891786067*^9, 
  3.685811858587903*^9, 3.6858121296438007`*^9, 3.685812234753486*^9, 
  3.6858123623698387`*^9, 3.685812549051759*^9, 3.6858126980265293`*^9, 
  3.6858130149674497`*^9, 3.685813049606329*^9, 3.685815839097141*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.685806292806988*^9, 3.685807891786067*^9, 
  3.685811858587903*^9, 3.6858121296438007`*^9, 3.685812234753486*^9, 
  3.6858123623698387`*^9, 3.685812549051759*^9, 3.6858126980265293`*^9, 
  3.6858130149674497`*^9, 3.685813049606329*^9, 3.685815839108649*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["5"]}], ")"}]}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], " ", 
       SqrtBox[
        RowBox[{"23", "-", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}]]}], 
      FractionBox["1", "3"]},
     {
      RowBox[{
       FractionBox["1", "4"], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["5"]}], ")"}]}]]}], 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}], ")"}]}], 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["2"]}], "3"]},
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["5"]}], ")"}]}]]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685806292806988*^9, 3.685807891786067*^9, 
  3.685811858587903*^9, 3.6858121296438007`*^9, 3.685812234753486*^9, 
  3.6858123623698387`*^9, 3.685812549051759*^9, 3.6858126980265293`*^9, 
  3.6858130149674497`*^9, 3.685813049606329*^9, 3.6858158400802937`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685806292806988*^9, 3.685807891786067*^9, 
  3.685811858587903*^9, 3.6858121296438007`*^9, 3.685812234753486*^9, 
  3.6858123623698387`*^9, 3.685812549051759*^9, 3.6858126980265293`*^9, 
  3.6858130149674497`*^9, 3.685813049606329*^9, 3.685815840161848*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.685806292806988*^9, 3.685807891786067*^9, 
  3.685811858587903*^9, 3.6858121296438007`*^9, 3.685812234753486*^9, 
  3.6858123623698387`*^9, 3.685812549051759*^9, 3.6858126980265293`*^9, 
  3.6858130149674497`*^9, 3.685813049606329*^9, 3.685815840187364*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", "gC2", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6658594433279448`*^9, 3.6658594646681976`*^9}, {
  3.6770337027006893`*^9, 3.6770337041965466`*^9}, {3.685806141325197*^9, 
  3.6858061415013685`*^9}, {3.6858063069953656`*^9, 3.685806307043929*^9}, {
  3.685815846027625*^9, 3.685815846123742*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RC2P", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GC2P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GC2P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RC2P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RC2P", ".", 
    RowBox[{"Transpose", "[", "RC2P", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RC2P", "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RC2M", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GC2M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GC2M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RC2M", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RC2M", ".", 
    RowBox[{"Transpose", "[", "RC2M", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RC2M", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.677033720926499*^9, 3.6770337474051523`*^9}, {
  3.6858061502454634`*^9, 3.685806185109788*^9}, {3.685806308837186*^9, 
  3.6858063275168457`*^9}, {3.68581234641992*^9, 3.6858123477071686`*^9}, {
  3.685815848797385*^9, 3.685815872508706*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SqrtBox[
       FractionBox["5", "6"]], 
      FractionBox["1", 
       RowBox[{"3", " ", 
        SqrtBox["2"]}]], 
      RowBox[{"-", 
       FractionBox["1", "3"]}]},
     {
      FractionBox[
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SqrtBox["5"]}], 
       RowBox[{"8", " ", 
        SqrtBox["3"]}]], 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"9", " ", 
          SqrtBox["5"]}]}], ")"}]}], 
      FractionBox[
       SqrtBox["2"], "3"]},
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["5"]}], ")"}]}], 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}]}], 
       RowBox[{"8", " ", 
        SqrtBox["3"]}]], 
      SqrtBox[
       FractionBox["2", "3"]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858063330972567`*^9, 3.6858078948931293`*^9, 
  3.6858118933397913`*^9, 3.6858121309121428`*^9, 3.6858122347915115`*^9, 
  3.685812349387991*^9, 3.6858125491666446`*^9, 3.685813049675575*^9, 
  3.6858158752774982`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858063330972567`*^9, 3.6858078948931293`*^9, 
  3.6858118933397913`*^9, 3.6858121309121428`*^9, 3.6858122347915115`*^9, 
  3.685812349387991*^9, 3.6858125491666446`*^9, 3.685813049675575*^9, 
  3.685815875291008*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.6858063330972567`*^9, 3.6858078948931293`*^9, 
  3.6858118933397913`*^9, 3.6858121309121428`*^9, 3.6858122347915115`*^9, 
  3.685812349387991*^9, 3.6858125491666446`*^9, 3.685813049675575*^9, 
  3.685815875302518*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SqrtBox[
       FractionBox["5", "6"]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"3", " ", 
         SqrtBox["2"]}]]}], 
      FractionBox["1", "3"]},
     {
      SqrtBox[
       RowBox[{
        FractionBox["7", "96"], "+", 
        FractionBox[
         SqrtBox["5"], "32"]}]], 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"9", " ", 
          SqrtBox["5"]}]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["2"], "3"]}]},
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox["5"]}], ")"}]}], 
      SqrtBox[
       RowBox[{
        FractionBox["23", "96"], "+", 
        FractionBox[
         SqrtBox["5"], "32"]}]], 
      SqrtBox[
       FractionBox["2", "3"]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858063330972567`*^9, 3.6858078948931293`*^9, 
  3.6858118933397913`*^9, 3.6858121309121428`*^9, 3.6858122347915115`*^9, 
  3.685812349387991*^9, 3.6858125491666446`*^9, 3.685813049675575*^9, 
  3.6858158757132883`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858063330972567`*^9, 3.6858078948931293`*^9, 
  3.6858118933397913`*^9, 3.6858121309121428`*^9, 3.6858122347915115`*^9, 
  3.685812349387991*^9, 3.6858125491666446`*^9, 3.685813049675575*^9, 
  3.6858158758048487`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.6858063330972567`*^9, 3.6858078948931293`*^9, 
  3.6858118933397913`*^9, 3.6858121309121428`*^9, 3.6858122347915115`*^9, 
  3.685812349387991*^9, 3.6858125491666446`*^9, 3.685813049675575*^9, 
  3.6858158758613853`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", "gC1", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6658594433279448`*^9, 3.6658594646681976`*^9}, {
  3.6770337027006893`*^9, 3.6770337041965466`*^9}, {3.685806141325197*^9, 
  3.6858061415013685`*^9}, {3.6858063445150676`*^9, 3.6858063445791087`*^9}, {
  3.68581588050761*^9, 3.6858158805316324`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RC1P", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GC1P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GC1P", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RC1P", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RC1P", ".", 
    RowBox[{"Transpose", "[", "RC1P", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RC1P", "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RC1M", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"GC1M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"GC1M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"RC1M", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RC1M", ".", 
    RowBox[{"Transpose", "[", "RC1M", "]"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "RC1M", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.677033720926499*^9, 3.6770337474051523`*^9}, {
  3.6858061502454634`*^9, 3.685806185109788*^9}, {3.685806346972788*^9, 
  3.685806369676181*^9}, {3.685812336915716*^9, 3.685812337315401*^9}, {
  3.6858158823486533`*^9, 3.6858159038046*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["6"], "-", 
         SqrtBox["30"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], " ", 
       SqrtBox[
        RowBox[{"23", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}]]}], 
      RowBox[{"-", 
       FractionBox["1", "3"]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"5", " ", 
          SqrtBox["5"]}]}], 
        RowBox[{"8", " ", 
         SqrtBox["3"]}]]}], 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}], ")"}]}], 
      FractionBox[
       SqrtBox["2"], "3"]},
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SqrtBox["5"]}], ")"}]}], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}]}], 
       RowBox[{"8", " ", 
        SqrtBox["3"]}]], 
      RowBox[{"-", 
       SqrtBox[
        FractionBox["2", "3"]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858063740862894`*^9, 3.6858078984629974`*^9, 
  3.6858121334903684`*^9, 3.6858122361569157`*^9, 3.685812338320365*^9, 
  3.6858125492649336`*^9, 3.685813049753653*^9, 3.685815909023924*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858063740862894`*^9, 3.6858078984629974`*^9, 
  3.6858121334903684`*^9, 3.6858122361569157`*^9, 3.685812338320365*^9, 
  3.6858125492649336`*^9, 3.685813049753653*^9, 3.6858159090374327`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.6858063740862894`*^9, 3.6858078984629974`*^9, 
  3.6858121334903684`*^9, 3.6858122361569157`*^9, 3.685812338320365*^9, 
  3.6858125492649336`*^9, 3.685813049753653*^9, 3.685815909049941*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["5"]}], ")"}]}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], " ", 
       SqrtBox[
        RowBox[{"23", "-", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}]]}], 
      FractionBox["1", "3"]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"63", "-", 
           RowBox[{"5", " ", 
            SqrtBox["5"]}]}], ")"}]}]]}], 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["2"], "3"]}]},
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"23", "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]]}], 
      RowBox[{"-", 
       SqrtBox[
        FractionBox["2", "3"]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858063740862894`*^9, 3.6858078984629974`*^9, 
  3.6858121334903684`*^9, 3.6858122361569157`*^9, 3.685812338320365*^9, 
  3.6858125492649336`*^9, 3.685813049753653*^9, 3.6858159098274574`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6858063740862894`*^9, 3.6858078984629974`*^9, 
  3.6858121334903684`*^9, 3.6858122361569157`*^9, 3.685812338320365*^9, 
  3.6858125492649336`*^9, 3.685813049753653*^9, 3.685815909843968*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.6858063740862894`*^9, 3.6858078984629974`*^9, 
  3.6858121334903684`*^9, 3.6858122361569157`*^9, 3.685812338320365*^9, 
  3.6858125492649336`*^9, 3.685813049753653*^9, 3.6858159098599787`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"gluing", " ", "matrices", " ", "for", " ", "vertex", " ", 
   RowBox[{"C", ".", " ", "The"}], " ", "null", " ", "space", " ", "of", " ", 
   "these", " ", "define", " ", "the", " ", "normal", " ", "vectors", " ", 
   RowBox[{"n_ef", "."}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.6858064445142117`*^9, 3.685806447234065*^9}, 
   3.68581593317171*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RCP", "=", 
   RowBox[{"{", 
    RowBox[{
    "RC1P", ",", "RC2P", ",", "RC3P", ",", "RC4P", ",", "RC5P", ",", "RC6P"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RCM", "=", 
   RowBox[{"{", 
    RowBox[{
    "RC1M", ",", "RC2M", ",", "RC3M", ",", "RC4M", ",", "RC5M", ",", "RC6M"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RC", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"RCP", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "]"}], ".", 
     RowBox[{"RCP", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"RCM", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "]"}], ".", 
     RowBox[{"RCM", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}]}]}], " ", ";"}]}], "Input",
 CellChangeTimes->{{3.6656168615657268`*^9, 3.665616954523676*^9}, {
  3.6656173989062595`*^9, 3.6656174170009537`*^9}, {3.6858064501862144`*^9, 
  3.685806501770507*^9}, {3.6858159386121235`*^9, 3.6858159642434425`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "standard", " ", "tetrahedron", " ", "normals", " ", "for", " ", 
   "reference"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6858067687157917`*^9, 3.685806778014724*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"NA", "\[IndentingNewLine]", "NB", "\[IndentingNewLine]", "NC", \
"\[IndentingNewLine]", "ND"}], "Input",
 CellChangeTimes->{{3.6778434737074165`*^9, 3.6778434802735844`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685806793365859*^9, 3.685807900168129*^9, 
  3.6858122374202547`*^9, 3.6858123935439234`*^9, 3.6858125493554935`*^9, 
  3.6858130498557453`*^9, 3.6858159673334713`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685806793365859*^9, 3.685807900168129*^9, 
  3.6858122374202547`*^9, 3.6858123935439234`*^9, 3.6858125493554935`*^9, 
  3.6858130498557453`*^9, 3.6858159673369703`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685806793365859*^9, 3.685807900168129*^9, 
  3.6858122374202547`*^9, 3.6858123935439234`*^9, 3.6858125493554935`*^9, 
  3.6858130498557453`*^9, 3.685815967338972*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685806793365859*^9, 3.685807900168129*^9, 
  3.6858122374202547`*^9, 3.6858123935439234`*^9, 3.6858125493554935`*^9, 
  3.6858130498557453`*^9, 3.685815967341474*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Tetrahedron", " ", 
    RowBox[{"(", "1234", ")"}], " ", "or", " ", 
    RowBox[{"(", "abcd", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RC", "[", 
      RowBox[{"5", ",", "4"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RC", "[", 
        RowBox[{"5", ",", "4"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RC", "[", 
      RowBox[{"5", ",", "3"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RC", "[", 
        RowBox[{"5", ",", "3"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RC", "[", 
      RowBox[{"5", ",", "2"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RC", "[", 
        RowBox[{"5", ",", "2"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RC", "[", 
      RowBox[{"5", ",", "1"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RC", "[", 
        RowBox[{"5", ",", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.665616960789653*^9, 3.6656170497786703`*^9}, {
  3.6658608360034943`*^9, 3.6658608405315185`*^9}, {3.6658609286183558`*^9, 
  3.665860933618696*^9}, {3.6683813293531203`*^9, 3.668381373621034*^9}, {
  3.6858064413477163`*^9, 3.685806462058426*^9}, {3.6858064953375993`*^9, 
  3.68580650041759*^9}, {3.6858065440250444`*^9, 3.6858065505044556`*^9}, {
  3.6858065862419868`*^9, 3.685806624904033*^9}, {3.6858067306712866`*^9, 
  3.685806757071512*^9}, {3.6858068327023582`*^9, 3.685806833230502*^9}, {
  3.6858068671016088`*^9, 3.6858068958070583`*^9}, {3.685815983084546*^9, 
  3.68581599467635*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6858065923455005`*^9, {3.685806758533908*^9, 3.6858067617757425`*^9}, 
   3.685806898928815*^9, 3.685807900384773*^9, 3.685812237612384*^9, 
   3.685812396228509*^9, 3.685812469661948*^9, 3.6858125918381453`*^9, 
   3.685813049883765*^9, 3.685815997219641*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6858065923455005`*^9, {3.685806758533908*^9, 3.6858067617757425`*^9}, 
   3.685806898928815*^9, 3.685807900384773*^9, 3.685812237612384*^9, 
   3.685812396228509*^9, 3.685812469661948*^9, 3.6858125918381453`*^9, 
   3.685813049883765*^9, 3.6858159972271476`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["6"]}], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6858065923455005`*^9, {3.685806758533908*^9, 3.6858067617757425`*^9}, 
   3.685806898928815*^9, 3.685807900384773*^9, 3.685812237612384*^9, 
   3.685812396228509*^9, 3.685812469661948*^9, 3.6858125918381453`*^9, 
   3.685813049883765*^9, 3.6858159978455577`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6858065923455005`*^9, {3.685806758533908*^9, 3.6858067617757425`*^9}, 
   3.685806898928815*^9, 3.685807900384773*^9, 3.685812237612384*^9, 
   3.685812396228509*^9, 3.685812469661948*^9, 3.6858125918381453`*^9, 
   3.685813049883765*^9, 3.685815997855064*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SqrtBox["2"]}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6858065923455005`*^9, {3.685806758533908*^9, 3.6858067617757425`*^9}, 
   3.685806898928815*^9, 3.685807900384773*^9, 3.685812237612384*^9, 
   3.685812396228509*^9, 3.685812469661948*^9, 3.6858125918381453`*^9, 
   3.685813049883765*^9, 3.6858159979080987`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6858065923455005`*^9, {3.685806758533908*^9, 3.6858067617757425`*^9}, 
   3.685806898928815*^9, 3.685807900384773*^9, 3.685812237612384*^9, 
   3.685812396228509*^9, 3.685812469661948*^9, 3.6858125918381453`*^9, 
   3.685813049883765*^9, 3.685815997917105*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    SqrtBox["6"], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6858065923455005`*^9, {3.685806758533908*^9, 3.6858067617757425`*^9}, 
   3.685806898928815*^9, 3.685807900384773*^9, 3.685812237612384*^9, 
   3.685812396228509*^9, 3.685812469661948*^9, 3.6858125918381453`*^9, 
   3.685813049883765*^9, 3.68581599827184*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6858065923455005`*^9, {3.685806758533908*^9, 3.6858067617757425`*^9}, 
   3.685806898928815*^9, 3.685807900384773*^9, 3.685812237612384*^9, 
   3.685812396228509*^9, 3.685812469661948*^9, 3.6858125918381453`*^9, 
   3.685813049883765*^9, 3.6858159982813473`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nC554", "=", "ND"}], "\[IndentingNewLine]", 
 RowBox[{"nC553", " ", "=", "NB"}], "\[IndentingNewLine]", 
 RowBox[{"nC552", " ", "=", "NC"}], "\[IndentingNewLine]", 
 RowBox[{"nC551", " ", "=", "NA"}]}], "Input",
 CellChangeTimes->{{3.6858068365412893`*^9, 3.6858068545414333`*^9}, {
  3.6858069365562963`*^9, 3.685806958100474*^9}, {3.6858072439294224`*^9, 
  3.685807248993374*^9}, {3.6858160145696745`*^9, 3.6858160243057227`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685807250335534*^9, 3.6858079121441107`*^9, 
  3.685812591938729*^9, 3.6858130499328012`*^9, 3.685816025419528*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685807250335534*^9, 3.6858079121441107`*^9, 
  3.685812591938729*^9, 3.6858130499328012`*^9, 3.68581602542253*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685807250335534*^9, 3.6858079121441107`*^9, 
  3.685812591938729*^9, 3.6858130499328012`*^9, 3.6858160254335384`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685807250335534*^9, 3.6858079121441107`*^9, 
  3.685812591938729*^9, 3.6858130499328012`*^9, 3.6858160254445443`*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Tetrahedron", " ", 
    RowBox[{"(", "1235", ")"}], " ", "or", " ", 
    RowBox[{"(", "abce", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RC", "[", 
      RowBox[{"4", ",", "5"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RC", "[", 
        RowBox[{"4", ",", "5"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RC", "[", 
      RowBox[{"4", ",", "3"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RC", "[", 
        RowBox[{"4", ",", "3"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RC", "[", 
      RowBox[{"4", ",", "2"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RC", "[", 
        RowBox[{"4", ",", "2"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RC", "[", 
      RowBox[{"4", ",", "1"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RC", "[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.665616960789653*^9, 3.6656170497786703`*^9}, {
  3.6658608360034943`*^9, 3.6658608405315185`*^9}, {3.6658609286183558`*^9, 
  3.665860933618696*^9}, {3.6683813293531203`*^9, 3.668381373621034*^9}, {
  3.6858064413477163`*^9, 3.685806462058426*^9}, {3.6858064953375993`*^9, 
  3.68580650041759*^9}, {3.6858065440250444`*^9, 3.6858065505044556`*^9}, {
  3.6858065862419868`*^9, 3.685806624904033*^9}, {3.6858067306712866`*^9, 
  3.685806757071512*^9}, {3.6858068327023582`*^9, 3.685806833230502*^9}, {
  3.6858068671016088`*^9, 3.6858068958070583`*^9}, {3.685807339648408*^9, 
  3.6858073622981925`*^9}, {3.68581603494705*^9, 3.685816065443334*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.685807366673147*^9, 3.6858079129326334`*^9, 3.685812624600931*^9, 
   3.685813049998845*^9, {3.6858160518008733`*^9, 3.685816067408325*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.685807366673147*^9, 3.6858079129326334`*^9, 3.685812624600931*^9, 
   3.685813049998845*^9, {3.6858160518008733`*^9, 3.6858160674108267`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SqrtBox["2"]}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.685807366673147*^9, 3.6858079129326334`*^9, 3.685812624600931*^9, 
   3.685813049998845*^9, {3.6858160518008733`*^9, 3.68581606748538*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.685807366673147*^9, 3.6858079129326334`*^9, 3.685812624600931*^9, 
   3.685813049998845*^9, {3.6858160518008733`*^9, 3.6858160674948835`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["6"]}], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.685807366673147*^9, 3.6858079129326334`*^9, 3.685812624600931*^9, 
   3.685813049998845*^9, {3.6858160518008733`*^9, 3.6858160675734353`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.685807366673147*^9, 3.6858079129326334`*^9, 3.685812624600931*^9, 
   3.685813049998845*^9, {3.6858160518008733`*^9, 3.685816067582942*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    SqrtBox["6"], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.685807366673147*^9, 3.6858079129326334`*^9, 3.685812624600931*^9, 
   3.685813049998845*^9, {3.6858160518008733`*^9, 3.685816067710526*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.685807366673147*^9, 3.6858079129326334`*^9, 3.685812624600931*^9, 
   3.685813049998845*^9, {3.6858160518008733`*^9, 3.6858160677205324`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nC445", "=", "ND"}], "\[IndentingNewLine]", 
 RowBox[{"nC443", " ", "=", "NC"}], "\[IndentingNewLine]", 
 RowBox[{"nC442", " ", "=", "NB"}], "\[IndentingNewLine]", 
 RowBox[{"nC441", " ", "=", "NA"}]}], "Input",
 CellChangeTimes->{{3.6858068365412893`*^9, 3.6858068545414333`*^9}, {
  3.6858069365562963`*^9, 3.685806958100474*^9}, {3.6858072439294224`*^9, 
  3.685807248993374*^9}, {3.685813102529709*^9, 3.6858131108732667`*^9}, {
  3.6858160769291186`*^9, 3.6858160936820974`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6858131487928276`*^9, {3.685816082457306*^9, 3.685816096643919*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6858131487928276`*^9, {3.685816082457306*^9, 3.6858160966469183`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6858131487928276`*^9, {3.685816082457306*^9, 3.68581609664892*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6858131487928276`*^9, {3.685816082457306*^9, 3.6858160966514215`*^9}}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Tetrahedron", " ", 
    RowBox[{"(", "1245", ")"}], " ", "or", " ", 
    RowBox[{"(", "abde", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RC", "[", 
      RowBox[{"3", ",", "5"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RC", "[", 
        RowBox[{"3", ",", "5"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RC", "[", 
      RowBox[{"3", ",", "4"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RC", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RC", "[", 
      RowBox[{"3", ",", "2"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RC", "[", 
        RowBox[{"3", ",", "2"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RC", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RC", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.665616960789653*^9, 3.6656170497786703`*^9}, {
  3.6658608360034943`*^9, 3.6658608405315185`*^9}, {3.6658609286183558`*^9, 
  3.665860933618696*^9}, {3.6683813293531203`*^9, 3.668381373621034*^9}, {
  3.6858064413477163`*^9, 3.685806462058426*^9}, {3.6858064953375993`*^9, 
  3.68580650041759*^9}, {3.6858065440250444`*^9, 3.6858065505044556`*^9}, {
  3.6858065862419868`*^9, 3.685806624904033*^9}, {3.6858067306712866`*^9, 
  3.685806757071512*^9}, {3.6858068327023582`*^9, 3.685806833230502*^9}, {
  3.6858068671016088`*^9, 3.6858068958070583`*^9}, {3.685807339648408*^9, 
  3.6858073622981925`*^9}, {3.6858080413126116`*^9, 3.6858080580898557`*^9}, {
  3.6858161117371035`*^9, 3.685816127650899*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.685808166488676*^9, 3.685813053660471*^9, 
  3.6858161307987895`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.685808166488676*^9, 3.685813053660471*^9, 
  3.685816130805794*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["6"]}], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.685808166488676*^9, 3.685813053660471*^9, 
  3.685816131070469*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685808166488676*^9, 3.685813053660471*^9, 
  3.685816131080477*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SqrtBox["2"]}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.685808166488676*^9, 3.685813053660471*^9, 
  3.6858161315688114`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685808166488676*^9, 3.685813053660471*^9, 
  3.6858161315783176`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    SqrtBox["6"], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.685808166488676*^9, 3.685813053660471*^9, 
  3.6858161326560316`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685808166488676*^9, 3.685813053660471*^9, 
  3.685816132666521*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nC335", "=", "ND"}], "\[IndentingNewLine]", 
 RowBox[{"nC334", " ", "=", "NB"}], "\[IndentingNewLine]", 
 RowBox[{"nC332", " ", "=", "NC"}], "\[IndentingNewLine]", 
 RowBox[{"nC331", " ", "=", "NA"}]}], "Input",
 CellChangeTimes->{{3.6858068365412893`*^9, 3.6858068545414333`*^9}, {
  3.6858069365562963`*^9, 3.685806958100474*^9}, {3.6858072439294224`*^9, 
  3.685807248993374*^9}, {3.685813102529709*^9, 3.6858131108732667`*^9}, {
  3.6858131933359118`*^9, 3.6858132372963552`*^9}, {3.6858161399925303`*^9, 
  3.6858161574159985`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6858132233512416`*^9, 3.6858132380025897`*^9}, {
  3.6858161467138567`*^9, 3.685816157851385*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{{3.6858132233512416`*^9, 3.6858132380025897`*^9}, {
  3.6858161467138567`*^9, 3.685816157854387*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{{3.6858132233512416`*^9, 3.6858132380025897`*^9}, {
  3.6858161467138567`*^9, 3.685816157856388*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{{3.6858132233512416`*^9, 3.6858132380025897`*^9}, {
  3.6858161467138567`*^9, 3.6858161578673964`*^9}}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Tetrahedron", " ", 
    RowBox[{"(", "1345", ")"}], " ", "or", " ", 
    RowBox[{"(", "acde", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RC", "[", 
      RowBox[{"2", ",", "5"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RC", "[", 
        RowBox[{"2", ",", "5"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RC", "[", 
      RowBox[{"2", ",", "4"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RC", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RC", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RC", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RC", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RC", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.665616960789653*^9, 3.6656170497786703`*^9}, {
  3.6658608360034943`*^9, 3.6658608405315185`*^9}, {3.6658609286183558`*^9, 
  3.665860933618696*^9}, {3.6683813293531203`*^9, 3.668381373621034*^9}, {
  3.6858064413477163`*^9, 3.685806462058426*^9}, {3.6858064953375993`*^9, 
  3.68580650041759*^9}, {3.6858065440250444`*^9, 3.6858065505044556`*^9}, {
  3.6858065862419868`*^9, 3.685806624904033*^9}, {3.6858067306712866`*^9, 
  3.685806757071512*^9}, {3.6858068327023582`*^9, 3.685806833230502*^9}, {
  3.6858068671016088`*^9, 3.6858068958070583`*^9}, {3.685807339648408*^9, 
  3.6858073622981925`*^9}, {3.6858080413126116`*^9, 3.6858080580898557`*^9}, {
  3.6858080981593904`*^9, 3.685808131649624*^9}, {3.6858161708724546`*^9, 
  3.685816184250148*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6858086851278496`*^9, 3.6858130543999023`*^9, 
  3.6858161879195285`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.6858086851278496`*^9, 3.6858130543999023`*^9, 
  3.685816187928034*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SqrtBox["2"]}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6858086851278496`*^9, 3.6858130543999023`*^9, 
  3.685816187960555*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6858086851278496`*^9, 3.6858130543999023`*^9, 
  3.685816187970563*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["6"]}], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6858086851278496`*^9, 3.6858130543999023`*^9, 
  3.6858161887330694`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6858086851278496`*^9, 3.6858130543999023`*^9, 
  3.6858161887425766`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    SqrtBox["6"], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6858086851278496`*^9, 3.6858130543999023`*^9, 
  3.6858161893544807`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6858086851278496`*^9, 3.6858130543999023`*^9, 
  3.685816189363987*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nC225", "=", "ND"}], "\[IndentingNewLine]", 
 RowBox[{"nC224", " ", "=", "NC"}], "\[IndentingNewLine]", 
 RowBox[{"nC223", " ", "=", "NB"}], "\[IndentingNewLine]", 
 RowBox[{"nC221", " ", "=", "NA"}]}], "Input",
 CellChangeTimes->{{3.6858068365412893`*^9, 3.6858068545414333`*^9}, {
  3.6858069365562963`*^9, 3.685806958100474*^9}, {3.6858072439294224`*^9, 
  3.685807248993374*^9}, {3.685813102529709*^9, 3.6858131108732667`*^9}, {
  3.6858132571840005`*^9, 3.685813264527726*^9}, {3.68581619245567*^9, 
  3.6858162099759293`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.685813265592558*^9, {3.6858161994802065`*^9, 3.685816210889067*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.685813265592558*^9, {3.6858161994802065`*^9, 3.685816210891569*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.685813265592558*^9, {3.6858161994802065`*^9, 3.685816210903076*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.685813265592558*^9, {3.6858161994802065`*^9, 3.6858162109140835`*^9}}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Tetrahedron", " ", 
    RowBox[{"(", "2345", ")"}], " ", "or", " ", 
    RowBox[{"(", "bcde", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RC", "[", 
      RowBox[{"1", ",", "5"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RC", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RC", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RC", "[", 
        RowBox[{"1", ",", "4"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RC", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RC", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"RC", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "]"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"RC", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}], "//", 
    "Normalize"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.665616960789653*^9, 3.6656170497786703`*^9}, {
  3.6658608360034943`*^9, 3.6658608405315185`*^9}, {3.6658609286183558`*^9, 
  3.665860933618696*^9}, {3.6683813293531203`*^9, 3.668381373621034*^9}, {
  3.6858064413477163`*^9, 3.685806462058426*^9}, {3.6858064953375993`*^9, 
  3.68580650041759*^9}, {3.6858065440250444`*^9, 3.6858065505044556`*^9}, {
  3.6858065862419868`*^9, 3.685806624904033*^9}, {3.6858067306712866`*^9, 
  3.685806757071512*^9}, {3.6858068327023582`*^9, 3.685806833230502*^9}, {
  3.6858068671016088`*^9, 3.6858068958070583`*^9}, {3.685807339648408*^9, 
  3.6858073622981925`*^9}, {3.6858080413126116`*^9, 3.6858080580898557`*^9}, {
  3.6858081112628174`*^9, 3.6858081462568655`*^9}, {3.6858162216878157`*^9, 
  3.6858162361054707`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.685808769269373*^9, 3.685813060709089*^9, 
  3.685816238659939*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.685808769269373*^9, 3.685813060709089*^9, 
  3.6858162386679387`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["6"]}], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.685808769269373*^9, 3.685813060709089*^9, 
  3.685816238806532*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685808769269373*^9, 3.685813060709089*^9, 
  3.6858162388165383`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SqrtBox["2"]}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.685808769269373*^9, 3.685813060709089*^9, 
  3.6858162393794127`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685808769269373*^9, 3.685813060709089*^9, 
  3.685816239388919*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    SqrtBox["6"], ",", 
    SqrtBox["2"], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.685808769269373*^9, 3.685813060709089*^9, 
  3.6858162402269735`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.685808769269373*^9, 3.685813060709089*^9, 
  3.6858162402369804`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nC115", "=", "ND"}], "\[IndentingNewLine]", 
 RowBox[{"nC114", " ", "=", "NB"}], "\[IndentingNewLine]", 
 RowBox[{"nC113", " ", "=", "NC"}], "\[IndentingNewLine]", 
 RowBox[{"nC112", " ", "=", "NA"}]}], "Input",
 CellChangeTimes->{{3.6858068365412893`*^9, 3.6858068545414333`*^9}, {
  3.6858069365562963`*^9, 3.685806958100474*^9}, {3.6858072439294224`*^9, 
  3.685807248993374*^9}, {3.685813102529709*^9, 3.6858131108732667`*^9}, {
  3.685813284167306*^9, 3.6858133523109255`*^9}, {3.68581624394331*^9, 
  3.6858162610313797`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.685813293214055*^9, {3.6858133263770123`*^9, 3.6858133529446535`*^9}, {
   3.6858162482809353`*^9, 3.685816261529648*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "3"]]}], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.685813293214055*^9, {3.6858133263770123`*^9, 3.6858133529446535`*^9}, {
   3.6858162482809353`*^9, 3.685816261531149*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.685813293214055*^9, {3.6858133263770123`*^9, 3.6858133529446535`*^9}, {
   3.6858162482809353`*^9, 3.6858162615321493`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.685813293214055*^9, {3.6858133263770123`*^9, 3.6858133529446535`*^9}, {
   3.6858162482809353`*^9, 3.68581626153315*^9}}]
}, Open  ]]
},
WindowSize->{1350, 631},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
Magnification->1.25,
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 3990, 123, 168, "Input"],
Cell[4538, 145, 590, 14, 35, "Input"],
Cell[5131, 161, 571, 12, 58, "Input"],
Cell[5705, 175, 1466, 38, 168, "Input"],
Cell[7174, 215, 1644, 39, 124, "Input"],
Cell[8821, 256, 548, 12, 58, "Input"],
Cell[9372, 270, 439, 9, 35, "Input"],
Cell[9814, 281, 909, 18, 80, "Input"],
Cell[10726, 301, 1725, 58, 124, "Input"],
Cell[CellGroupData[{
Cell[12476, 363, 1810, 50, 190, "Input"],
Cell[14289, 415, 1278, 37, 151, "Output"]
}, Open  ]],
Cell[15582, 455, 220, 5, 35, "Input"],
Cell[CellGroupData[{
Cell[15827, 464, 404, 11, 35, "Input"],
Cell[16234, 477, 488, 9, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16759, 491, 352, 10, 35, "Input"],
Cell[17114, 503, 522, 12, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17673, 520, 406, 11, 35, "Input"],
Cell[18082, 533, 545, 13, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18664, 551, 357, 10, 35, "Input"],
Cell[19024, 563, 508, 12, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19569, 580, 329, 7, 58, "Input"],
Cell[19901, 589, 2309, 49, 206, "Output"],
Cell[22213, 640, 1505, 23, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23755, 668, 2837, 59, 182, "Input"],
Cell[26595, 729, 1769, 41, 167, "Output"],
Cell[28367, 772, 1023, 16, 43, "Output"],
Cell[29393, 790, 1818, 43, 206, "Output"],
Cell[31214, 835, 992, 16, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32243, 856, 751, 17, 100, "Input"],
Cell[32997, 875, 1471, 32, 128, "Output"],
Cell[34471, 909, 1449, 31, 128, "Output"],
Cell[35923, 942, 815, 12, 43, "Output"]
}, Open  ]],
Cell[36753, 957, 44, 1, 1, "PageBreak",
 PageBreakBelow->True],
Cell[36800, 960, 130, 2, 43, "Input"],
Cell[36933, 964, 307, 6, 43, "Input"],
Cell[CellGroupData[{
Cell[37265, 974, 766, 16, 43, "Input"],
Cell[38034, 992, 2466, 53, 171, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40537, 1050, 1259, 28, 100, "Input"],
Cell[41799, 1080, 2741, 60, 230, "Output"],
Cell[44543, 1142, 1747, 26, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46327, 1173, 892, 19, 100, "Input"],
Cell[47222, 1194, 2465, 54, 208, "Output"],
Cell[49690, 1250, 2146, 40, 128, "Output"],
Cell[51839, 1292, 1514, 21, 43, "Output"]
}, Open  ]],
Cell[53368, 1316, 44, 1, 1, "PageBreak",
 PageBreakBelow->True],
Cell[53415, 1319, 131, 2, 43, "Input"],
Cell[CellGroupData[{
Cell[53571, 1325, 629, 14, 43, "Input"],
Cell[54203, 1341, 2290, 53, 192, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56530, 1399, 1189, 27, 80, "Input"],
Cell[57722, 1428, 2563, 62, 207, "Output"],
Cell[60288, 1492, 1428, 22, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61753, 1519, 1068, 21, 80, "Input"],
Cell[62824, 1542, 2248, 54, 169, "Output"],
Cell[65075, 1598, 1831, 36, 86, "Output"],
Cell[66909, 1636, 1200, 17, 35, "Output"]
}, Open  ]],
Cell[68124, 1656, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[68171, 1659, 131, 2, 35, "Input"],
Cell[CellGroupData[{
Cell[68327, 1665, 682, 15, 35, "Input"],
Cell[69012, 1682, 2388, 56, 153, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71437, 1743, 1233, 28, 100, "Input"],
Cell[72673, 1773, 2709, 68, 312, "Output"],
Cell[75385, 1843, 1414, 21, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76836, 1869, 1094, 22, 100, "Input"],
Cell[77933, 1893, 2596, 70, 292, "Output"],
Cell[80532, 1965, 1778, 35, 128, "Output"],
Cell[82313, 2002, 1147, 16, 43, "Output"]
}, Open  ]],
Cell[83475, 2021, 44, 1, 1, "PageBreak",
 PageBreakBelow->True],
Cell[83522, 2024, 131, 2, 43, "Input"],
Cell[CellGroupData[{
Cell[83678, 2030, 1013, 21, 43, "Input"],
Cell[84694, 2053, 2533, 60, 212, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87264, 2118, 1388, 31, 100, "Input"],
Cell[88655, 2151, 2860, 75, 312, "Output"],
Cell[91518, 2228, 1421, 22, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92976, 2255, 922, 19, 100, "Input"],
Cell[93901, 2276, 2740, 76, 292, "Output"],
Cell[96644, 2354, 1778, 35, 128, "Output"],
Cell[98425, 2391, 1147, 16, 43, "Output"]
}, Open  ]],
Cell[99587, 2410, 44, 1, 1, "PageBreak",
 PageBreakBelow->True],
Cell[99634, 2413, 1152, 24, 127, "Input"],
Cell[100789, 2439, 7616, 231, 265, "Input"],
Cell[108408, 2672, 432, 6, 43, "Input"],
Cell[CellGroupData[{
Cell[108865, 2682, 347, 8, 43, "Input"],
Cell[109215, 2692, 1364, 35, 156, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110616, 2732, 1279, 35, 72, "Input"],
Cell[111898, 2769, 523, 9, 73, "Output"]
}, Open  ]],
Cell[112436, 2781, 2243, 73, 237, "Input"],
Cell[CellGroupData[{
Cell[114704, 2858, 531, 12, 100, "Input"],
Cell[115238, 2872, 563, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115838, 2885, 283, 7, 43, "Input"],
Cell[116124, 2894, 560, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116721, 2907, 1061, 30, 72, "Input"],
Cell[117785, 2939, 1214, 28, 128, "Output"]
}, Open  ]],
Cell[119014, 2970, 1015, 25, 72, "Input"],
Cell[CellGroupData[{
Cell[120054, 2999, 1399, 35, 100, "Input"],
Cell[121456, 3036, 1331, 34, 116, "Output"],
Cell[122790, 3072, 1331, 36, 116, "Output"]
}, Open  ]],
Cell[124136, 3111, 44, 1, 1, "PageBreak",
 PageBreakBelow->True],
Cell[124183, 3114, 131, 2, 43, "Input"],
Cell[CellGroupData[{
Cell[124339, 3120, 249, 6, 43, "Input"],
Cell[124591, 3128, 3722, 106, 188, "Output"]
}, Open  ]],
Cell[128328, 3237, 720, 14, 43, "Input"],
Cell[129051, 3253, 922, 26, 43, "Input"],
Cell[129976, 3281, 2296, 74, 237, "Input"],
Cell[132275, 3357, 286, 5, 43, "Input"],
Cell[CellGroupData[{
Cell[132586, 3366, 389, 9, 43, "Input"],
Cell[132978, 3377, 1431, 20, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134446, 3402, 338, 8, 43, "Input"],
Cell[134787, 3412, 1435, 20, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136259, 3437, 1182, 32, 72, "Input"],
Cell[137444, 3471, 2067, 39, 128, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139548, 3515, 1298, 34, 100, "Input"],
Cell[140849, 3551, 3839, 98, 141, "Output"],
Cell[144691, 3651, 3595, 96, 176, "Output"]
}, Open  ]],
Cell[148301, 3750, 44, 1, 1, "PageBreak",
 PageBreakBelow->True],
Cell[148348, 3753, 131, 2, 43, "Input"],
Cell[CellGroupData[{
Cell[148504, 3759, 298, 7, 43, "Input"],
Cell[148805, 3768, 4525, 135, 197, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153367, 3908, 934, 25, 43, "Input"],
Cell[154304, 3935, 1305, 25, 80, "Output"]
}, Open  ]],
Cell[155624, 3963, 2381, 75, 237, "Input"],
Cell[CellGroupData[{
Cell[158030, 4042, 439, 9, 43, "Input"],
Cell[158472, 4053, 1473, 21, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159982, 4079, 387, 9, 43, "Input"],
Cell[160372, 4090, 1463, 21, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161872, 4116, 1129, 31, 72, "Input"],
Cell[163004, 4149, 1818, 36, 128, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164859, 4190, 1326, 34, 100, "Input"],
Cell[166188, 4226, 4259, 119, 151, "Output"],
Cell[170450, 4347, 3521, 93, 141, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174008, 4445, 529, 14, 72, "Input"],
Cell[174540, 4461, 1899, 35, 83, "Output"],
Cell[176442, 4498, 1901, 35, 83, "Output"]
}, Open  ]],
Cell[178358, 4536, 44, 1, 1, "PageBreak",
 PageBreakBelow->True],
Cell[178405, 4539, 131, 2, 35, "Input"],
Cell[178539, 4543, 347, 8, 35, "Input"],
Cell[178889, 4553, 4476, 156, 101, "Input"],
Cell[CellGroupData[{
Cell[183390, 4713, 988, 26, 35, "Input"],
Cell[184381, 4741, 1426, 29, 64, "Output"]
}, Open  ]],
Cell[185822, 4773, 2430, 76, 190, "Input"],
Cell[CellGroupData[{
Cell[188277, 4853, 492, 10, 35, "Input"],
Cell[188772, 4865, 520, 8, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189329, 4878, 435, 9, 35, "Input"],
Cell[189767, 4889, 1445, 20, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191249, 4914, 1129, 31, 58, "Input"],
Cell[192381, 4947, 1808, 36, 86, "Output"]
}, Open  ]],
Cell[194204, 4986, 1378, 35, 100, "Input"],
Cell[195585, 5023, 4703, 150, 151, InheritFromParent],
Cell[200291, 5175, 4283, 121, 141, "Output"],
Cell[CellGroupData[{
Cell[204599, 5300, 274, 7, 43, "Input"],
Cell[204876, 5309, 1062, 24, 83, "Output"]
}, Open  ]],
Cell[205953, 5336, 44, 1, 1, "PageBreak",
 PageBreakBelow->True],
Cell[206000, 5339, 131, 2, 43, "Input"],
Cell[206134, 5343, 181, 5, 43, "Input"],
Cell[206318, 5350, 4426, 154, 147, InheritFromParent],
Cell[CellGroupData[{
Cell[210769, 5508, 856, 24, 43, "Input"],
Cell[211628, 5534, 1547, 31, 80, "Output"]
}, Open  ]],
Cell[213190, 5568, 2239, 73, 237, "Input"],
Cell[CellGroupData[{
Cell[215454, 5645, 545, 11, 43, "Input"],
Cell[216002, 5658, 1494, 21, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217533, 5684, 486, 10, 43, "Input"],
Cell[218022, 5696, 1484, 21, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219543, 5722, 1129, 31, 72, "Input"],
Cell[220675, 5755, 1803, 36, 128, "Output"]
}, Open  ]],
Cell[222493, 5794, 1430, 36, 100, "Input"],
Cell[223926, 5832, 3428, 106, 122, InheritFromParent],
Cell[227357, 5940, 4270, 121, 141, "Output"],
Cell[231630, 6063, 44, 1, 1, "PageBreak",
 PageBreakBelow->True],
Cell[231677, 6066, 508, 9, 43, "Input"],
Cell[CellGroupData[{
Cell[232210, 6079, 838, 24, 72, "Input"],
Cell[233051, 6105, 2068, 39, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235156, 6149, 2042, 61, 100, "Input"],
Cell[237201, 6212, 3096, 74, 115, "Output"]
}, Open  ]],
Cell[240312, 6289, 354, 7, 43, "Input"],
Cell[CellGroupData[{
Cell[240691, 6300, 338, 10, 43, "Input"],
Cell[241032, 6312, 2083, 61, 107, "Output"]
}, Open  ]],
Cell[243130, 6376, 44, 1, 1, "PageBreak",
 PageBreakBelow->True],
Cell[243177, 6379, 186, 3, 43, "Input"],
Cell[CellGroupData[{
Cell[243388, 6386, 723, 21, 100, "Input"],
Cell[244114, 6409, 1151, 27, 106, "Output"],
Cell[245268, 6438, 1129, 26, 106, "Output"],
Cell[246400, 6466, 538, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246975, 6479, 717, 21, 100, "Input"],
Cell[247695, 6502, 1151, 26, 106, "Output"],
Cell[248849, 6530, 1129, 25, 106, "Output"],
Cell[249981, 6557, 540, 7, 43, "Output"]
}, Open  ]],
Cell[250536, 6567, 131, 2, 43, "Input"],
Cell[CellGroupData[{
Cell[250692, 6573, 774, 22, 100, "Input"],
Cell[251469, 6597, 2466, 64, 188, "Output"],
Cell[253938, 6663, 1630, 32, 106, "Output"],
Cell[255571, 6697, 1043, 14, 43, "Output"]
}, Open  ]],
Cell[256629, 6714, 819, 23, 100, "Input"],
Cell[257451, 6739, 4821, 164, 228, InheritFromParent],
Cell[262275, 6905, 1600, 32, 106, "Output"],
Cell[263878, 6939, 1011, 14, 43, "Output"],
Cell[264892, 6955, 44, 1, 1, "PageBreak",
 PageBreakBelow->True],
Cell[264939, 6958, 129, 2, 43, "Input"],
Cell[CellGroupData[{
Cell[265093, 6964, 824, 23, 100, "Input"],
Cell[265920, 6989, 2104, 52, 210, "Output"],
Cell[268027, 7043, 1637, 32, 106, "Output"],
Cell[269667, 7077, 1046, 14, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[270750, 7096, 421, 13, 66, "Input"],
Cell[271174, 7111, 550, 8, 43, "Output"]
}, Open  ]],
Cell[271739, 7122, 26, 0, 43, "Input"],
Cell[CellGroupData[{
Cell[271790, 7126, 655, 20, 100, "Input"],
Cell[272448, 7148, 2078, 53, 210, "Output"],
Cell[274529, 7203, 1587, 32, 106, "Output"],
Cell[276119, 7237, 998, 14, 43, "Output"]
}, Open  ]],
Cell[277132, 7254, 44, 1, 1, "PageBreak",
 PageBreakBelow->True],
Cell[277179, 7257, 131, 2, 43, "Input"],
Cell[CellGroupData[{
Cell[277335, 7263, 723, 21, 80, "Input"],
Cell[278061, 7286, 3030, 88, 168, "Output"],
Cell[281094, 7376, 1615, 33, 68, "Output"],
Cell[282712, 7411, 1028, 15, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283777, 7431, 655, 20, 80, "Input"],
Cell[284435, 7453, 3053, 87, 154, "Output"],
Cell[287491, 7542, 1612, 33, 68, "Output"],
Cell[289106, 7577, 1025, 15, 35, "Output"]
}, Open  ]],
Cell[290146, 7595, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[290193, 7598, 133, 2, 35, "Input"],
Cell[CellGroupData[{
Cell[290351, 7604, 699, 21, 80, "Input"],
Cell[291053, 7627, 2737, 79, 138, "Output"],
Cell[293793, 7708, 1573, 32, 68, "Output"],
Cell[295369, 7742, 984, 14, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[296390, 7761, 725, 21, 80, "Input"],
Cell[297118, 7784, 2981, 87, 168, "Output"],
Cell[300102, 7873, 1566, 32, 68, "Output"],
Cell[301671, 7907, 979, 14, 35, "Output"]
}, Open  ]],
Cell[302665, 7924, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[302712, 7927, 496, 14, 58, "Input"],
Cell[303211, 7943, 1040, 27, 58, "Input"],
Cell[304254, 7972, 246, 5, 35, "Input"],
Cell[304503, 7979, 385, 7, 35, "Input"],
Cell[CellGroupData[{
Cell[304913, 7990, 189, 2, 102, "Input"],
Cell[305105, 7994, 416, 11, 64, "Output"],
Cell[305524, 8007, 439, 12, 64, "Output"],
Cell[305966, 8021, 428, 11, 59, "Output"],
Cell[306397, 8034, 341, 7, 35, "Output"]
}, Open  ]],
Cell[306753, 8044, 239, 5, 35, "Input"],
Cell[CellGroupData[{
Cell[307017, 8053, 598, 16, 80, "Input"],
Cell[307618, 8071, 447, 8, 35, "Output"],
Cell[308068, 8081, 423, 7, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308528, 8093, 195, 3, 35, "Input"],
Cell[308726, 8098, 385, 7, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309148, 8110, 543, 15, 80, "Input"],
Cell[309694, 8127, 421, 10, 41, "Output"],
Cell[310118, 8139, 444, 11, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[310599, 8155, 150, 3, 35, "Input"],
Cell[310752, 8160, 450, 11, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[311239, 8176, 547, 15, 80, "Input"],
Cell[311789, 8193, 417, 10, 41, "Output"],
Cell[312209, 8205, 461, 12, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[312707, 8222, 148, 3, 35, "Input"],
Cell[312858, 8227, 459, 12, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313354, 8244, 547, 15, 80, "Input"],
Cell[313904, 8261, 398, 9, 41, "Output"],
Cell[314305, 8272, 438, 11, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314780, 8288, 147, 3, 35, "Input"],
Cell[314930, 8293, 442, 11, 64, "Output"]
}, Open  ]],
Cell[315387, 8307, 239, 5, 35, "Input"],
Cell[CellGroupData[{
Cell[315651, 8316, 473, 14, 58, "Input"],
Cell[316127, 8332, 343, 7, 35, "Output"],
Cell[316473, 8341, 319, 6, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316829, 8352, 172, 3, 35, "Input"],
Cell[317004, 8357, 381, 7, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317422, 8369, 473, 14, 58, "Input"],
Cell[317898, 8385, 387, 10, 41, "Output"],
Cell[318288, 8397, 429, 12, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318754, 8414, 149, 3, 35, "Input"],
Cell[318906, 8419, 486, 12, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[319429, 8436, 259, 6, 35, "Input"],
Cell[319691, 8444, 905, 31, 87, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[320633, 8480, 413, 11, 58, "Input"],
Cell[321049, 8493, 397, 10, 41, "Output"],
Cell[321449, 8505, 418, 11, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[321904, 8521, 150, 3, 35, "Input"],
Cell[322057, 8526, 473, 11, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[322567, 8542, 475, 14, 58, "Input"],
Cell[323045, 8558, 398, 9, 41, "Output"],
Cell[323446, 8569, 438, 11, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323921, 8585, 148, 3, 35, "Input"],
Cell[324072, 8590, 442, 11, 64, "Output"]
}, Open  ]],
Cell[324529, 8604, 235, 5, 35, "Input"],
Cell[CellGroupData[{
Cell[324789, 8613, 471, 14, 58, "Input"],
Cell[325263, 8629, 346, 7, 35, "Output"],
Cell[325612, 8638, 324, 6, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[325973, 8649, 200, 3, 35, "Input"],
Cell[326176, 8654, 365, 7, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326578, 8666, 472, 14, 58, "Input"],
Cell[327053, 8682, 405, 10, 41, "Output"],
Cell[327461, 8694, 426, 11, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[327924, 8710, 148, 3, 35, "Input"],
Cell[328075, 8715, 449, 11, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328561, 8731, 473, 14, 58, "Input"],
Cell[329037, 8747, 393, 10, 41, "Output"],
Cell[329433, 8759, 437, 12, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329907, 8776, 150, 3, 35, "Input"],
Cell[330060, 8781, 459, 12, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[330556, 8798, 475, 14, 58, "Input"],
Cell[331034, 8814, 371, 9, 41, "Output"],
Cell[331408, 8825, 416, 11, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[331861, 8841, 148, 3, 35, "Input"],
Cell[332012, 8846, 444, 11, 64, "Output"]
}, Open  ]],
Cell[332471, 8860, 237, 5, 35, "Input"],
Cell[CellGroupData[{
Cell[332733, 8869, 470, 14, 58, "Input"],
Cell[333206, 8885, 337, 7, 35, "Output"],
Cell[333546, 8894, 313, 6, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[333896, 8905, 150, 3, 35, "Input"],
Cell[334049, 8910, 358, 7, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[334444, 8922, 459, 13, 58, "Input"],
Cell[334906, 8937, 907, 30, 87, "Output"],
Cell[335816, 8969, 468, 12, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336321, 8986, 148, 3, 35, "Input"],
Cell[336472, 8991, 451, 12, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336960, 9008, 475, 14, 58, "Input"],
Cell[337438, 9024, 399, 10, 41, "Output"],
Cell[337840, 9036, 420, 11, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[338297, 9052, 148, 3, 35, "Input"],
Cell[338448, 9057, 445, 11, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[338930, 9073, 471, 14, 58, "Input"],
Cell[339404, 9089, 367, 9, 41, "Output"],
Cell[339774, 9100, 411, 11, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[340222, 9116, 150, 3, 35, "Input"],
Cell[340375, 9121, 437, 11, 64, "Output"]
}, Open  ]],
Cell[340827, 9135, 290, 6, 35, "Input"],
Cell[CellGroupData[{
Cell[341142, 9145, 521, 15, 58, "Input"],
Cell[341666, 9162, 361, 7, 35, "Output"],
Cell[342030, 9171, 337, 6, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[342404, 9182, 200, 3, 35, "Input"],
Cell[342607, 9187, 384, 7, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[343028, 9199, 575, 16, 58, "Input"],
Cell[343606, 9217, 471, 11, 41, "Output"],
Cell[344080, 9230, 515, 13, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[344632, 9248, 198, 3, 35, "Input"],
Cell[344833, 9253, 485, 12, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[345355, 9270, 520, 15, 58, "Input"],
Cell[345878, 9287, 427, 10, 41, "Output"],
Cell[346308, 9299, 448, 11, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[346793, 9315, 198, 3, 35, "Input"],
Cell[346994, 9320, 476, 11, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[347507, 9336, 520, 15, 58, "Input"],
Cell[348030, 9353, 384, 9, 41, "Output"],
Cell[348417, 9364, 428, 11, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[348882, 9380, 194, 3, 35, "Input"],
Cell[349079, 9385, 455, 11, 64, "Output"]
}, Open  ]],
Cell[349549, 9399, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[349596, 9402, 329, 8, 35, "Input"],
Cell[CellGroupData[{
Cell[349950, 9414, 1676, 42, 146, "Input"],
Cell[351629, 9458, 1073, 31, 117, "Output"],
Cell[352705, 9491, 329, 6, 35, "Output"],
Cell[353037, 9499, 1098, 32, 148, "Output"],
Cell[354138, 9533, 296, 6, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[354471, 9544, 803, 18, 80, "Input"],
Cell[355277, 9564, 1002, 29, 118, "Output"],
Cell[356282, 9595, 847, 22, 86, "Output"],
Cell[357132, 9619, 214, 3, 35, "Output"]
}, Open  ]],
Cell[357361, 9625, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[357430, 9630, 1920, 49, 190, "Input"],
Cell[359353, 9681, 1119, 34, 120, "Output"],
Cell[360475, 9717, 357, 9, 73, "Output"],
Cell[360835, 9728, 1236, 39, 230, "Output"],
Cell[362074, 9769, 242, 5, 73, "Output"],
Cell[362319, 9776, 1160, 36, 208, "Output"],
Cell[363482, 9814, 843, 22, 128, "Output"],
Cell[364328, 9838, 212, 3, 43, "Output"]
}, Open  ]],
Cell[364555, 9844, 44, 1, 1, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[364624, 9849, 1920, 49, 237, "Input"],
Cell[366547, 9900, 1193, 37, 192, "Output"],
Cell[367743, 9939, 417, 12, 87, "Output"],
Cell[368163, 9953, 1378, 45, 207, "Output"],
Cell[369544, 10000, 245, 5, 59, "Output"],
Cell[369792, 10007, 1265, 40, 169, "Output"],
Cell[371060, 10049, 846, 22, 86, "Output"],
Cell[371909, 10073, 213, 3, 35, "Output"]
}, Open  ]],
Cell[372137, 10079, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[372206, 10084, 1973, 50, 190, "Input"],
Cell[374182, 10136, 1265, 40, 153, "Output"],
Cell[375450, 10178, 506, 16, 103, "Output"],
Cell[375959, 10196, 1547, 52, 312, "Output"],
Cell[377509, 10250, 252, 5, 73, "Output"],
Cell[377764, 10257, 1665, 57, 292, "Output"],
Cell[379432, 10316, 849, 22, 128, "Output"],
Cell[380284, 10340, 220, 3, 43, "Output"]
}, Open  ]],
Cell[380519, 10346, 44, 1, 1, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[380588, 10351, 2060, 53, 237, "Input"],
Cell[382651, 10406, 1332, 43, 212, "Output"],
Cell[383986, 10451, 483, 15, 103, "Output"],
Cell[384472, 10468, 1591, 54, 312, "Output"],
Cell[386066, 10524, 250, 5, 73, "Output"],
Cell[386319, 10531, 1668, 57, 281, "Output"],
Cell[387990, 10590, 847, 22, 128, "Output"],
Cell[388840, 10614, 218, 3, 43, "Output"]
}, Open  ]],
Cell[389073, 10620, 44, 1, 1, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[389142, 10625, 725, 16, 155, "Input"],
Cell[389870, 10643, 1594, 54, 208, "Output"]
}, Open  ]],
Cell[391479, 10700, 449, 10, 43, "Input"],
Cell[391931, 10712, 970, 26, 43, "Input"],
Cell[392904, 10740, 2349, 75, 237, "Input"],
Cell[395256, 10817, 286, 5, 43, "Input"],
Cell[CellGroupData[{
Cell[395567, 10826, 439, 9, 43, "Input"],
Cell[396009, 10837, 1488, 21, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[397534, 10863, 389, 9, 43, "Input"],
Cell[397926, 10874, 1471, 21, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[399434, 10900, 1235, 33, 72, "Input"],
Cell[400672, 10935, 2095, 40, 128, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[402804, 10980, 1349, 35, 100, "Input"],
Cell[404156, 11017, 2709, 66, 126, "Output"],
Cell[406868, 11085, 2469, 59, 128, "Output"]
}, Open  ]],
Cell[409352, 11147, 44, 1, 1, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[409421, 11152, 377, 9, 72, "Input"],
Cell[409801, 11163, 2652, 91, 188, "Output"]
}, Open  ]],
Cell[412468, 11257, 449, 10, 43, "Input"],
Cell[412920, 11269, 1022, 27, 43, "Input"],
Cell[413945, 11298, 2399, 75, 237, "Input"],
Cell[416347, 11375, 286, 5, 43, "Input"],
Cell[CellGroupData[{
Cell[416658, 11384, 715, 17, 72, "Input"],
Cell[417376, 11403, 1512, 21, 43, "Output"],
Cell[418891, 11426, 1512, 21, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[420440, 11452, 1281, 33, 58, "Input"],
Cell[421724, 11487, 2115, 40, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[423876, 11532, 1454, 36, 102, "Input"],
Cell[425333, 11570, 3415, 80, 56, "Output"],
Cell[428751, 11652, 3276, 84, 124, "Output"]
}, Open  ]],
Cell[432042, 11739, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[432111, 11744, 425, 10, 58, "Input"],
Cell[432539, 11756, 3412, 119, 141, "Output"]
}, Open  ]],
Cell[435966, 11878, 449, 10, 35, "Input"],
Cell[436418, 11890, 1074, 28, 35, "Input"],
Cell[437495, 11920, 2449, 76, 190, "Input"],
Cell[439947, 11998, 286, 5, 35, "Input"],
Cell[CellGroupData[{
Cell[440258, 12007, 766, 18, 58, "Input"],
Cell[441027, 12027, 1552, 22, 35, "Output"],
Cell[442582, 12051, 1551, 22, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[444170, 12078, 1330, 34, 58, "Input"],
Cell[445503, 12114, 2161, 41, 86, "Output"]
}, Open  ]],
Cell[447679, 12158, 1547, 37, 80, "Input"],
Cell[449229, 12197, 2264, 72, 107, "Input"],
Cell[451496, 12271, 3913, 104, 96, "Output"],
Cell[455412, 12377, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[455459, 12380, 430, 10, 58, "Input"],
Cell[455892, 12392, 4476, 156, 101, "Input"],
Cell[460371, 12550, 449, 10, 35, "Input"],
Cell[460823, 12562, 1072, 28, 35, "Input"],
Cell[461898, 12592, 2449, 76, 190, "Input"],
Cell[464350, 12670, 286, 5, 35, "Input"],
Cell[CellGroupData[{
Cell[464661, 12679, 766, 18, 58, "Input"],
Cell[465430, 12699, 1537, 22, 35, "Output"],
Cell[466970, 12723, 1535, 22, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[468542, 12750, 1332, 34, 58, "Input"],
Cell[469877, 12786, 2134, 40, 86, "Output"]
}, Open  ]],
Cell[472026, 12829, 1548, 37, 80, "Input"],
Cell[473577, 12868, 3546, 109, 81, "Input"],
Cell[477126, 12979, 3896, 125, 108, "Input"],
Cell[481025, 13106, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[481072, 13109, 430, 10, 58, "Input"],
Cell[481505, 13121, 4190, 146, 112, "Input"],
Cell[485698, 13269, 449, 10, 35, "Input"],
Cell[486150, 13281, 1074, 28, 35, "Input"],
Cell[487227, 13311, 2452, 76, 190, "Input"],
Cell[489682, 13389, 286, 5, 35, "Input"],
Cell[CellGroupData[{
Cell[489993, 13398, 764, 18, 58, "Input"],
Cell[490760, 13418, 1536, 22, 35, "Output"],
Cell[492299, 13442, 1538, 22, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[493874, 13469, 1332, 34, 58, "Input"],
Cell[495209, 13505, 2135, 40, 86, "Output"]
}, Open  ]],
Cell[497359, 13548, 1546, 37, 80, "Input"],
Cell[498908, 13587, 3633, 112, 81, "Input"],
Cell[502544, 13701, 3978, 128, 108, "Input"],
Cell[506525, 13831, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[506572, 13834, 300, 6, 35, "Input"],
Cell[506875, 13842, 237, 4, 35, "Input"],
Cell[CellGroupData[{
Cell[507137, 13850, 1482, 44, 146, "Input"],
Cell[508622, 13896, 1050, 31, 100, "Output"],
Cell[509675, 13929, 824, 21, 68, "Output"],
Cell[510502, 13952, 237, 3, 35, "Output"],
Cell[510742, 13957, 1031, 30, 100, "Output"],
Cell[511776, 13989, 826, 21, 68, "Output"],
Cell[512605, 14012, 235, 3, 35, "Output"]
}, Open  ]],
Cell[512855, 14018, 283, 4, 35, "Input"],
Cell[CellGroupData[{
Cell[513163, 14026, 1629, 46, 146, "Input"],
Cell[514795, 14074, 1710, 54, 134, "Output"],
Cell[516508, 14130, 876, 22, 68, "Output"],
Cell[517387, 14154, 289, 4, 35, "Output"],
Cell[517679, 14160, 1791, 53, 92, "Output"],
Cell[519473, 14215, 875, 22, 68, "Output"],
Cell[520351, 14239, 287, 4, 35, "Output"]
}, Open  ]],
Cell[520653, 14246, 285, 4, 35, "Input"],
Cell[CellGroupData[{
Cell[520963, 14254, 1532, 44, 146, "Input"],
Cell[522498, 14300, 1343, 42, 151, "Output"],
Cell[523844, 14344, 874, 22, 68, "Output"],
Cell[524721, 14368, 287, 4, 35, "Output"],
Cell[525011, 14374, 1367, 43, 151, "Output"],
Cell[526381, 14419, 876, 22, 68, "Output"],
Cell[527260, 14443, 285, 4, 35, "Output"]
}, Open  ]],
Cell[527560, 14450, 285, 4, 35, "Input"],
Cell[CellGroupData[{
Cell[527870, 14458, 1529, 44, 146, "Input"],
Cell[529402, 14504, 2128, 72, 153, "Output"],
Cell[531533, 14578, 833, 21, 68, "Output"],
Cell[532369, 14601, 242, 3, 35, "Output"],
Cell[532614, 14606, 2272, 75, 154, "Output"],
Cell[534889, 14683, 833, 21, 68, "Output"],
Cell[535725, 14706, 244, 3, 35, "Output"]
}, Open  ]],
Cell[535984, 14712, 287, 4, 35, "Input"],
Cell[CellGroupData[{
Cell[536296, 14720, 1526, 44, 146, "Input"],
Cell[537825, 14766, 1630, 55, 155, "Output"],
Cell[539458, 14823, 809, 21, 68, "Output"],
Cell[540270, 14846, 220, 3, 35, "Output"],
Cell[540493, 14851, 1898, 62, 151, "Output"],
Cell[542394, 14915, 807, 21, 68, "Output"],
Cell[543204, 14938, 220, 3, 35, "Output"]
}, Open  ]],
Cell[543439, 14944, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[543486, 14947, 379, 6, 35, "Input"],
Cell[543868, 14955, 1074, 32, 80, "Input"],
Cell[544945, 14989, 222, 5, 35, "Input"],
Cell[CellGroupData[{
Cell[545192, 14998, 189, 2, 102, "Input"],
Cell[545384, 15002, 343, 10, 64, "Output"],
Cell[545730, 15014, 364, 11, 64, "Output"],
Cell[546097, 15027, 355, 10, 59, "Output"],
Cell[546455, 15039, 268, 6, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[546760, 15050, 2517, 66, 256, "Input"],
Cell[549280, 15118, 370, 8, 35, "Output"],
Cell[549653, 15128, 346, 7, 35, "Output"],
Cell[550002, 15137, 419, 11, 41, "Output"],
Cell[550424, 15150, 463, 13, 64, "Output"],
Cell[550890, 15165, 433, 11, 41, "Output"],
Cell[551326, 15178, 454, 12, 59, "Output"],
Cell[551783, 15192, 400, 10, 41, "Output"],
Cell[552186, 15204, 442, 12, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[552665, 15221, 408, 7, 102, "Input"],
Cell[553076, 15230, 217, 5, 35, "Output"],
Cell[553296, 15237, 313, 10, 64, "Output"],
Cell[553612, 15249, 304, 9, 59, "Output"],
Cell[553919, 15260, 292, 9, 64, "Output"]
}, Open  ]],
Cell[554226, 15272, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[554295, 15277, 2568, 67, 256, "Input"],
Cell[556866, 15346, 220, 5, 35, "Output"],
Cell[557089, 15353, 196, 4, 35, "Output"],
Cell[557288, 15359, 269, 8, 41, "Output"],
Cell[557560, 15369, 313, 10, 64, "Output"],
Cell[557876, 15381, 281, 8, 41, "Output"],
Cell[558160, 15391, 304, 9, 59, "Output"],
Cell[558467, 15402, 250, 7, 41, "Output"],
Cell[558720, 15411, 290, 9, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[559047, 15425, 456, 7, 102, "Input"],
Cell[559506, 15434, 146, 4, 35, "Output"],
Cell[559655, 15440, 242, 9, 64, "Output"],
Cell[559900, 15451, 231, 8, 59, "Output"],
Cell[560134, 15461, 221, 8, 64, "Output"]
}, Open  ]],
Cell[560370, 15472, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[560439, 15477, 2618, 67, 256, "Input"],
Cell[563060, 15546, 171, 4, 35, "Output"],
Cell[563234, 15552, 149, 3, 35, "Output"],
Cell[563386, 15557, 231, 7, 41, "Output"],
Cell[563620, 15566, 253, 8, 59, "Output"],
Cell[563876, 15576, 220, 7, 41, "Output"],
Cell[564099, 15585, 264, 9, 64, "Output"],
Cell[564366, 15596, 199, 6, 41, "Output"],
Cell[564568, 15604, 241, 8, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[564846, 15617, 509, 8, 102, "Input"],
Cell[565358, 15627, 172, 4, 35, "Output"],
Cell[565533, 15633, 257, 8, 59, "Output"],
Cell[565793, 15643, 266, 9, 64, "Output"],
Cell[566062, 15654, 247, 8, 64, "Output"]
}, Open  ]],
Cell[566324, 15665, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[566393, 15670, 2669, 68, 256, "Input"],
Cell[569065, 15740, 175, 4, 35, "Output"],
Cell[569243, 15746, 151, 3, 35, "Output"],
Cell[569397, 15751, 222, 7, 41, "Output"],
Cell[569622, 15760, 266, 9, 64, "Output"],
Cell[569891, 15771, 234, 7, 41, "Output"],
Cell[570128, 15780, 255, 8, 59, "Output"],
Cell[570386, 15790, 201, 6, 41, "Output"],
Cell[570590, 15798, 243, 8, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[570870, 15811, 507, 8, 102, "Input"],
Cell[571380, 15821, 144, 4, 35, "Output"],
Cell[571527, 15827, 242, 9, 64, "Output"],
Cell[571772, 15838, 233, 8, 59, "Output"],
Cell[572008, 15848, 219, 8, 64, "Output"]
}, Open  ]],
Cell[572242, 15859, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[572311, 15864, 2671, 68, 256, "Input"],
Cell[574985, 15934, 171, 4, 35, "Output"],
Cell[575159, 15940, 149, 3, 35, "Output"],
Cell[575311, 15945, 234, 7, 41, "Output"],
Cell[575548, 15954, 255, 8, 59, "Output"],
Cell[575806, 15964, 222, 7, 41, "Output"],
Cell[576031, 15973, 264, 9, 64, "Output"],
Cell[576298, 15984, 201, 6, 41, "Output"],
Cell[576502, 15992, 243, 8, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[576782, 16005, 507, 8, 102, "Input"],
Cell[577292, 16015, 197, 5, 35, "Output"],
Cell[577492, 16022, 284, 9, 59, "Output"],
Cell[577779, 16033, 291, 10, 64, "Output"],
Cell[578073, 16045, 272, 9, 64, "Output"]
}, Open  ]],
Cell[578360, 16057, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[578407, 16060, 382, 9, 35, "Input"],
Cell[CellGroupData[{
Cell[578814, 16073, 1724, 42, 146, "Input"],
Cell[580541, 16117, 1101, 32, 117, "Output"],
Cell[581645, 16151, 355, 7, 35, "Output"],
Cell[582003, 16160, 1128, 33, 148, "Output"],
Cell[583134, 16195, 322, 7, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[583493, 16207, 851, 18, 80, "Input"],
Cell[584347, 16227, 1026, 29, 118, "Output"],
Cell[585376, 16258, 869, 22, 86, "Output"],
Cell[586248, 16282, 238, 3, 35, "Output"]
}, Open  ]],
Cell[586501, 16288, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[586570, 16293, 2018, 51, 190, "Input"],
Cell[588591, 16346, 1170, 35, 120, "Output"],
Cell[589764, 16383, 408, 10, 59, "Output"],
Cell[590175, 16395, 1288, 40, 167, "Output"],
Cell[591466, 16437, 297, 6, 59, "Output"],
Cell[591766, 16445, 1053, 30, 118, "Output"],
Cell[592822, 16477, 894, 23, 86, "Output"],
Cell[593719, 16502, 263, 4, 35, "Output"]
}, Open  ]],
Cell[593997, 16509, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[594066, 16514, 1997, 51, 190, "Input"],
Cell[596066, 16567, 1217, 37, 137, "Output"],
Cell[597286, 16606, 443, 12, 87, "Output"],
Cell[597732, 16620, 1428, 46, 207, "Output"],
Cell[599163, 16668, 271, 5, 59, "Output"],
Cell[599437, 16675, 1509, 50, 194, "Output"],
Cell[600949, 16727, 870, 22, 86, "Output"],
Cell[601822, 16751, 237, 3, 35, "Output"]
}, Open  ]],
Cell[602074, 16757, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[602143, 16762, 2048, 52, 190, "Input"],
Cell[604194, 16816, 1287, 40, 153, "Output"],
Cell[605484, 16858, 531, 16, 83, "Output"],
Cell[606018, 16876, 1619, 54, 233, "Output"],
Cell[607640, 16932, 276, 5, 59, "Output"],
Cell[607919, 16939, 1696, 57, 208, "Output"],
Cell[609618, 16998, 875, 22, 86, "Output"],
Cell[610496, 17022, 244, 3, 35, "Output"]
}, Open  ]],
Cell[610755, 17028, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[610824, 17033, 2135, 55, 190, "Input"],
Cell[612962, 17090, 1354, 43, 153, "Output"],
Cell[614319, 17135, 509, 15, 83, "Output"],
Cell[614831, 17152, 1713, 58, 233, "Output"],
Cell[616547, 17212, 274, 5, 59, "Output"],
Cell[616824, 17219, 1835, 63, 217, "Output"],
Cell[618662, 17284, 873, 22, 86, "Output"],
Cell[619538, 17308, 240, 3, 35, "Output"]
}, Open  ]],
Cell[619793, 17314, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[619862, 17319, 776, 17, 124, "Input"],
Cell[620641, 17338, 1622, 55, 150, "Output"]
}, Open  ]],
Cell[622278, 17396, 449, 10, 35, "Input"],
Cell[622730, 17408, 1019, 27, 35, "Input"],
Cell[623752, 17437, 2399, 75, 190, "Input"],
Cell[626154, 17514, 286, 5, 35, "Input"],
Cell[CellGroupData[{
Cell[626465, 17523, 488, 10, 35, "Input"],
Cell[626956, 17535, 1512, 21, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[628505, 17561, 437, 9, 35, "Input"],
Cell[628945, 17572, 1493, 21, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[630475, 17598, 1283, 33, 58, "Input"],
Cell[631761, 17633, 2119, 40, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[633917, 17678, 1394, 35, 80, "Input"],
Cell[635314, 17715, 2731, 66, 84, "Output"],
Cell[638048, 17783, 2493, 59, 86, "Output"]
}, Open  ]],
Cell[640556, 17845, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[640625, 17850, 426, 10, 58, "Input"],
Cell[641054, 17862, 1670, 55, 150, "Output"]
}, Open  ]],
Cell[642739, 17920, 449, 10, 35, "Input"],
Cell[643191, 17932, 1071, 28, 35, "Input"],
Cell[644265, 17962, 2452, 76, 190, "Input"],
Cell[646720, 18040, 286, 5, 35, "Input"],
Cell[CellGroupData[{
Cell[647031, 18049, 764, 18, 58, "Input"],
Cell[647798, 18069, 1540, 22, 35, "Output"],
Cell[649341, 18093, 1540, 22, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[650918, 18120, 1332, 34, 58, "Input"],
Cell[652253, 18156, 2139, 40, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[654429, 18201, 1507, 37, 102, "Input"],
Cell[655939, 18240, 2845, 65, 56, "Output"],
Cell[658787, 18307, 2845, 65, 56, "Output"]
}, Open  ]],
Cell[661647, 18375, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[661694, 18378, 475, 10, 58, "Input"],
Cell[662172, 18390, 4531, 158, 112, "Input"],
Cell[666706, 18550, 449, 10, 35, "Input"],
Cell[667158, 18562, 1120, 28, 35, "Input"],
Cell[668281, 18592, 2502, 77, 190, "Input"],
Cell[670786, 18671, 286, 5, 35, "Input"],
Cell[CellGroupData[{
Cell[671097, 18680, 812, 18, 58, "Input"],
Cell[671912, 18700, 1574, 22, 35, "Output"],
Cell[673489, 18724, 1574, 22, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[675100, 18751, 1381, 35, 58, "Input"],
Cell[676484, 18788, 2185, 41, 86, "Output"]
}, Open  ]],
Cell[678684, 18832, 1598, 38, 80, "Input"],
Cell[680285, 18872, 3508, 108, 86, "Input"],
Cell[683796, 18982, 4549, 125, 106, "Output"],
Cell[688348, 19109, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[688395, 19112, 473, 10, 58, "Input"],
Cell[688871, 19124, 4294, 150, 112, "Input"],
Cell[693168, 19276, 449, 10, 35, "Input"],
Cell[693620, 19288, 1174, 29, 35, "Input"],
Cell[694797, 19319, 2502, 77, 190, "Input"],
Cell[697302, 19398, 286, 5, 35, "Input"],
Cell[CellGroupData[{
Cell[697613, 19407, 813, 18, 58, "Input"],
Cell[698429, 19427, 1561, 22, 35, "Output"],
Cell[699993, 19451, 1561, 22, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[701591, 19478, 1383, 35, 58, "Input"],
Cell[702977, 19515, 2159, 41, 86, "Output"]
}, Open  ]],
Cell[705151, 19559, 1601, 38, 80, "Input"],
Cell[706755, 19599, 3535, 109, 62, "Input"],
Cell[710293, 19710, 3233, 106, 96, "Output"],
Cell[713529, 19818, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[713576, 19821, 478, 10, 58, "Input"],
Cell[714057, 19833, 4424, 154, 93, "Input"],
Cell[718484, 19989, 449, 10, 35, "Input"],
Cell[718936, 20001, 1176, 29, 35, "Input"],
Cell[720115, 20032, 2501, 77, 190, "Input"],
Cell[722619, 20111, 286, 5, 35, "Input"],
Cell[CellGroupData[{
Cell[722930, 20120, 814, 18, 58, "Input"],
Cell[723747, 20140, 1558, 22, 35, "Output"],
Cell[725308, 20164, 1557, 22, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[726902, 20191, 1381, 35, 58, "Input"],
Cell[728286, 20228, 2161, 41, 86, "Output"]
}, Open  ]],
Cell[730462, 20272, 1597, 38, 80, "Input"],
Cell[732062, 20312, 3428, 106, 86, "Input"],
Cell[735493, 20420, 4610, 128, 106, "Output"],
Cell[740106, 20550, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[740153, 20553, 353, 7, 35, "Input"],
Cell[740509, 20562, 285, 4, 35, "Input"],
Cell[CellGroupData[{
Cell[740819, 20570, 1529, 44, 146, "Input"],
Cell[742351, 20616, 1075, 32, 100, "Output"],
Cell[743429, 20650, 848, 22, 68, "Output"],
Cell[744280, 20674, 262, 4, 35, "Output"],
Cell[744545, 20680, 1054, 31, 100, "Output"],
Cell[745602, 20713, 851, 22, 68, "Output"],
Cell[746456, 20737, 262, 4, 35, "Output"]
}, Open  ]],
Cell[746733, 20744, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[746780, 20747, 336, 5, 35, "Input"],
Cell[CellGroupData[{
Cell[747141, 20756, 1675, 46, 146, "Input"],
Cell[748819, 20804, 1105, 31, 100, "Output"],
Cell[749927, 20837, 898, 22, 68, "Output"],
Cell[750828, 20861, 309, 4, 35, "Output"],
Cell[751140, 20867, 1082, 30, 100, "Output"],
Cell[752225, 20899, 897, 22, 68, "Output"],
Cell[753125, 20923, 311, 4, 35, "Output"]
}, Open  ]],
Cell[753451, 20930, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[753498, 20933, 338, 5, 35, "Input"],
Cell[CellGroupData[{
Cell[753861, 20942, 1583, 45, 146, "Input"],
Cell[755447, 20989, 2031, 67, 117, "Output"],
Cell[757481, 21058, 896, 22, 68, "Output"],
Cell[758380, 21082, 307, 4, 35, "Output"],
Cell[758690, 21088, 2165, 71, 167, "Output"],
Cell[760858, 21161, 896, 22, 68, "Output"],
Cell[761757, 21185, 307, 4, 35, "Output"]
}, Open  ]],
Cell[762079, 21192, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[762126, 21195, 334, 5, 35, "Input"],
Cell[CellGroupData[{
Cell[762485, 21204, 1578, 45, 146, "Input"],
Cell[764066, 21251, 1681, 56, 152, "Output"],
Cell[765750, 21309, 856, 22, 68, "Output"],
Cell[766609, 21333, 267, 4, 35, "Output"],
Cell[766879, 21339, 1683, 56, 170, "Output"],
Cell[768565, 21397, 858, 22, 68, "Output"],
Cell[769426, 21421, 269, 4, 35, "Output"]
}, Open  ]],
Cell[769710, 21428, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[769757, 21431, 337, 5, 35, "Input"],
Cell[CellGroupData[{
Cell[770119, 21440, 1575, 45, 146, "Input"],
Cell[771697, 21487, 1995, 68, 138, "Output"],
Cell[773695, 21557, 831, 21, 68, "Output"],
Cell[774529, 21580, 240, 3, 35, "Output"],
Cell[774772, 21585, 2244, 76, 168, "Output"],
Cell[777019, 21663, 829, 21, 68, "Output"],
Cell[777851, 21686, 242, 3, 35, "Output"]
}, Open  ]],
Cell[778108, 21692, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[778155, 21695, 404, 7, 35, "Input"],
Cell[778562, 21704, 1124, 32, 80, "Input"],
Cell[779689, 21738, 222, 5, 35, "Input"],
Cell[CellGroupData[{
Cell[779936, 21747, 189, 2, 102, "Input"],
Cell[780128, 21751, 367, 10, 64, "Output"],
Cell[780498, 21763, 388, 11, 64, "Output"],
Cell[780889, 21776, 377, 10, 59, "Output"],
Cell[781269, 21788, 290, 6, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[781596, 21799, 2565, 67, 256, "Input"],
Cell[784164, 21868, 392, 8, 35, "Output"],
Cell[784559, 21878, 370, 7, 35, "Output"],
Cell[784932, 21887, 443, 11, 41, "Output"],
Cell[785378, 21900, 483, 13, 64, "Output"],
Cell[785864, 21915, 455, 11, 41, "Output"],
Cell[786322, 21928, 474, 12, 59, "Output"],
Cell[786799, 21942, 419, 10, 41, "Output"],
Cell[787221, 21954, 464, 12, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[787722, 21971, 458, 7, 102, "Input"],
Cell[788183, 21980, 239, 5, 35, "Output"],
Cell[788425, 21987, 334, 10, 64, "Output"],
Cell[788762, 21999, 328, 9, 59, "Output"],
Cell[789093, 22010, 316, 9, 64, "Output"]
}, Open  ]],
Cell[789424, 22022, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[789493, 22027, 2613, 67, 256, "Input"],
Cell[792109, 22096, 272, 6, 35, "Output"],
Cell[792384, 22104, 250, 5, 35, "Output"],
Cell[792637, 22111, 332, 9, 41, "Output"],
Cell[792972, 22122, 356, 10, 59, "Output"],
Cell[793331, 22134, 323, 9, 41, "Output"],
Cell[793657, 22145, 363, 11, 64, "Output"],
Cell[794023, 22158, 300, 8, 41, "Output"],
Cell[794326, 22168, 344, 10, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[794707, 22183, 509, 8, 102, "Input"],
Cell[795219, 22193, 195, 5, 35, "Output"],
Cell[795417, 22200, 284, 9, 59, "Output"],
Cell[795704, 22211, 290, 10, 64, "Output"],
Cell[795997, 22223, 272, 9, 64, "Output"]
}, Open  ]],
Cell[796284, 22235, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[796353, 22240, 2669, 68, 256, "Input"],
Cell[799025, 22310, 198, 5, 35, "Output"],
Cell[799226, 22317, 172, 4, 35, "Output"],
Cell[799401, 22323, 245, 8, 41, "Output"],
Cell[799649, 22333, 287, 10, 64, "Output"],
Cell[799939, 22345, 259, 8, 41, "Output"],
Cell[800201, 22355, 280, 9, 59, "Output"],
Cell[800484, 22366, 226, 7, 41, "Output"],
Cell[800713, 22375, 266, 9, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[801016, 22389, 562, 9, 102, "Input"],
Cell[801581, 22400, 223, 5, 35, "Output"],
Cell[801807, 22407, 319, 10, 64, "Output"],
Cell[802129, 22419, 310, 9, 59, "Output"],
Cell[802442, 22430, 300, 9, 64, "Output"]
}, Open  ]],
Cell[802757, 22442, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[802826, 22447, 2720, 69, 256, "Input"],
Cell[805549, 22518, 202, 5, 35, "Output"],
Cell[805754, 22525, 176, 4, 35, "Output"],
Cell[805933, 22531, 261, 8, 41, "Output"],
Cell[806197, 22541, 282, 9, 59, "Output"],
Cell[806482, 22552, 251, 8, 41, "Output"],
Cell[806736, 22562, 293, 10, 64, "Output"],
Cell[807032, 22574, 230, 7, 41, "Output"],
Cell[807265, 22583, 270, 9, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[807572, 22597, 557, 9, 102, "Input"],
Cell[808132, 22608, 195, 5, 35, "Output"],
Cell[808330, 22615, 282, 9, 59, "Output"],
Cell[808615, 22626, 291, 10, 64, "Output"],
Cell[808909, 22638, 272, 9, 64, "Output"]
}, Open  ]],
Cell[809196, 22650, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[809265, 22655, 2724, 69, 256, "Input"],
Cell[811992, 22726, 196, 5, 35, "Output"],
Cell[812191, 22733, 174, 4, 35, "Output"],
Cell[812368, 22739, 245, 8, 41, "Output"],
Cell[812616, 22749, 289, 10, 64, "Output"],
Cell[812908, 22761, 259, 8, 41, "Output"],
Cell[813170, 22771, 278, 9, 59, "Output"],
Cell[813451, 22782, 226, 7, 41, "Output"],
Cell[813680, 22791, 268, 9, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[813985, 22805, 557, 9, 102, "Input"],
Cell[814545, 22816, 249, 6, 35, "Output"],
Cell[814797, 22824, 345, 11, 64, "Output"],
Cell[815145, 22837, 338, 10, 59, "Output"],
Cell[815486, 22849, 323, 10, 64, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

